Analytic representation of all planar two-loop five-point Master Integrals with one off-shell leg

We present analytic expressions in terms of polylogarithmic functions for all three families of planar two-loop five-point Master Integrals with one off-shell leg. The calculation is based on the Simplified Differential Equations approach. The results are relevant to the study of many $2\to 3$ scattering processes of interest at the LHC, especially for the leading-color $W+2$ jets production.

==> anc/P1/Basis.m <==
{Insertion[-(ep^3*(-1 + 2*ep)*Sqrt[p1s^2 + (s23 - s45)^2 - 
            2*p1s*(s23 + s45)])]/(prop[1]*prop[2]*prop[4]*prop[5]*prop[6]) -> 
      (1 - 2*ep)*ep^3*Sqrt[(S12 - S45)^2*x^2]*
       F[1, {1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}], 
     Insertion[(1 - 2*ep)^2*ep^2]/(prop[1]*prop[2]*prop[5]*prop[6]) -> 
      (1 - 2*ep)^2*ep^2*F[1, {1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0}], 
     Insertion[(1 - 2*ep)^2*ep^2]/(prop[2]*prop[4]*prop[5]*prop[6]) -> 
      (1 - 2*ep)^2*ep^2*F[1, {0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}], 
     Insertion[(1 - 2*ep)^2*ep^2]/(prop[1]*prop[3]*prop[5]*prop[6]) -> 
      (1 - 2*ep)^2*ep^2*F[1, {1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}], 
     Insertion[(1 - 2*ep)^2*ep^2]/(prop[1]*prop[4]*prop[5]*prop[6]) -> 
      (1 - 2*ep)^2*ep^2*F[1, {1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}], 
     Insertion[-(ep^3*(-1 + 2*ep)*s12*s23)]/(prop[1]*prop[2]*prop[3]*prop[4]*
        prop[5]*prop[6]) -> (1 - 2*ep)*ep^3*S45*(S34 + S12*(-1 + x))*x*
       F[1, {1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}], 
     Insertion[-((ep*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/p1s)]/
       (prop[2]*prop[5]*prop[8]) -> (ep*(2 - 13*ep + 27*ep^2 - 18*ep^3)*
        F[1, {0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0}])/((-1 + x)*(-S45 + S12*x)), 
     Insertion[-((ep*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/s23)]/
       (prop[2]*prop[6]*prop[8]) -> (ep*(2 - 13*ep + 27*ep^2 - 18*ep^3)*
        F[1, {0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}])/S45, 
     Insertion[-((ep*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/s12)]/
       (prop[3]*prop[5]*prop[8]) -> (ep*(2 - 13*ep + 27*ep^2 - 18*ep^3)*
        F[1, {0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/((S34 + S12*(-1 + x))*x), 
     Insertion[-((ep*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/s15)]/
       (prop[2]*prop[7]*prop[8]) -> (ep*(2 - 13*ep + 27*ep^2 - 18*ep^3)*
        F[1, {0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0}])/(S45 + S23*x - S45*x), 
     Insertion[-((ep*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/s34)]/
       (prop[3]*prop[7]*prop[8]) -> (ep*(2 - 13*ep + 27*ep^2 - 18*ep^3)*
        F[1, {0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/(S51*x), 
     Insertion[-((ep*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/s45)]/
       (prop[1]*prop[6]*prop[8]) -> (ep*(2 - 13*ep + 27*ep^2 - 18*ep^3)*
        F[1, {1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0}])/(S12*x^2), 
     Insertion[ep^2*(1 - 5*ep + 6*ep^2)]/(prop[1]*prop[4]*prop[7]*prop[8]) -> 
      ep^2*(1 - 5*ep + 6*ep^2)*F[1, {1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0}], 
     Insertion[(ep^3*Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)])/
         prop[8]]/(prop[2]*prop[4]*prop[5]*prop[8]) -> 
      ep^3*Sqrt[(S12 - S45)^2*x^2]*F[1, {0, 1, 0, 1, 1, 0, 0, 2, 0, 0, 0}], 
     Insertion[2*ep^2*(-1 + 2*ep)*(-1 + 3*ep) - (ep^3*(p1s - s23 + s45))/
          prop[8]]/(prop[2]*prop[4]*prop[5]*prop[8]) -> 
      2*ep^2*(1 - 5*ep + 6*ep^2)*F[1, {0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0}] + 
       ep^3*x*(S12 + S45 - 2*S12*x)*F[1, {0, 1, 0, 1, 1, 0, 0, 2, 0, 0, 0}], 
     Insertion[(ep^3*Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)])/
         prop[8]]/(prop[1]*prop[2]*prop[6]*prop[8]) -> 
      ep^3*Sqrt[(S12 - S45)^2*x^2]*F[1, {1, 1, 0, 0, 0, 1, 0, 2, 0, 0, 0}], 
     Insertion[2*ep^2*(-1 + 2*ep)*(-1 + 3*ep) - (ep^3*(-p1s + s23 + s45))/
          prop[8]]/(prop[1]*prop[2]*prop[6]*prop[8]) -> 
      2*ep^2*(1 - 5*ep + 6*ep^2)*F[1, {1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}] - 
       ep^3*(S12 + S45)*x*F[1, {1, 1, 0, 0, 0, 1, 0, 2, 0, 0, 0}], 
     Insertion[(ep^3*Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)])/
         prop[8]]/(prop[2]*prop[5]*prop[6]*prop[8]) -> 
      ep^3*Sqrt[(S12 - S45)^2*x^2]*F[1, {0, 1, 0, 0, 1, 1, 0, 2, 0, 0, 0}], 
     Insertion[2*ep^2*(-1 + 2*ep)*(-1 + 3*ep) - (ep^3*(p1s + s23 - s45))/
          prop[8]]/(prop[2]*prop[5]*prop[6]*prop[8]) -> 
      2*ep^2*(1 - 5*ep + 6*ep^2)*F[1, {0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0}] + 
       ep^3*(S45*(-2 + x) + S12*x)*F[1, {0, 1, 0, 0, 1, 1, 0, 2, 0, 0, 0}], 
     Insertion[ep^2*(1 - 5*ep + 6*ep^2)]/(prop[1]*prop[2]*prop[7]*prop[8]) -> 
      ep^2*(1 - 5*ep + 6*ep^2)*F[1, {1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0}], 
     Insertion[ep^2*(1 - 5*ep + 6*ep^2)]/(prop[1]*prop[3]*prop[6]*prop[8]) -> 
      ep^2*(1 - 5*ep + 6*ep^2)*F[1, {1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0}], 
     Insertion[ep^2*(1 - 5*ep + 6*ep^2)]/(prop[3]*prop[5]*prop[6]*prop[8]) -> 
      ep^2*(1 - 5*ep + 6*ep^2)*F[1, {0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
     Insertion[ep^2*(1 - 5*ep + 6*ep^2)]/(prop[1]*prop[3]*prop[7]*prop[8]) -> 
      ep^2*(1 - 5*ep + 6*ep^2)*F[1, {1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}], 
     Insertion[ep^2*(1 - 5*ep + 6*ep^2)]/(prop[2]*prop[4]*prop[7]*prop[8]) -> 
      ep^2*(1 - 5*ep + 6*ep^2)*F[1, {0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}], 
     Insertion[ep^3*(-1 + 2*ep)*(p1s - s12)]/(prop[1]*prop[2]*prop[3]*prop[6]*
        prop[8]) -> -(ep^3*(-1 + 2*ep)*(S45*(-1 + x) + S34*x)*
        F[1, {1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0}]), 
     Insertion[ep^3*(-1 + 2*ep)*(p1s - s12)]/(prop[1]*prop[2]*prop[3]*prop[7]*
        prop[8]) -> -(ep^3*(-1 + 2*ep)*(S45*(-1 + x) + S34*x)*
        F[1, {1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0}]), 
     Insertion[-(ep^3*(-1 + 2*ep)*s23)]/(prop[2]*prop[3]*prop[4]*prop[5]*
        prop[8]) -> (1 - 2*ep)*ep^3*S45*F[1, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 
         0}], Insertion[-(ep^3*(-1 + 2*ep)*s45)]/(prop[2]*prop[5]*prop[6]*
        prop[7]*prop[8]) -> (1 - 2*ep)*ep^3*S12*x^2*
       F[1, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}], 
     Insertion[(ep^3*s15*s45)/prop[8]]/(prop[1]*prop[2]*prop[4]*prop[7]*
        prop[8]) -> ep^3*S12*x^2*(S45 + S23*x - S45*x)*
       F[1, {1, 1, 0, 1, 0, 0, 1, 2, 0, 0, 0}], 
     Insertion[-(ep^3*(-1 + 2*ep)*Sqrt[p1s^2 + (s23 - s45)^2 - 
            2*p1s*(s23 + s45)])]/(prop[1]*prop[2]*prop[4]*prop[7]*prop[8]) -> 
      (1 - 2*ep)*ep^3*Sqrt[(S12 - S45)^2*x^2]*
       F[1, {1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}], 
     Insertion[ep^3*(-1 + 2*ep)*(s12 - s45)]/(prop[1]*prop[3]*prop[4]*prop[7]*
        prop[8]) -> -(ep^3*(-1 + 2*ep)*(S12 - S34)*x*
        F[1, {1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0}]), 
     Insertion[-(ep^3*(-1 + 2*ep)*s45)]/(prop[3]*prop[5]*prop[6]*prop[7]*
        prop[8]) -> (1 - 2*ep)*ep^3*S12*x^2*F[1, {0, 0, 1, 0, 1, 1, 1, 1, 0, 
         0, 0}], Insertion[-(ep^3*(-1 + 2*ep)*s23)]/(prop[2]*prop[3]*prop[4]*
        prop[7]*prop[8]) -> (1 - 2*ep)*ep^3*S45*
       F[1, {0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}], 
     Insertion[ep^4*Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)]]/
       (prop[2]*prop[4]*prop[5]*prop[6]*prop[8]) -> 
      ep^4*Sqrt[(S12 - S45)^2*x^2]*F[1, {0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0}], 
     Insertion[ep^4*Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)]]/
       (prop[1]*prop[2]*prop[5]*prop[6]*prop[8]) -> 
      ep^4*Sqrt[(S12 - S45)^2*x^2]*F[1, {1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0}], 
     Insertion[ep^4*(s12 - s45)]/(prop[1]*prop[3]*prop[5]*prop[6]*prop[8]) -> 
      ep^4*(-S12 + S34)*x*F[1, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
     Insertion[(ep^3*s34*s45)/prop[8]]/(prop[1]*prop[3]*prop[6]*prop[7]*
        prop[8]) -> ep^3*S12*S51*x^3*F[1, {1, 0, 1, 0, 0, 1, 1, 2, 0, 0, 0}], 
     Insertion[ep^4*(s34 + s45)]/(prop[1]*prop[3]*prop[6]*prop[7]*prop[8]) -> 
      ep^4*x*(S51 + S12*x)*F[1, {1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0}], 
     Insertion[(ep^3*(s12*s15 - p1s*s34))/prop[8]]/(prop[2]*prop[3]*prop[5]*
        prop[7]*prop[8]) -> ep^3*x*(-(S51*(-1 + x)*(-S45 + S12*x)) + 
        (S34 + S12*(-1 + x))*(S45 + S23*x - S45*x))*
       F[1, {0, 1, 1, 0, 1, 0, 1, 2, 0, 0, 0}], 
     Insertion[(ep^3*s15*s45)/prop[8]]/(prop[1]*prop[2]*prop[6]*prop[7]*
        prop[8]) -> ep^3*S12*x^2*(S45 + S23*x - S45*x)*
       F[1, {1, 1, 0, 0, 0, 1, 1, 2, 0, 0, 0}], 
     Insertion[ep^4*(s15 - s23 + s45)]/(prop[1]*prop[2]*prop[6]*prop[7]*
        prop[8]) -> ep^4*x*(S23 - S45 + S12*x)*
       F[1, {1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0}], 
     Insertion[(ep^3*s15*s45)/prop[8]]/(prop[2]*prop[4]*prop[5]*prop[7]*
        prop[8]) -> ep^3*S12*x^2*(S45 + S23*x - S45*x)*
       F[1, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}], 
     Insertion[-(ep^4*(p1s - s15 - s45))]/(prop[2]*prop[4]*prop[5]*prop[7]*
        prop[8]) -> ep^4*(S12 + S23)*x*F[1, {0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 
         0}], Insertion[(ep^3*s12*s23)/prop[8]]/(prop[2]*prop[3]*prop[5]*
        prop[6]*prop[8]) -> ep^3*S45*(S34 + S12*(-1 + x))*x*
       F[1, {0, 1, 1, 0, 1, 1, 0, 2, 0, 0, 0}], 
     Insertion[-(ep^4*(p1s - s12 - s23))]/(prop[2]*prop[3]*prop[5]*prop[6]*
        prop[8]) -> ep^4*(S34 + S45)*x*F[1, {0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 
         0}], Insertion[ep^4*(-s12 + s34 + s45)]/(prop[3]*prop[4]*prop[5]*
        prop[7]*prop[8]) -> ep^4*(S12 - S34 + S51)*x*
       F[1, {0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}], 
     Insertion[ep^4*(-s15 + s23 + s34)]/(prop[2]*prop[3]*prop[6]*prop[7]*
        prop[8]) -> ep^4*(-S23 + S45 + S51)*x*
       F[1, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}], 
     Insertion[ep^4*s23*(-s12 + s45)]/(prop[2]*prop[3]*prop[4]*prop[5]*
        prop[6]*prop[8]) -> ep^4*(S12 - S34)*S45*x*
       F[1, {0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}], 
     Insertion[ep^4*(-s15 + s23)*s45]/(prop[2]*prop[4]*prop[5]*prop[6]*
        prop[7]*prop[8]) -> ep^4*S12*(-S23 + S45)*x^3*
       F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
     Insertion[ep^4*(-p1s + s15)*s45]/(prop[1]*prop[2]*prop[5]*prop[6]*
        prop[7]*prop[8]) -> ep^4*S12*x^3*(S12 + S23 - S12*x)*
       F[1, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}], 
     Insertion[ep^4*(s12*(s23 - s45) + p1s*s45)]/(prop[1]*prop[2]*prop[3]*
        prop[5]*prop[6]*prop[8]) -> 
      -(ep^4*x*(-(S34*S45) + S12*(S45*(-1 + x)^2 + S34*x^2))*
        F[1, {1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}]), 
     Insertion[ep^4*(s12 - s34)*s45]/(prop[1]*prop[3]*prop[5]*prop[6]*prop[7]*
        prop[8]) -> ep^4*S12*(S34 - S51 + S12*(-1 + x))*x^3*
       F[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
     Insertion[(ep^3*Mu11*tr5)/prop[8]]/(prop[2]*prop[3]*prop[4]*prop[5]*
        prop[7]*prop[8]) -> (ep^3*S45*S51*(-S23 + S45 + S51)*x^2*
         F[1, {-2, 1, 1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^3*S51*(S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))*x^3*
         F[1, {-1, 0, 1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^3*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-S23^2 + S45*S51 + S23*(S45 + S51)))*x^3*
         F[1, {-1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^3*x^2*(-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - 
          S23^2*S34*x + S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
          S23*(-(S45*S51*(-2 + x)) + S34*S51*x + S34*S45*(-1 + 2*x)))*
         F[1, {-1, 1, 1, 0, 1, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^3*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + 
          S45*S51)*x^2*F[1, {-1, 1, 1, 1, 1, 0, 1, 2, -1, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^3*S45*S51*x^3*(S23*S34 + S45*(-S34 + S51) + 
          S12*(2*S45 + S51 - 2*S45*x - 2*S51*x + S23*(-1 + 2*x)))*
         F[1, {-1, 1, 1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^3*S12*S51*(S12 - S34 + S51)*
         x^4*F[1, {0, -1, 1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^3*S12*(-(S23*S34) + S34*S45 + 2*S23*S51 - S45*S51 + 
          S12*(S23 + S51))*x^4*F[1, {0, 0, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^3*x^3*(-((S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) + 
          S12*(-(S23*(S51 + S34*(-2 + x) - 2*S51*x)) + (S34 - S51)*
             (S45*(-1 + x) + S51*(-1 + 2*x))))*F[1, {0, 0, 1, 0, 1, 0, 1, 2, 
           0, 0, 0}])/(16*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^3*(S12^2*(S23 - S51) + 
          S34*(S23*S34 + S45*(-S34 + S51)) + S12*(-2*S23*S34 + S45*S51 + 
            S34*(S45 + S51)))*x^3*F[1, {0, 0, 1, 1, 1, 0, 1, 2, -1, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^3*S12*S51*x^4*(-(S34*S45*(-2 + x)) + S45*S51*(-2 + x) + 
          2*S12*S45*(-1 + x) + S23*S34*x + S12*(-S23 + S51)*x)*
         F[1, {0, 0, 1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^3*S12*S23*(S12 + S23 - S45)*
         x^4*F[1, {0, 1, -1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^3*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + S12^2*(S23 - S51)*
           (-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + S23^2*(-1 + 2*x) + 
            S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x)))*
         F[1, {0, 1, 0, 0, 1, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^3*(S23*S34*S45 + S12*S23*(S34 + S45) + S12*S45*(S34 - 2*S51) + 
          S12^2*(-S23 + S51) + S45^2*(-S34 + S51))*x^3*
         F[1, {0, 1, 0, 1, 1, 0, 1, 2, -1, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^3*S12*x^4*(-(S45^2*(S34 - S51)*(-1 + x)) - S23^2*S34*x - 
          S23*S45*(S34 + S51*(-2 + x) - 2*S34*x) + 
          S12*(-(S45*S51*(-1 + x)) + S23^2*x + S23*(S45 - S45*x - S51*x)))*
         F[1, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^3*(S23 + S34 - S51)*x^2*
         (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x) - 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {0, 1, 1, -1, 1, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^3*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
          S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
            2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
         F[1, {0, 1, 1, 0, 1, 0, 1, 2, -1, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^3*x^3*(-(S12^2*(S23 - S51)*(-1 + x)*(S45 - S45*x + 
             (S23 - S51)*x)) + (S23*S34 + S45*(-S34 + S51))*
           (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x)) + 
          S12*(S23*S45*S51*(-1 + x)^2 + S45*(S34 - S51)*(S45 + S51)*
             (-1 + x)^2 + S23^2*S34*(-2 + x)*x - S23*S34*(2*S45*(-1 + x)^2 + 
              S51*(-2 + x)*x)))*F[1, {0, 1, 1, 0, 1, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^3*S34*S45*(-S12 + S34 + S45)*
         x^2*F[1, {0, 1, 1, 1, 1, 0, 1, 2, -2, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^3*S45*x^3*(-(S34*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) - S12*(S23*S34*(-2 + x) - 
            S45*S51*(-1 + x) + S34*(S45 + S51 - S45*x - 2*S51*x)))*
         F[1, {0, 1, 1, 1, 1, 0, 1, 2, -1, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^3*S12*S45*S51*x^4*(-(S45*S51*(-1 + x)) + 
          S34*(S45*(-1 + x) - S23*x) + S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {0, 1, 1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]), 
     Insertion[ep^4*s23*(s12 - s34)]/(prop[2]*prop[3]*prop[4]*prop[5]*prop[7]*
        prop[8]) -> ep^4*S45*(S34 - S51 + S12*(-1 + x))*x*
       F[1, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}], 
     Insertion[(ep^3*Mu11*tr5)/prop[8]]/(prop[1]*prop[2]*prop[3]*prop[6]*
        prop[7]*prop[8]) -> (ep^3*S45*S51*(-S23 + S45 + S51)*x^2*
         F[1, {-1, 1, 1, 0, 0, 1, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^3*S51*(S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))*x^3*
         F[1, {0, 0, 1, 0, 0, 1, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^3*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-S23^2 + S45*S51 + S23*(S45 + S51)))*x^3*
         F[1, {0, 1, 0, 0, 0, 1, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^3*x^2*(-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - 
          S23^2*S34*x + S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
          S23*(-(S45*S51*(-2 + x)) + S34*S51*x + S34*S45*(-1 + 2*x)))*
         F[1, {0, 1, 1, -1, 0, 1, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^3*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + 
          S45*S51)*x^2*F[1, {0, 1, 1, 0, 0, 1, 1, 2, -1, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^3*S45*S51*x^3*(S23*S34 + S45*(-S34 + S51) + 
          S12*(2*S45 + S51 - 2*S45*x - 2*S51*x + S23*(-1 + 2*x)))*
         F[1, {0, 1, 1, 0, 0, 1, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^3*S12*S51*(S12 - S34 + S51)*
         x^4*F[1, {1, -1, 1, 0, 0, 1, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^3*S12*(-(S23*S34) + S34*S45 + 2*S23*S51 - S45*S51 + 
          S12*(S23 + S51))*x^4*F[1, {1, 0, 0, 0, 0, 1, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^3*x^3*(-((S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) + 
          S12*(-(S23*(S51 + S34*(-2 + x) - 2*S51*x)) + (S34 - S51)*
             (S45*(-1 + x) + S51*(-1 + 2*x))))*F[1, {1, 0, 1, -1, 0, 1, 1, 2, 
           0, 0, 0}])/(16*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^3*(S12^2*(S23 - S51) + 
          S34*(S23*S34 + S45*(-S34 + S51)) + S12*(-2*S23*S34 + S45*S51 + 
            S34*(S45 + S51)))*x^3*F[1, {1, 0, 1, 0, 0, 1, 1, 2, -1, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^3*S12*S51*x^4*(-(S34*S45*(-2 + x)) + S45*S51*(-2 + x) + 
          2*S12*S45*(-1 + x) + S23*S34*x + S12*(-S23 + S51)*x)*
         F[1, {1, 0, 1, 0, 0, 1, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^3*S12*S23*(S12 + S23 - S45)*
         x^4*F[1, {1, 1, -1, 0, 0, 1, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^3*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + S12^2*(S23 - S51)*
           (-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + S23^2*(-1 + 2*x) + 
            S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x)))*
         F[1, {1, 1, 0, -1, 0, 1, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^3*(S23*S34*S45 + S12*S23*(S34 + S45) + S12*S45*(S34 - 2*S51) + 
          S12^2*(-S23 + S51) + S45^2*(-S34 + S51))*x^3*
         F[1, {1, 1, 0, 0, 0, 1, 1, 2, -1, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^3*S12*x^4*(-(S45^2*(S34 - S51)*(-1 + x)) - S23^2*S34*x - 
          S23*S45*(S34 + S51*(-2 + x) - 2*S34*x) + 
          S12*(-(S45*S51*(-1 + x)) + S23^2*x + S23*(S45 - S45*x - S51*x)))*
         F[1, {1, 1, 0, 0, 0, 1, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^3*(S23 + S34 - S51)*x^2*
         (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x) - 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, 1, -2, 0, 1, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^3*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
          S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
            2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
         F[1, {1, 1, 1, -1, 0, 1, 1, 2, -1, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^3*x^3*(-(S12^2*(S23 - S51)*(-1 + x)*(S45 - S45*x + 
             (S23 - S51)*x)) + (S23*S34 + S45*(-S34 + S51))*
           (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x)) + 
          S12*(S23*S45*S51*(-1 + x)^2 + S45*(S34 - S51)*(S45 + S51)*
             (-1 + x)^2 + S23^2*S34*(-2 + x)*x - S23*S34*(2*S45*(-1 + x)^2 + 
              S51*(-2 + x)*x)))*F[1, {1, 1, 1, -1, 0, 1, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^3*S34*S45*(-S12 + S34 + S45)*
         x^2*F[1, {1, 1, 1, 0, 0, 1, 1, 2, -2, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^3*S45*x^3*(-(S34*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) - S12*(S23*S34*(-2 + x) - 
            S45*S51*(-1 + x) + S34*(S45 + S51 - S45*x - 2*S51*x)))*
         F[1, {1, 1, 1, 0, 0, 1, 1, 2, -1, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^3*S12*S45*S51*x^4*(-(S45*S51*(-1 + x)) + 
          S34*(S45*(-1 + x) - S23*x) + S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {1, 1, 1, 0, 0, 1, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]), 
     Insertion[ep^4*(s12*(s15 - s23) - p1s*s34)]/(prop[1]*prop[2]*prop[3]*
        prop[6]*prop[7]*prop[8]) -> ep^4*x*(S45*S51*(-1 + x) + S23*S34*x - 
        S45*(S34 + S12*(-1 + x))*x + S12*(S23 - S51)*(-1 + x)*x)*
       F[1, {1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}], 
     Insertion[(ep^3*Mu22*tr5)/prop[8]]/(prop[2]*prop[3]*prop[5]*prop[6]*
        prop[7]*prop[8]) -> (ep^3*S45*S51*(-S23 + S45 + S51)*x^2*
         F[1, {0, 1, 1, 0, -1, 1, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^3*x^2*(-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - 
          S23^2*S34*x + S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
          S23*(-(S45*S51*(-2 + x)) + S34*S51*x + S34*S45*(-1 + 2*x)))*
         F[1, {0, 1, 1, 0, 0, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^3*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + 
          S45*S51)*x^2*F[1, {0, 1, 1, 0, 0, 1, 0, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^3*S51*(S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))*x^3*
         F[1, {0, 1, 1, 0, 0, 1, 1, 2, 0, -1, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^3*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-S23^2 + S45*S51 + S23*(S45 + S51)))*x^3*
         F[1, {0, 1, 1, 0, 0, 1, 1, 2, 0, 0, -1}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^3*S45*S51*x^3*(S23*S34 + S45*(-S34 + S51) + 
          S12*(2*S45 + S51 - 2*S45*x - 2*S51*x + S23*(-1 + 2*x)))*
         F[1, {0, 1, 1, 0, 0, 1, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^3*(S23 + S34 - S51)*x^2*
         (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x) - 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {0, 1, 1, 0, 1, -1, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^3*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
          S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
            2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
         F[1, {0, 1, 1, 0, 1, 0, 0, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^3*x^3*(-((S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) + 
          S12*(-(S23*(S51 + S34*(-2 + x) - 2*S51*x)) + (S34 - S51)*
             (S45*(-1 + x) + S51*(-1 + 2*x))))*F[1, {0, 1, 1, 0, 1, 0, 1, 2, 
           0, -1, 0}])/(16*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^3*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + 
          S12^2*(S23 - S51)*(-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + 
            S23^2*(-1 + 2*x) + S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 
              2*S51*x)))*F[1, {0, 1, 1, 0, 1, 0, 1, 2, 0, 0, -1}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^3*x^3*(-(S12^2*(S23 - S51)*(-1 + x)*(S45 - S45*x + 
             (S23 - S51)*x)) + (S23*S34 + S45*(-S34 + S51))*
           (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x)) + 
          S12*(S23*S45*S51*(-1 + x)^2 + S45*(S34 - S51)*(S45 + S51)*
             (-1 + x)^2 + S23^2*S34*(-2 + x)*x - S23*S34*(2*S45*(-1 + x)^2 + 
              S51*(-2 + x)*x)))*F[1, {0, 1, 1, 0, 1, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^3*S34*S45*(-S12 + S34 + S45)*
         x^2*F[1, {0, 1, 1, 0, 1, 1, -1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^3*(S12^2*(S23 - S51) + S34*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-2*S23*S34 + S45*S51 + S34*(S45 + S51)))*x^3*
         F[1, {0, 1, 1, 0, 1, 1, 0, 2, 0, -1, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^3*(S23*S34*S45 + S12*S23*(S34 + S45) + S12*S45*(S34 - 2*S51) + 
          S12^2*(-S23 + S51) + S45^2*(-S34 + S51))*x^3*
         F[1, {0, 1, 1, 0, 1, 1, 0, 2, 0, 0, -1}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^3*S45*x^3*(-(S34*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) - S12*(S23*S34*(-2 + x) - 
            S45*S51*(-1 + x) + S34*(S45 + S51 - S45*x - 2*S51*x)))*
         F[1, {0, 1, 1, 0, 1, 1, 0, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^3*S12*S51*(S12 - S34 + S51)*
         x^4*F[1, {0, 1, 1, 0, 1, 1, 1, 2, 0, -2, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^3*S12*(-(S23*S34) + S34*S45 + 2*S23*S51 - S45*S51 + 
          S12*(S23 + S51))*x^4*F[1, {0, 1, 1, 0, 1, 1, 1, 2, 0, -1, -1}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^3*S12*S51*x^4*(-(S34*S45*(-2 + x)) + S45*S51*(-2 + x) + 
          2*S12*S45*(-1 + x) + S23*S34*x + S12*(-S23 + S51)*x)*
         F[1, {0, 1, 1, 0, 1, 1, 1, 2, 0, -1, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^3*S12*S23*(S12 + S23 - S45)*
         x^4*F[1, {0, 1, 1, 0, 1, 1, 1, 2, 0, 0, -2}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^3*S12*x^4*(-(S45^2*(S34 - S51)*(-1 + x)) - S23^2*S34*x - 
          S23*S45*(S34 + S51*(-2 + x) - 2*S34*x) + 
          S12*(-(S45*S51*(-1 + x)) + S23^2*x + S23*(S45 - S45*x - S51*x)))*
         F[1, {0, 1, 1, 0, 1, 1, 1, 2, 0, 0, -1}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^3*S12*S45*S51*x^4*(-(S45*S51*(-1 + x)) + 
          S34*(S45*(-1 + x) - S23*x) + S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {0, 1, 1, 0, 1, 1, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]), 
     Insertion[ep^4*(-s15 + s34)*s45]/(prop[2]*prop[3]*prop[5]*prop[6]*
        prop[7]*prop[8]) -> ep^4*S12*x^2*(S45*(-1 + x) + (-S23 + S51)*x)*
       F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
     Insertion[(ep^3*Mu11*tr5)/prop[8]]/(prop[1]*prop[2]*prop[3]*prop[4]*
        prop[7]*prop[8]) -> (ep^3*S45*S51*(-S23 + S45 + S51)*x^2*
         F[1, {-1, 1, 1, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^3*S51*(S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))*x^3*
         F[1, {0, 0, 1, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^3*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-S23^2 + S45*S51 + S23*(S45 + S51)))*x^3*
         F[1, {0, 1, 0, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^3*x^2*(-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - 
          S23^2*S34*x + S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
          S23*(-(S45*S51*(-2 + x)) + S34*S51*x + S34*S45*(-1 + 2*x)))*
         F[1, {0, 1, 1, 0, 0, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^3*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + 
          S45*S51)*x^2*F[1, {0, 1, 1, 1, 0, 0, 1, 2, -1, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^3*S45*S51*x^3*(S23*S34 + S45*(-S34 + S51) + 
          S12*(2*S45 + S51 - 2*S45*x - 2*S51*x + S23*(-1 + 2*x)))*
         F[1, {0, 1, 1, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^3*S12*S51*(S12 - S34 + S51)*
         x^4*F[1, {1, -1, 1, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^3*S12*(-(S23*S34) + S34*S45 + 2*S23*S51 - S45*S51 + 
          S12*(S23 + S51))*x^4*F[1, {1, 0, 0, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^3*x^3*(-((S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) + 
          S12*(-(S23*(S51 + S34*(-2 + x) - 2*S51*x)) + (S34 - S51)*
             (S45*(-1 + x) + S51*(-1 + 2*x))))*F[1, {1, 0, 1, 0, 0, 0, 1, 2, 
           0, 0, 0}])/(16*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^3*(S12^2*(S23 - S51) + 
          S34*(S23*S34 + S45*(-S34 + S51)) + S12*(-2*S23*S34 + S45*S51 + 
            S34*(S45 + S51)))*x^3*F[1, {1, 0, 1, 1, 0, 0, 1, 2, -1, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^3*S12*S51*x^4*(-(S34*S45*(-2 + x)) + S45*S51*(-2 + x) + 
          2*S12*S45*(-1 + x) + S23*S34*x + S12*(-S23 + S51)*x)*
         F[1, {1, 0, 1, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^3*S12*S23*(S12 + S23 - S45)*
         x^4*F[1, {1, 1, -1, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^3*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + S12^2*(S23 - S51)*
           (-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + S23^2*(-1 + 2*x) + 
            S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x)))*
         F[1, {1, 1, 0, 0, 0, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^3*(S23*S34*S45 + S12*S23*(S34 + S45) + S12*S45*(S34 - 2*S51) + 
          S12^2*(-S23 + S51) + S45^2*(-S34 + S51))*x^3*
         F[1, {1, 1, 0, 1, 0, 0, 1, 2, -1, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^3*S12*x^4*(-(S45^2*(S34 - S51)*(-1 + x)) - S23^2*S34*x - 
          S23*S45*(S34 + S51*(-2 + x) - 2*S34*x) + 
          S12*(-(S45*S51*(-1 + x)) + S23^2*x + S23*(S45 - S45*x - S51*x)))*
         F[1, {1, 1, 0, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^3*(S23 + S34 - S51)*x^2*
         (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x) - 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, 1, -1, 0, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^3*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
          S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
            2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
         F[1, {1, 1, 1, 0, 0, 0, 1, 2, -1, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^3*x^3*(-(S12^2*(S23 - S51)*(-1 + x)*(S45 - S45*x + 
             (S23 - S51)*x)) + (S23*S34 + S45*(-S34 + S51))*
           (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x)) + 
          S12*(S23*S45*S51*(-1 + x)^2 + S45*(S34 - S51)*(S45 + S51)*
             (-1 + x)^2 + S23^2*S34*(-2 + x)*x - S23*S34*(2*S45*(-1 + x)^2 + 
              S51*(-2 + x)*x)))*F[1, {1, 1, 1, 0, 0, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^3*S34*S45*(-S12 + S34 + S45)*
         x^2*F[1, {1, 1, 1, 1, 0, 0, 1, 2, -2, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^3*S45*x^3*(-(S34*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) - S12*(S23*S34*(-2 + x) - 
            S45*S51*(-1 + x) + S34*(S45 + S51 - S45*x - 2*S51*x)))*
         F[1, {1, 1, 1, 1, 0, 0, 1, 2, -1, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^3*S12*S45*S51*x^4*(-(S45*S51*(-1 + x)) + 
          S34*(S45*(-1 + x) - S23*x) + S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {1, 1, 1, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]), 
     Insertion[-(ep^3*(-1 + 2*ep)*s12*s23)]/(prop[1]*prop[2]*prop[3]*prop[4]*
        prop[7]*prop[8]) -> (1 - 2*ep)*ep^3*S45*(S34 + S12*(-1 + x))*x*
       F[1, {1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}], 
     Insertion[prop[5]*((2*ep^3*(p1s + s23)*s45*prop[6])/prop[7] - 
           (ep^3*s23*s45*prop[4])/prop[8]) - (ep^3*p1s*s45*prop[1]*prop[6])/
          prop[8] + 2*ep^4*s45^2*prop[10]]/(prop[1]*prop[2]*prop[4]*prop[5]*
        prop[6]*prop[7]*prop[8]) -> -(ep^3*S12*(-1 + x)*x^2*(-S45 + S12*x)*
         F[1, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}]) - ep^3*S12*S45*x^2*
        F[1, {1, 1, 0, 0, 0, 1, 1, 2, 0, 0, 0}] + 2*ep^3*S12*x^2*
        (S45 + (-1 + x)*(-S45 + S12*x))*F[1, {1, 1, 0, 1, 0, 0, 2, 1, 0, 0, 
          0}] + 2*ep^4*S12^2*x^4*F[1, {1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}], 
     Insertion[ep^4*s45*Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)]*
         prop[9]]/(prop[1]*prop[2]*prop[4]*prop[5]*prop[6]*prop[7]*
        prop[8]) -> ep^4*S12*x^2*Sqrt[(S12 - S45)^2*x^2]*
       F[1, {1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0}], 
     Insertion[ep^4*s15*s45^2]/(prop[1]*prop[2]*prop[4]*prop[5]*prop[6]*
        prop[7]*prop[8]) -> ep^4*S12^2*x^4*(S45 + S23*x - S45*x)*
       F[1, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
     Insertion[ep^4*s45*(-s12 + s45)*prop[9]]/(prop[1]*prop[3]*prop[4]*
        prop[5]*prop[6]*prop[7]*prop[8]) -> ep^4*S12*(S12 - S34)*x^3*
       F[1, {1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0}], 
     Insertion[ep^4*s34*s45^2]/(prop[1]*prop[3]*prop[4]*prop[5]*prop[6]*
        prop[7]*prop[8]) -> ep^4*S12^2*S51*x^5*
       F[1, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
     Insertion[ep^4*Mu12*tr5]/(prop[2]*prop[3]*prop[4]*prop[5]*prop[6]*
        prop[7]*prop[8]) -> (ep^4*S45*S51*(-S23 + S45 + S51)*x^2*
         F[1, {-1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*x^2*(-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - 
          S23^2*S34*x + S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
          S23*(-(S45*S51*(-2 + x)) + S34*S51*x + S34*S45*(-1 + 2*x)))*
         F[1, {-1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + 
          S45*S51)*x^2*F[1, {-1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*S51*(S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))*x^3*
         F[1, {-1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-S23^2 + S45*S51 + S23*(S45 + S51)))*x^3*
         F[1, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*S45*S51*x^3*(S23*S34 + S45*(-S34 + S51) + 
          S12*(2*S45 + S51 - 2*S45*x - 2*S51*x + S23*(-1 + 2*x)))*
         F[1, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*S51*(S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))*x^3*
         F[1, {0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*x^3*(-((S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) + 
          S12*(-(S23*(S51 + S34*(-2 + x) - 2*S51*x)) + (S34 - S51)*
             (S45*(-1 + x) + S51*(-1 + 2*x))))*F[1, {0, 0, 1, 1, 1, 0, 1, 1, 
           0, 0, 0}])/(32*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(S12^2*(S23 - S51) + 
          S34*(S23*S34 + S45*(-S34 + S51)) + S12*(-2*S23*S34 + S45*S51 + 
            S34*(S45 + S51)))*x^3*F[1, {0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*S12*S51*(S12 - S34 + S51)*
         x^4*F[1, {0, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*S12*(-(S23*S34) + S34*S45 + 2*S23*S51 - S45*S51 + 
          S12*(S23 + S51))*x^4*F[1, {0, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*S12*S51*x^4*(-(S34*S45*(-2 + x)) + S45*S51*(-2 + x) + 
          2*S12*S45*(-1 + x) + S23*S34*x + S12*(-S23 + S51)*x)*
         F[1, {0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-S23^2 + S45*S51 + S23*(S45 + S51)))*x^3*
         F[1, {0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + S12^2*(S23 - S51)*
           (-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + S23^2*(-1 + 2*x) + 
            S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x)))*
         F[1, {0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(S23*S34*S45 + S12*S23*(S34 + S45) + S12*S45*(S34 - 2*S51) + 
          S12^2*(-S23 + S51) + S45^2*(-S34 + S51))*x^3*
         F[1, {0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*S12*(-(S23*S34) + S34*S45 + 2*S23*S51 - S45*S51 + 
          S12*(S23 + S51))*x^4*F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*S12*S23*(S12 + S23 - S45)*
         x^4*F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*S12*x^4*(-(S45^2*(S34 - S51)*(-1 + x)) - S23^2*S34*x - 
          S23*S45*(S34 + S51*(-2 + x) - 2*S34*x) + 
          S12*(-(S45*S51*(-1 + x)) + S23^2*x + S23*(S45 - S45*x - S51*x)))*
         F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*x^2*(-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - 
          S23^2*S34*x + S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
          S23*(-(S45*S51*(-2 + x)) + S34*S51*x + S34*S45*(-1 + 2*x)))*
         F[1, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*(S23 + S34 - S51)*x^2*
         (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x) - 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
          S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
            2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
         F[1, {0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*x^3*(-((S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) + 
          S12*(-(S23*(S51 + S34*(-2 + x) - 2*S51*x)) + (S34 - S51)*
             (S45*(-1 + x) + S51*(-1 + 2*x))))*F[1, {0, 1, 1, 0, 1, 1, 1, 1, 
           0, -1, 0}])/(32*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + 
          S12^2*(S23 - S51)*(-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + 
            S23^2*(-1 + 2*x) + S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 
              2*S51*x)))*F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*x^3*(-(S12^2*(S23 - S51)*(-1 + x)*(S45 - S45*x + 
             (S23 - S51)*x)) + (S23*S34 + S45*(-S34 + S51))*
           (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x)) + 
          S12*(S23*S45*S51*(-1 + x)^2 + S45*(S34 - S51)*(S45 + S51)*
             (-1 + x)^2 + S23^2*S34*(-2 + x)*x - S23*S34*(2*S45*(-1 + x)^2 + 
              S51*(-2 + x)*x)))*F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + 
          S45*S51)*x^2*F[1, {0, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*S45*S51*x^3*(S23*S34 + S45*(-S34 + S51) + 
          S12*(2*S45 + S51 - 2*S45*x - 2*S51*x + S23*(-1 + 2*x)))*
         F[1, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
          S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
            2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
         F[1, {0, 1, 1, 1, 1, 0, 1, 1, -1, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*x^3*(-(S12^2*(S23 - S51)*(-1 + x)*(S45 - S45*x + 
             (S23 - S51)*x)) + (S23*S34 + S45*(-S34 + S51))*
           (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x)) + 
          S12*(S23*S45*S51*(-1 + x)^2 + S45*(S34 - S51)*(S45 + S51)*
             (-1 + x)^2 + S23^2*S34*(-2 + x)*x - S23*S34*(2*S45*(-1 + x)^2 + 
              S51*(-2 + x)*x)))*F[1, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*S34*S45*(-S12 + S34 + S45)*
         x^2*F[1, {0, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*S45*x^3*(-(S34*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) - S12*(S23*S34*(-2 + x) - 
            S45*S51*(-1 + x) + S34*(S45 + S51 - S45*x - 2*S51*x)))*
         F[1, {0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]*F[1, {0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 
           0}])/32 + (ep^4*(S12^2*(S23 - S51) + 
          S34*(S23*S34 + S45*(-S34 + S51)) + S12*(-2*S23*S34 + S45*S51 + 
            S34*(S45 + S51)))*x^3*F[1, {0, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(S23*S34*S45 + S12*S23*(S34 + S45) + S12*S45*(S34 - 2*S51) + 
          S12^2*(-S23 + S51) + S45^2*(-S34 + S51))*x^3*
         F[1, {0, 1, 1, 1, 1, 1, 1, 1, -1, 0, -1}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*S45*x^3*(-(S34*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) - S12*(S23*S34*(-2 + x) - 
            S45*S51*(-1 + x) + S34*(S45 + S51 - S45*x - 2*S51*x)))*
         F[1, {0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*S12*S51*x^4*(-(S34*S45*(-2 + x)) + S45*S51*(-2 + x) + 
          2*S12*S45*(-1 + x) + S23*S34*x + S12*(-S23 + S51)*x)*
         F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*S12*x^4*(-(S45^2*(S34 - S51)*(-1 + x)) - S23^2*S34*x - 
          S23*S45*(S34 + S51*(-2 + x) - 2*S34*x) + 
          S12*(-(S45*S51*(-1 + x)) + S23^2*x + S23*(S45 - S45*x - S51*x)))*
         F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*S12*S45*S51*x^4*(-(S45*S51*(-1 + x)) + 
          S34*(S45*(-1 + x) - S23*x) + S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]), 
     Insertion[ep^4*s23*s45*prop[11]]/(prop[2]*prop[3]*prop[4]*prop[5]*
        prop[6]*prop[7]*prop[8]) -> ep^4*S12*S45*x^2*
       F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}], 
     Insertion[ep^4*s23*s34*s45]/(prop[2]*prop[3]*prop[4]*prop[5]*prop[6]*
        prop[7]*prop[8]) -> ep^4*S12*S45*S51*x^3*
       F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
     Insertion[ep^4*Mu12*tr5]/(prop[1]*prop[2]*prop[3]*prop[5]*prop[6]*
        prop[7]*prop[8]) -> (ep^4*S45*S51*(-S23 + S45 + S51)*x^2*
         F[1, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*x^2*(-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - 
          S23^2*S34*x + S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
          S23*(-(S45*S51*(-2 + x)) + S34*S51*x + S34*S45*(-1 + 2*x)))*
         F[1, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + 
          S45*S51)*x^2*F[1, {0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*S51*(S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))*x^3*
         F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-S23^2 + S45*S51 + S23*(S45 + S51)))*x^3*
         F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*S45*S51*x^3*(S23*S34 + S45*(-S34 + S51) + 
          S12*(2*S45 + S51 - 2*S45*x - 2*S51*x + S23*(-1 + 2*x)))*
         F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*S51*(S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))*x^3*
         F[1, {1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*x^3*(-((S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) + 
          S12*(-(S23*(S51 + S34*(-2 + x) - 2*S51*x)) + (S34 - S51)*
             (S45*(-1 + x) + S51*(-1 + 2*x))))*F[1, {1, 0, 1, 0, 1, 0, 1, 1, 
           0, 0, 0}])/(32*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(S12^2*(S23 - S51) + 
          S34*(S23*S34 + S45*(-S34 + S51)) + S12*(-2*S23*S34 + S45*S51 + 
            S34*(S45 + S51)))*x^3*F[1, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*S12*S51*(S12 - S34 + S51)*
         x^4*F[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*S12*(-(S23*S34) + S34*S45 + 2*S23*S51 - S45*S51 + 
          S12*(S23 + S51))*x^4*F[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, -1}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*S12*S51*x^4*(-(S34*S45*(-2 + x)) + S45*S51*(-2 + x) + 
          2*S12*S45*(-1 + x) + S23*S34*x + S12*(-S23 + S51)*x)*
         F[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-S23^2 + S45*S51 + S23*(S45 + S51)))*x^3*
         F[1, {1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + S12^2*(S23 - S51)*
           (-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + S23^2*(-1 + 2*x) + 
            S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x)))*
         F[1, {1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(S23*S34*S45 + S12*S23*(S34 + S45) + S12*S45*(S34 - 2*S51) + 
          S12^2*(-S23 + S51) + S45^2*(-S34 + S51))*x^3*
         F[1, {1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*S12*(-(S23*S34) + S34*S45 + 2*S23*S51 - S45*S51 + 
          S12*(S23 + S51))*x^4*F[1, {1, 1, 0, 0, 1, 1, 1, 1, 0, -1, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*S12*S23*(S12 + S23 - S45)*
         x^4*F[1, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, -1}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*S12*x^4*(-(S45^2*(S34 - S51)*(-1 + x)) - S23^2*S34*x - 
          S23*S45*(S34 + S51*(-2 + x) - 2*S34*x) + 
          S12*(-(S45*S51*(-1 + x)) + S23^2*x + S23*(S45 - S45*x - S51*x)))*
         F[1, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*x^2*(-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - 
          S23^2*S34*x + S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
          S23*(-(S45*S51*(-2 + x)) + S34*S51*x + S34*S45*(-1 + 2*x)))*
         F[1, {1, 1, 1, -1, 0, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*(S23 + S34 - S51)*x^2*
         (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x) - 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, 1, -1, 1, 0, 1, 1, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
          S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
            2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
         F[1, {1, 1, 1, -1, 1, 1, 0, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*x^3*(-((S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) + 
          S12*(-(S23*(S51 + S34*(-2 + x) - 2*S51*x)) + (S34 - S51)*
             (S45*(-1 + x) + S51*(-1 + 2*x))))*F[1, {1, 1, 1, -1, 1, 1, 1, 1, 
           0, -1, 0}])/(32*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + 
          S12^2*(S23 - S51)*(-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + 
            S23^2*(-1 + 2*x) + S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 
              2*S51*x)))*F[1, {1, 1, 1, -1, 1, 1, 1, 1, 0, 0, -1}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*x^3*(-(S12^2*(S23 - S51)*(-1 + x)*(S45 - S45*x + 
             (S23 - S51)*x)) + (S23*S34 + S45*(-S34 + S51))*
           (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x)) + 
          S12*(S23*S45*S51*(-1 + x)^2 + S45*(S34 - S51)*(S45 + S51)*
             (-1 + x)^2 + S23^2*S34*(-2 + x)*x - S23*S34*(2*S45*(-1 + x)^2 + 
              S51*(-2 + x)*x)))*F[1, {1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + 
          S45*S51)*x^2*F[1, {1, 1, 1, 0, 0, 1, 1, 1, -1, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*S45*S51*x^3*(S23*S34 + S45*(-S34 + S51) + 
          S12*(2*S45 + S51 - 2*S45*x - 2*S51*x + S23*(-1 + 2*x)))*
         F[1, {1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
          S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
            2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
         F[1, {1, 1, 1, 0, 1, 0, 1, 1, -1, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*x^3*(-(S12^2*(S23 - S51)*(-1 + x)*(S45 - S45*x + 
             (S23 - S51)*x)) + (S23*S34 + S45*(-S34 + S51))*
           (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x)) + 
          S12*(S23*S45*S51*(-1 + x)^2 + S45*(S34 - S51)*(S45 + S51)*
             (-1 + x)^2 + S23^2*S34*(-2 + x)*x - S23*S34*(2*S45*(-1 + x)^2 + 
              S51*(-2 + x)*x)))*F[1, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*S34*S45*(-S12 + S34 + S45)*
         x^2*F[1, {1, 1, 1, 0, 1, 1, 0, 1, -1, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*S45*x^3*(-(S34*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) - S12*(S23*S34*(-2 + x) - 
            S45*S51*(-1 + x) + S34*(S45 + S51 - S45*x - 2*S51*x)))*
         F[1, {1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]*F[1, {1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 
           0}])/32 + (ep^4*(S12^2*(S23 - S51) + 
          S34*(S23*S34 + S45*(-S34 + S51)) + S12*(-2*S23*S34 + S45*S51 + 
            S34*(S45 + S51)))*x^3*F[1, {1, 1, 1, 0, 1, 1, 1, 1, -1, -1, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(S23*S34*S45 + S12*S23*(S34 + S45) + S12*S45*(S34 - 2*S51) + 
          S12^2*(-S23 + S51) + S45^2*(-S34 + S51))*x^3*
         F[1, {1, 1, 1, 0, 1, 1, 1, 1, -1, 0, -1}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*S45*x^3*(-(S34*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) - S12*(S23*S34*(-2 + x) - 
            S45*S51*(-1 + x) + S34*(S45 + S51 - S45*x - 2*S51*x)))*
         F[1, {1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*S12*S51*x^4*(-(S34*S45*(-2 + x)) + S45*S51*(-2 + x) + 
          2*S12*S45*(-1 + x) + S23*S34*x + S12*(-S23 + S51)*x)*
         F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*S12*x^4*(-(S45^2*(S34 - S51)*(-1 + x)) - S23^2*S34*x - 
          S23*S45*(S34 + S51*(-2 + x) - 2*S34*x) + 
          S12*(-(S45*S51*(-1 + x)) + S23^2*x + S23*(S45 - S45*x - S51*x)))*
         F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*S12*S45*S51*x^4*(-(S45*S51*(-1 + x)) + 
          S34*(S45*(-1 + x) - S23*x) + S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]), 
     Insertion[ep^4*(-p1s + s12)*s45*prop[9]]/(prop[1]*prop[2]*prop[3]*
        prop[5]*prop[6]*prop[7]*prop[8]) -> ep^4*S12*x^2*
       (S45*(-1 + x) + S34*x)*F[1, {1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0}], 
     Insertion[ep^4*(s12*s15 - p1s*s34)*s45]/(prop[1]*prop[2]*prop[3]*prop[5]*
        prop[6]*prop[7]*prop[8]) -> ep^4*S12*x^3*
       (-(S51*(-1 + x)*(-S45 + S12*x)) + (S34 + S12*(-1 + x))*
         (S45 + S23*x - S45*x))*F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
     Insertion[ep^4*s12*s23*s45*prop[9]]/(prop[1]*prop[2]*prop[3]*prop[4]*
        prop[5]*prop[6]*prop[7]*prop[8]) -> ep^4*S12*S45*(S34 + S12*(-1 + x))*
       x^3*F[1, {1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0}], 
     Insertion[(ep^4*(-1 + 2*ep)*(Mu12^2 - Mu11*Mu22)*tr5)/(1 + 2*ep)]/
       (prop[1]*prop[2]*prop[3]*prop[4]*prop[5]*prop[6]*prop[7]*prop[8]) -> 
      (ep^4*(-1 + 2*ep)*(S45 - S45*x + (S23 - S51)*x)^2*
         F[1, {-1, 1, 1, 1, 1, -1, 1, 1, 0, 0, 0}])/(1024*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*(S45*(-1 + x) + (-S23 + S51)*x)*
         F[1, {-1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S51*x*(S45 - S23*x + S45*x + S51*x)*
         F[1, {-1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x*(S45*(S51*(-2 + x) + S45*(-1 + x)) + S23^2*x + 
          S23*(S45 - 2*S45*x - S51*x))*F[1, {-1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 
           -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*S45*S51*x*(S45*(-1 + x) + 
          (-S23 + S51)*x)*F[1, {-1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*S45^2*F[1, {-1, 1, 1, 1, 1, 1, -1, 1, 0, 
           0, 0}])/(1024*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*S45*S51*x*F[1, {-1, 1, 1, 1, 1, 1, 0, 1, 
           0, -1, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*S45*(-S23 + S45 + 2*S51)*x*
         F[1, {-1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + ((1 - 2*ep)*ep^4*S45^2*S51*x*
         F[1, {-1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*(-1 + 2*ep)*S51^2*x^2*
         F[1, {-1, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0}])/(1024*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*(-1 + 2*ep)*(-S23 + S45)*
         S51*x^2*F[1, {-1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + ((1 - 2*ep)*ep^4*S45*S51^2*x^2*
         F[1, {-1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*(-1 + 2*ep)*(S23 - S45)^2*
         x^2*F[1, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2}])/
        (1024*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*(S23 - S45)*S45*S51*x^2*
         F[1, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*(-1 + 2*ep)*S45^2*S51^2*x^2*
         F[1, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/(1024*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S51*x*(S45 - S23*x + S45*x + S51*x)*
         F[1, {0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + ((1 - 2*ep)*ep^4*S45*S51*x*
         F[1, {0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + ((1 - 2*ep)*ep^4*S51^2*x^2*
         F[1, {0, 0, 1, 1, 0, 1, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*(-1 + 2*ep)*(S23 - S45)*S51*
         x^2*F[1, {0, 0, 1, 1, 0, 1, 1, 1, 0, 0, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*S45*S51^2*x^2*
         F[1, {0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S51*(S45*(-1 + x) + (S23 - S51)*x) - 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x) + 
          S34*(S45 - S45*x + (S23 + S51)*x))*F[1, {0, 0, 1, 1, 1, -1, 1, 1, 
           0, 0, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*x*(-(S34*S45*(-2 + x)) + 
          2*S12*S45*(-1 + x) + S12*(-S23 + S51)*x + S34*(S23 + S51)*x + 
          S45*S51*(-1 + 2*x))*F[1, {0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*S51*x^2*(S12 - S34 + S51 + S12*x)*
         F[1, {0, 0, 1, 1, 1, 0, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x^2*(S45*(-S34 + S51) + S23*(S34 + S51) - 
          S12*(S23 + S51*(-2 + x) + 2*S45*(-1 + x) - 2*S23*x))*
         F[1, {0, 0, 1, 1, 1, 0, 1, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - (ep^4*(-1 + 2*ep)*S51*x^2*
         (S45*S51*(1 - 2*x) + S12*S45*(-1 + x)^2 - S12*(S23 - S51)*(-2 + x)*
           x - S34*(S45 + 2*S23*x - 2*S45*x))*F[1, {0, 0, 1, 1, 1, 0, 1, 1, 
           0, 0, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*(-S12 + S34)*S45*x*
         F[1, {0, 0, 1, 1, 1, 1, -1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - (ep^4*(-1 + 2*ep)*(S12 - S34)*S51*
         x^2*F[1, {0, 0, 1, 1, 1, 1, 0, 1, 0, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*(-(S12*S23) + S23*S34 - S34*S45 + 
          2*S45*S51 + 2*S12*(S45 + S51))*x^2*F[1, {0, 0, 1, 1, 1, 1, 0, 1, 0, 
           0, -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*S45*S51*x^2*(S12 - S34 + S12*x)*
         F[1, {0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + ((1 - 2*ep)*ep^4*S12*S51*x^3*
         F[1, {0, 0, 1, 1, 1, 1, 1, 1, 0, -1, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*(-1 + 2*ep)*S12*S51^2*x^4*
         F[1, {0, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*(-1 + 2*ep)*S12*(S23 - S45)*
         x^3*F[1, {0, 0, 1, 1, 1, 1, 1, 1, 0, 0, -2}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*S12*S51*x^3*(S45 - S23*x + S45*x)*
         F[1, {0, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + ((1 - 2*ep)*ep^4*S12*S45*S51^2*
         x^4*F[1, {0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*x*(S45*(S51*(-2 + x) + S45*(-1 + x)) + 
          S23^2*x + S23*(S45 - 2*S45*x - S51*x))*
         F[1, {0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*(-S23 + S45 + 2*S51)*x*
         F[1, {0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*(-1 + 2*ep)*(S23 - S45)*S51*
         x^2*F[1, {0, 1, 0, 1, 0, 1, 1, 1, 0, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*(S23 - S45)^2*x^2*
         F[1, {0, 1, 0, 1, 0, 1, 1, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*(-S23 + S45)*S51*x^2*
         F[1, {0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S23*S45*(-1 + x) + 2*S45*(S34 - S51)*(-1 + x) - 
          S23^2*x + S23*(-2*S34 + S51)*x + S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {0, 1, 0, 1, 1, -1, 1, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*x*(2*S12*S45*(-1 + x) + 
          S12*(-S23 + S51)*x + S45*(S45 - 2*S34*(-2 + x) + S51*(-2 + x) - 
            S45*x) + S23*(S45 + 2*S34*x + S45*x))*
         F[1, {0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(2*S23*S34 - 2*S34*S45 - S23*S51 + 2*S45*S51 + 
          S12*(S45 + S51 + S23*(-2 + x) - S45*x - 2*S51*x))*
         F[1, {0, 1, 0, 1, 1, 0, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(S23*(S23 - S45) + S12*(S23 + S45 + S23*x - 
            S45*x))*F[1, {0, 1, 0, 1, 1, 0, 1, 1, 0, 0, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*x^2*(2*S45^2*(S34 - S51)*(-1 + x) + 
          2*S23^2*S34*x - S23*S45*(2*S34 - S51)*(-1 + 2*x) + 
          S12*(S45*(S45 + S51)*(-1 + x)^2 + S23^2*(-2 + x)*x - 
            S23*(2*S45*(-1 + x)^2 + S51*(-2 + x)*x)))*
         F[1, {0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S45*(-S12 + 2*S34 + S45)*x*
         F[1, {0, 1, 0, 1, 1, 1, -1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*(-1 + 2*ep)*(2*S23*S34 + S45*(-2*S34 + S51) + 
          S12*(-2*S23 + S45 + S51))*x^2*F[1, {0, 1, 0, 1, 1, 1, 0, 1, 0, -1, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*((S23 - S45)*S45 + S12*(S23 + S45))*x^2*
         F[1, {0, 1, 0, 1, 1, 1, 0, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*(-1 + 2*ep)*S45*x^2*
         (2*S23*S34 + S45*(-2*S34 + S51) + S12*(S45 + S51 + S23*(-2 + x) - 
            S45*x - 2*S51*x))*F[1, {0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*S12*S51*x^3*
         F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, -2, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - (ep^4*(-1 + 2*ep)*S12*(S23 - S45)*
         x^3*F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, -1, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*S12*S51*x^3*(S45*(-2 + x) - S23*x)*
         F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*(-1 + 2*ep)*S12*(S23 - S45)*
         x^3*(S45 + S23*x - S45*x)*F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*S12*S45*S51*x^3*(S45*(-1 + x) - S23*x)*
         F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*(-1 + 2*ep)*(S45 - S45*x + (S23 - S51)*x)^2*
         F[1, {0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*(S45 - S45*x + (S23 - S51)*x)*
         F[1, {0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S51*x*(S45 - S23*x + S45*x + S51*x)*
         F[1, {0, 1, 1, 0, 0, 1, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S45*(S51*(-2 + x) + S45*(-1 + x)) + S23^2*x + 
          S23*(S45 - 2*S45*x - S51*x))*F[1, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 
           -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*S45*S51*x*(S45*(-1 + x) + 
          (-S23 + S51)*x)*F[1, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*(S45*(-1 + x) + S34*x)*
         (S45*(-1 + x) + (-S23 + S51)*x)*F[1, {0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*x*(S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x) + S51*(S45 - S45*x + (-S23 + S51)*x) + 
          S34*(S45*(-1 + x) - (S23 + S51)*x))*F[1, {0, 1, 1, 0, 1, 0, 1, 1, 
           0, -1, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*x*(S23*S45*(-1 + x) + 
          2*S45*(S34 - S51)*(-1 + x) - S23^2*x + S23*(-2*S34 + S51)*x + 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S45*(-1 + x) + (-S23 + S51)*x)*
         (-(S45*S51*(-1 + x)) + S34*(S45*(-1 + x) - S23*x) + 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*(S45*(-1 + x) + S34*x)*
         F[1, {0, 1, 1, 0, 1, 1, -1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S45*S51*(-2 + x) + S12*S45*(-1 + x) + 
          2*S12*(-S23 + S51)*x + S34*(S45 + 2*S23*x - 2*S45*x - S51*x))*
         F[1, {0, 1, 1, 0, 1, 1, 0, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S23*(S45*(-2 + x) - S34*x) + 
          S12*(S45 - S45*x + 2*(S23 - S51)*x) + 
          S45*(S45 + 4*S51 + S34*(-2 + x) - S45*x - 2*S51*x))*
         F[1, {0, 1, 1, 0, 1, 1, 0, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*x*(S34*S45*(-1 + x) - 2*S45*S51*(-1 + x) - 
          S34*(S23 + S51)*x + S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - (ep^4*(-1 + 2*ep)*S51*x^2*
         (S12 - S34 + S51 + S12*x)*F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, -2, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*x^2*(-(S23*S34) + S34*S45 + 2*S23*S51 - 
          S45*S51 + S12*(S23 + S45 + S51 + S23*x - S45*x + S51*x))*
         F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, -1, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - (ep^4*(-1 + 2*ep)*S51*x^2*
         (-(S34*S45*(-2 + x)) + S45*S51*(-2 + x) + S23*S34*x - 
          S12*(S23 - S51)*x*(1 + x) + S12*S45*(-2 + x + x^2))*
         F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x^2*(S23*(S23 - S45) + S12*(S23 + S45 + S23*x - 
            S45*x))*F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, -2}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*x^2*(-(S45^2*(S34 - S51)*(-1 + x)) - 
          S23^2*S34*x - S23*S45*(S34 + S51*(-2 + x) - 2*S34*x) + 
          S12*(S45*(S45 + S51)*(-1 + x)^2 + S23^2*x*(1 + x) - 
            S23*S51*x*(1 + x) + S23*S45*(1 + x - 2*x^2)))*
         F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*(-1 + 2*ep)*S45*S51*x^2*
         (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x) - 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*(S45 - S45*x + (S23 - S51)*x)*
         F[1, {0, 1, 1, 1, 0, 0, 1, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*(-1 + 2*ep)*S45*S51*x*
         (S45*(-1 + x) + (-S23 + S51)*x)*F[1, {0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + ((1 - 2*ep)*ep^4*S45^2*F[1, {0, 1, 1, 1, 0, 1, 0, 1, -1, 
           0, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*S45^2*S51*x*
         F[1, {0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - (ep^4*(-1 + 2*ep)*S45*S51*
         (-S23 + S45 + S51)*x^2*F[1, {0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0}])/
        (256*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + ((1 - 2*ep)*ep^4*S45*S51*x*F[1, {0, 1, 1, 1, 0, 1, 1, 1, 
           -1, -1, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*S45*(-S23 + S45 + 2*S51)*x*
         F[1, {0, 1, 1, 1, 0, 1, 1, 1, -1, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*(-1 + 2*ep)*S45^2*S51*x*
         F[1, {0, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*(-1 + 2*ep)*S45*S51^2*x^2*
         F[1, {0, 1, 1, 1, 0, 1, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*(-S23 + S45)*S51*x^2*
         F[1, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + ((1 - 2*ep)*ep^4*S45^2*S51^2*x^2*
         F[1, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S45*(-1 + x) + S34*x)*(S45 - S45*x + (S23 - S51)*x)*
         F[1, {0, 1, 1, 1, 1, -1, 1, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x*(S45*(-1 + x) + (-S23 + S51)*x)*
         (-(S45*S51*(-1 + x)) + S34*(S45*(-1 + x) - S23*x) + 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {0, 1, 1, 1, 1, -1, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S45*(S45*(-1 + x) + S34*x)*
         F[1, {0, 1, 1, 1, 1, 0, 0, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S45*x*(2*S34*S45*(-1 + x) - S45*S51*(-1 + x) + 
          S34*(-2*S23 + S51)*x + 2*S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*x^2*
         (-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - S23^2*S34*x + 
          S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
          S23*(-(S45*S51*(-2 + x)) + S34*S51*x + S34*S45*(-1 + 2*x)))*
         F[1, {0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S12*S45*(-1 + x) + S12*(S23 - S51)*x + 
          S45*S51*(1 + x) + S34*(S45 - S23*x + S45*x + 2*S51*x))*
         F[1, {0, 1, 1, 1, 1, 0, 1, 1, -1, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x*(-(S45*(S34*(-2 + x) + S51*(-2 + x) + 
             2*S45*(-1 + x))) + S12*(S45*(-1 + x) + (S23 - S51)*x) + 
          S23*(S34*x + S45*(-1 + 2*x)))*F[1, {0, 1, 1, 1, 1, 0, 1, 1, -1, 0, 
           -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*S45*x*(S45*S51*(-1 + x) + 
          S34*(-S45 - S23*x + S45*x + 2*S51*x) + S12*(-1 + x)*
           (S45*(-1 + x) + (-S23 + S51)*x))*F[1, {0, 1, 1, 1, 1, 0, 1, 1, -1, 
           0, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*S51*x^2*(-(S45*S51*(1 + x)) - 
          S12*(S23 - S51)*x*(-1 + 2*x) + S34*(S45 - S23*x + S45*x) + 
          S12*S45*(-1 - x + 2*x^2))*F[1, {0, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*x^2*(S45^2*(S34 - S51)*(-1 + x) + 
          S23^2*S34*x + S23*S45*(S34 + S51 - 2*S34*x + S51*x) + 
          S12*(2*S45*(S45 + S51)*(-1 + x)^2 + S23^2*x*(-1 + 2*x) - 
            S23*(S51*x*(-1 + 2*x) + S45*(1 - 5*x + 4*x^2))))*
         F[1, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*(-1 + 2*ep)*S45*S51*x^2*
         (-(S45*S51*(-1 + x)) + S34*(S45*(-1 + x) - S23*x) + 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S45^2*(S34 + S12*(-1 + x))*x*
         F[1, {0, 1, 1, 1, 1, 1, -1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 
          2*S34*S51 + S45*S51)*x^2*F[1, {0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*(S12 - S34)*S45*x*
         F[1, {0, 1, 1, 1, 1, 1, 0, 1, -1, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*(-S12 + 2*S34 + S45)*x*
         F[1, {0, 1, 1, 1, 1, 1, 0, 1, -1, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45^2*(S34 + S12*(-1 + x))*x*
         F[1, {0, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - (ep^4*(-1 + 2*ep)*S45*S51*x^2*
         (S34 + S12*(-1 + 2*x))*F[1, {0, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*S45*x^2*(S23*S34 - S34*S45 + 2*S45*S51 + 
          S12*S23*(-1 + 2*x) + 2*S12*(S45 + S51 - S45*x - 2*S51*x))*
         F[1, {0, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*(-1 + 2*ep)*S45^2*S51*
         (S34 + S12*(-1 + x))*x^2*F[1, {0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*S51*(S23*S34 + S45*(-S34 + S51) + 
          S12*(-S23 + 2*S45 + S51))*x^3*F[1, {0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*((S23 - S45)*(S23*S34 + 
            S45*(-S34 + S51)) + S12*(-S23^2 + S45*S51 + S23*(S45 + S51)))*x^3*
         F[1, {0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - (ep^4*(-1 + 2*ep)*S45*S51*x^3*
         (S23*S34 + S45*(-S34 + S51) + S12*(2*S45 + S51 - 2*S45*x - 2*S51*x + 
            S23*(-1 + 2*x)))*F[1, {0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*(S12 - S34)*S51*x^2*
         F[1, {0, 1, 1, 1, 1, 1, 1, 1, -1, -2, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*(-1 + 2*ep)*(-(S23*S34) + S45*(S34 + S51) + 
          S12*(S23 + S45 + S51))*x^2*F[1, {0, 1, 1, 1, 1, 1, 1, 1, -1, -1, 
           -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*S45*S51*(2*S34 + S12*(-2 + x))*x^2*
         F[1, {0, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*((S23 - S45)*S45 + S12*(S23 + S45))*x^2*
         F[1, {0, 1, 1, 1, 1, 1, 1, 1, -1, 0, -2}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*(-1 + 2*ep)*S45*x^2*
         (-(S23*S34) + S45*(S34 + S51) + S12*(S23 + S45 + S51 + S23*x - 
            S45*x - 2*S51*x))*F[1, {0, 1, 1, 1, 1, 1, 1, 1, -1, 0, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*S45^2*S51*(S34 + S12*(-1 + x))*x^2*
         F[1, {0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + ((1 - 2*ep)*ep^4*S12*S51^2*x^4*
         F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*(-1 + 2*ep)*S12*S51*x^3*
         (S45 + 2*S23*x - 2*S45*x)*F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*S12*S45*S51^2*x^4*
         F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - (ep^4*(-1 + 2*ep)*S12*(S23 - S45)*
         x^3*(S45 + S23*x - S45*x)*F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*S12*S45*S51*x^3*(S45*(-1 + x) - S23*x)*
         F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*(-1 + 2*ep)*S51^2*x^2*
         F[1, {1, -1, 1, 1, -1, 1, 1, 1, 0, 0, 0}])/(1024*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - (ep^4*(-1 + 2*ep)*S51*x^2*
         (S12 - S34 + S51 + S12*x)*F[1, {1, -1, 1, 1, 0, 0, 1, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*(S12 - S34)*S51*x^2*
         F[1, {1, -1, 1, 1, 0, 1, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*(-1 + 2*ep)*S12*S51*x^3*
         F[1, {1, -1, 1, 1, 0, 1, 1, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + ((1 - 2*ep)*ep^4*S12*S51^2*x^4*
         F[1, {1, -1, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S34 - S51 + S12*(-1 + x))^2*x^2*
         F[1, {1, -1, 1, 1, 1, -1, 1, 1, 0, 0, 0}])/(1024*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(S34*(-S34 + S51) + S12^2*(-1 + x) - 
          S12*(S51 + S34*(-2 + x) - 2*S51*x))*F[1, {1, -1, 1, 1, 1, 0, 0, 1, 
           0, 0, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*S12*(S34 - S51 + S12*(-1 + x))*x^3*
         F[1, {1, -1, 1, 1, 1, 0, 1, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*(-1 + 2*ep)*S12*S51*
         (S34 - S51 + S12*(-1 + x))*x^4*F[1, {1, -1, 1, 1, 1, 0, 1, 1, 0, 0, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*(S12 - S34)^2*x^2*
         F[1, {1, -1, 1, 1, 1, 1, -1, 1, 0, 0, 0}])/(1024*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S12*(S12 - S34 + 2*S51)*x^3*
         F[1, {1, -1, 1, 1, 1, 1, 0, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - (ep^4*(-1 + 2*ep)*S12*(S12 - S34)*
         S51*x^4*F[1, {1, -1, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*S12^2*x^4*F[1, {1, -1, 1, 1, 1, 1, 1, 1, 
           0, 0, -2}])/(1024*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + ((1 - 2*ep)*ep^4*S12^2*S51*x^5*
         F[1, {1, -1, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*(-1 + 2*ep)*S12^2*S51^2*x^6*
         F[1, {1, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/(1024*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*(-1 + 2*ep)*(-S23 + S45)*
         S51*x^2*F[1, {1, 0, 0, 1, -1, 1, 1, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*x^2*(-(S23*S34) + S34*S45 + 2*S23*S51 - 
          S45*S51 + S12*(S23 + S45 + S51 + S23*x - S45*x + S51*x))*
         F[1, {1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*(-1 + 2*ep)*(-(S23*S34) + S45*(S34 + S51) + 
          S12*(S23 + S45 + S51))*x^2*F[1, {1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + ((1 - 2*ep)*ep^4*S12*S51*x^3*F[1, {1, 0, 0, 1, 0, 1, 1, 1, 
           0, -1, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*S12*(S23 - S45)*x^3*
         F[1, {1, 0, 0, 1, 0, 1, 1, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*(-1 + 2*ep)*S12*S51*x^3*
         (S45 + 2*S23*x - 2*S45*x)*F[1, {1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*(S34 - S51 + S12*(-1 + x))*x^2*
         (S12 + S23 - S12*x)*F[1, {1, 0, 0, 1, 1, -1, 1, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*x^2*(S23*S34 + S45*(S34 - S51) + 
          2*S12^2*(-1 + x) - S12*(S23 - S45 + S51 + S34*(-2 + x) - 2*S23*x + 
            S45*x - 2*S51*x))*F[1, {1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*S12*(S34 - S51 + S12*(-1 + x))*x^3*
         F[1, {1, 0, 0, 1, 1, 0, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - (ep^4*(-1 + 2*ep)*S12*x^3*
         (S12 + S23 - S12*x)*F[1, {1, 0, 0, 1, 1, 0, 1, 1, 0, 0, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*S12*x^3*(S34*S45*(-1 + x) - S23*S34*x + 
          S51*(S45 + 2*S23*x - S45*x) + S12*(-1 + x)*(S45*(-1 + x) - 
            (S23 + S51)*x))*F[1, {1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*(-S12^2 + S34*S45 + S12*(S34 + S45))*x^2*
         F[1, {1, 0, 0, 1, 1, 1, -1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12*(S12 - S34 + 2*S51)*x^3*
         F[1, {1, 0, 0, 1, 1, 1, 0, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12*(S12 + 2*S23 - S45)*x^3*
         F[1, {1, 0, 0, 1, 1, 1, 0, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*(-1 + 2*ep)*S12*x^3*
         (S45*S51*(-2 + x) + S12*S45*(-1 + x) + S12*(S23 + S51)*x + 
          S34*(S45 - S23*x + S45*x))*F[1, {1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + ((1 - 2*ep)*ep^4*S12^2*x^4*F[1, {1, 0, 0, 1, 1, 1, 1, 1, 
           0, -1, -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*S12^2*S51*x^5*
         F[1, {1, 0, 0, 1, 1, 1, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*(-1 + 2*ep)*S12^2*x^4*
         (S45 + S23*x - S45*x)*F[1, {1, 0, 0, 1, 1, 1, 1, 1, 0, 0, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*S12^2*S51*x^5*(S45 + S23*x - S45*x)*
         F[1, {1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S51*x*(S45 - S23*x + S45*x + S51*x)*
         F[1, {1, 0, 1, 0, -1, 1, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x) + 
          S51*(S45 - S45*x + (-S23 + S51)*x) + S34*(S45*(-1 + x) - 
            (S23 + S51)*x))*F[1, {1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*x*(S12*S45*(-1 + x) + 
          S12*(S23 - S51)*x + S45*S51*(1 + x) + S34*(S45 - S23*x + S45*x + 
            2*S51*x))*F[1, {1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*S51*x^2*(S12 - S34 + S51 + S12*x)*
         F[1, {1, 0, 1, 0, 0, 1, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(2*S23*S34 - 2*S34*S45 - S23*S51 + 2*S45*S51 + 
          S12*(S45 + S51 + S23*(-2 + x) - S45*x - 2*S51*x))*
         F[1, {1, 0, 1, 0, 0, 1, 1, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*(-1 + 2*ep)*S51*x^2*
         (-(S45*S51*(1 + x)) - S12*(S23 - S51)*x*(-1 + 2*x) + 
          S34*(S45 - S23*x + S45*x) + S12*S45*(-1 - x + 2*x^2))*
         F[1, {1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x*(S34*S45*(-1 + x) - S45*S51*(-1 + x) - S34^2*x + 
          S34*(-2*S23 + S51)*x + S12*(-1 + x)*(S45*(-1 + x) - 
            (2*S23 + S34 - 2*S51)*x))*F[1, {1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*(S34 - S51 + S12*(-1 + x))^2*x^2*
         F[1, {1, 0, 1, 0, 1, 0, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*(-1 + 2*ep)*(S34 - S51 + S12*(-1 + x))*x^2*(S12 + S23 - S12*x)*
         F[1, {1, 0, 1, 0, 1, 0, 1, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*(-1 + 2*ep)*(S34 - S51 + S12*(-1 + x))*x^2*
         (-(S45*S51*(-1 + x)) + S34*(S45*(-1 + x) - S23*x) + 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x*(S12*S45*(-1 + x) - S12*S34*x + 
          S34*(S45 + S34*x + S45*x))*F[1, {1, 0, 1, 0, 1, 1, -1, 1, 0, 0, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*x^2*(S34*(-S34 + S51) + S12^2*(-1 + x) - 
          S12*(S51 + S34*(-2 + x) - 2*S51*x))*F[1, {1, 0, 1, 0, 1, 1, 0, 1, 
           0, -1, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*x^2*(-(S23*S34) + 2*S45*(S34 - S51) + 
          S12^2*(-1 + x) + S12*(S23 + S34 - S45 - 2*S51 - 2*S23*x - 2*S34*x + 
            S45*x + 4*S51*x))*F[1, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*x^2*(S12^2*(-1 + x)*(S45*(-1 + x) + 
            (S23 - S51)*x) + S34*(-(S45*S51*(1 + x)) + 
            S34*(S45 - S23*x + S45*x)) + S12*(S45*S51*(-1 + x)^2 - 
            S34*x*(S51 + S23*(-2 + x) - 2*S51*x) + S34*S45*(-2 + x + x^2)))*
         F[1, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12*(S34 - S51 + S12*(-1 + x))*x^3*
         F[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, -1, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - (ep^4*(-1 + 2*ep)*S12*S51*
         (S34 - S51 + S12*(-1 + x))*x^4*F[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, -1, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*S12*x^3*(S12 + S23 - S12*x)*
         F[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, -2}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*(-1 + 2*ep)*S12*x^3*
         (S34*S45*(-1 + x) - S23*S34*x + S51*(S45 - S23*x - S45*x) + 
          S12*(-1 + x)*(S45*(-1 + x) - (S23 - 2*S51)*x))*
         F[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - (ep^4*(-1 + 2*ep)*S12*S51*x^4*
         (-(S45*S51*(-1 + x)) + S34*(S45*(-1 + x) - S23*x) + 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*(-1 + 2*ep)*S45*S51*x*
         F[1, {1, 0, 1, 1, -1, 1, 1, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + ((1 - 2*ep)*ep^4*S45*S51^2*x^2*
         F[1, {1, 0, 1, 1, -1, 1, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S45*S51*(-2 + x) + S12*S45*(-1 + x) + 
          2*S12*(-S23 + S51)*x + S34*(S45 + 2*S23*x - 2*S45*x - S51*x))*
         F[1, {1, 0, 1, 1, 0, 0, 1, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - (ep^4*(-1 + 2*ep)*S51*x^2*
         (-(S34*S45*(-2 + x)) + S45*S51*(-2 + x) + S23*S34*x - 
          S12*(S23 - S51)*x*(1 + x) + S12*S45*(-2 + x + x^2))*
         F[1, {1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*(-1 + 2*ep)*(S12 - S34)*S45*
         x*F[1, {1, 0, 1, 1, 0, 1, 0, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*(-1 + 2*ep)*S45*S51*
         (2*S34 + S12*(-2 + x))*x^2*F[1, {1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*S51*(S23*S34 + S45*(-S34 + S51) + 
          S12*(-S23 + 2*S45 + S51))*x^3*F[1, {1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*(S12 - S34)*S51*x^2*
         F[1, {1, 0, 1, 1, 0, 1, 1, 1, -1, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*(-1 + 2*ep)*(2*S23*S34 + S45*(-2*S34 + S51) + 
          S12*(-2*S23 + S45 + S51))*x^2*F[1, {1, 0, 1, 1, 0, 1, 1, 1, -1, 0, 
           -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*S45*S51*x^2*(S34 + S12*(-1 + 2*x))*
         F[1, {1, 0, 1, 1, 0, 1, 1, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*(-1 + 2*ep)*S12*S51^2*x^4*
         F[1, {1, 0, 1, 1, 0, 1, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*(-1 + 2*ep)*S12*S51*x^3*
         (S45*(-2 + x) - S23*x)*F[1, {1, 0, 1, 1, 0, 1, 1, 1, 0, 0, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*S12*S45*S51^2*x^4*
         F[1, {1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S34*S45*(-1 + x) - S45*S51*(-1 + x) - S34^2*x + 
          S34*(-2*S23 + S51)*x + S12*(-1 + x)*(S45*(-1 + x) - 
            (2*S23 + S34 - 2*S51)*x))*F[1, {1, 0, 1, 1, 1, -1, 1, 1, -1, 0, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*(S34 - S51 + S12*(-1 + x))*x^2*
         (-(S45*S51*(-1 + x)) + S34*(S45*(-1 + x) - S23*x) + 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 0, 1, 1, 1, -1, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S12*S45*(-1 + x) - S12*S34*x + 
          S34*(S45 + S34*x + S45*x))*F[1, {1, 0, 1, 1, 1, 0, 0, 1, -1, 0, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*x^2*(S34*(-(S34*S45*(-2 + x)) + 
            S45*S51*(-2 + x) + S23*S34*x) + S12^2*(-1 + x)*
           (2*S45*(-1 + x) + (-S23 + S51)*x) + S12*(2*S45*S51*(-1 + x)^2 - 
            S34*S45*(4 - 5*x + x^2) + S34*x*(S23*(-2 + x) + S51*(1 + x))))*
         F[1, {1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x^3*(-((S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) + 
          S12*(-(S23*(S51 + S34*(-2 + x) - 2*S51*x)) + (S34 - S51)*
             (S45*(-1 + x) + S51*(-1 + 2*x))))*F[1, {1, 0, 1, 1, 1, 0, 1, 0, 
           0, 0, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*x^2*(S34*(-S34 + S51) + S12^2*(-1 + x) - 
          S12*(S51 + S34*(-2 + x) - 2*S51*x))*F[1, {1, 0, 1, 1, 1, 0, 1, 1, 
           -1, -1, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*x^2*(2*S23*S34 + S45*(-S34 + S51) + 
          S12^2*(-1 + x) + S12*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 
            2*S51*x + S23*(-2 + 4*x)))*F[1, {1, 0, 1, 1, 1, 0, 1, 1, -1, 0, 
           -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*x^2*(S12^2*(-1 + x)*(S45*(-1 + x) + 
            2*(-S23 + S51)*x) + S12*(-2*S34*S45*(-1 + x)^2 + 
            S45*S51*(-1 + x)^2 + S34*(2*S23 - S51)*(-2 + x)*x) + 
          S34*(S45*S51*(-1 + 2*x) + S34*(S45 + 2*S23*x - 2*S45*x)))*
         F[1, {1, 0, 1, 1, 1, 0, 1, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - (ep^4*(-1 + 2*ep)*S12*S51*
         (S34 - S51 + S12*(-1 + x))*x^4*F[1, {1, 0, 1, 1, 1, 0, 1, 1, 0, -1, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*S12*x^3*(2*S34*(S45*(-1 + x) - S23*x) + 
          S51*(-2*S45*(-1 + x) + S23*x) + S12*(-1 + x)*(2*S45*(-1 + x) + 
            (-2*S23 + S51)*x))*F[1, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*S12*S51*x^4*(-(S45*S51*(-1 + x)) + 
          S34*(S45*(-1 + x) - S23*x) + S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*(S12 - S34)*S45*(S34 + S12*(-1 + x))*x^2*
         F[1, {1, 0, 1, 1, 1, 1, -1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*(-1 + 2*ep)*(S12^2*(S23 - S51) + 
          S34*(S23*S34 + S45*(-S34 + S51)) + S12*(-2*S23*S34 + S45*S51 + 
            S34*(S45 + S51)))*x^3*F[1, {1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*(S12 - S34)^2*x^2*
         F[1, {1, 0, 1, 1, 1, 1, 0, 1, -1, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S12^2 - S34*S45 - S12*(S34 + S45))*x^2*
         F[1, {1, 0, 1, 1, 1, 1, 0, 1, -1, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*(-1 + 2*ep)*(-S12 + S34)*
         S45*(S34 + S12*(-1 + x))*x^2*F[1, {1, 0, 1, 1, 1, 1, 0, 1, -1, 0, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*S12*(S12 - S34)*S51*x^4*
         F[1, {1, 0, 1, 1, 1, 1, 0, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*(-1 + 2*ep)*S12*x^3*
         (S34*S45*(-2 + x) - 2*S45*S51*(-2 + x) - 2*S12*S45*(-1 + x) - 
          S23*S34*x + S12*(S23 - 2*S51)*x)*F[1, {1, 0, 1, 1, 1, 1, 0, 1, 0, 
           0, -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*S12*S45*S51*(S34 + S12*(-1 + x))*x^4*
         F[1, {1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - (ep^4*(-1 + 2*ep)*S12*S51*
         (S12 - S34 + S51)*x^4*F[1, {1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0}])/
        (256*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*S12*(-(S23*S34) + S34*S45 + 2*S23*S51 - 
          S45*S51 + S12*(S23 + S51))*x^4*F[1, {1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 
           -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*S12*S51*x^4*(-(S34*S45*(-2 + x)) + 
          S45*S51*(-2 + x) + 2*S12*S45*(-1 + x) + S23*S34*x + 
          S12*(-S23 + S51)*x)*F[1, {1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*S12*(S12 - S34 + 2*S51)*x^3*
         F[1, {1, 0, 1, 1, 1, 1, 1, 1, -1, -1, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*(-1 + 2*ep)*S12*(S12 - S34)*
         S51*x^4*F[1, {1, 0, 1, 1, 1, 1, 1, 1, -1, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*S12*(S12 + 2*S23 - S45)*x^3*
         F[1, {1, 0, 1, 1, 1, 1, 1, 1, -1, 0, -2}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*(-1 + 2*ep)*S12*x^3*
         (S45*S51*(-2 + x) + S12*S45*(-1 + x) + S12*(-2*S23 + S51)*x + 
          S34*(S45 + 2*S23*x - 2*S45*x))*F[1, {1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 
           -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*S12*S45*S51*(S34 + S12*(-1 + x))*x^4*
         F[1, {1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*(-1 + 2*ep)*S12^2*S51*x^5*
         F[1, {1, 0, 1, 1, 1, 1, 1, 1, 0, -1, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + ((1 - 2*ep)*ep^4*S12^2*S51^2*x^6*
         F[1, {1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - (ep^4*(-1 + 2*ep)*S12^2*x^4*
         (S45 + S23*x - S45*x)*F[1, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -2}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*S12^2*S51*x^5*(S45 + S23*x - S45*x)*
         F[1, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*(-1 + 2*ep)*(S23 - S45)^2*
         x^2*F[1, {1, 1, -1, 1, -1, 1, 1, 1, 0, 0, 0}])/
        (1024*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*x^2*(S23*(S23 - S45) + 
          S12*(S23 + S45 + S23*x - S45*x))*F[1, {1, 1, -1, 1, 0, 0, 1, 1, 0, 
           0, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*((S23 - S45)*S45 + S12*(S23 + S45))*x^2*
         F[1, {1, 1, -1, 1, 0, 1, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*(-1 + 2*ep)*S12*(S23 - S45)*
         x^3*F[1, {1, 1, -1, 1, 0, 1, 1, 1, 0, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*S12*(S23 - S45)*x^3*
         (S45 + S23*x - S45*x)*F[1, {1, 1, -1, 1, 0, 1, 1, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*x^2*(S12 + S23 - S12*x)^2*
         F[1, {1, 1, -1, 1, 1, -1, 1, 1, 0, 0, 0}])/(1024*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(-(S23*S45) + S12^2*(-1 + x) + 
          S12*(S45 - S45*x + S23*(-1 + 2*x)))*F[1, {1, 1, -1, 1, 1, 0, 0, 1, 
           0, 0, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*S12*x^3*(S12 + S23 - S12*x)*
         F[1, {1, 1, -1, 1, 1, 0, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - (ep^4*(-1 + 2*ep)*S12*x^3*
         (S12 + S23 - S12*x)*(S45 + S23*x - S45*x)*
         F[1, {1, 1, -1, 1, 1, 0, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*(-1 + 2*ep)*(S12 - S45)^2*
         x^2*F[1, {1, 1, -1, 1, 1, 1, -1, 1, 0, 0, 0}])/
        (1024*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*S12*(S12 + 2*S23 - S45)*x^3*
         F[1, {1, 1, -1, 1, 1, 1, 0, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - (ep^4*(-1 + 2*ep)*S12*x^3*
         (S12*(S45*(-1 + x) + S23*x) + S45*(S45 + S23*(-2 + x) - S45*x))*
         F[1, {1, 1, -1, 1, 1, 1, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*(-1 + 2*ep)*S12^2*x^4*
         F[1, {1, 1, -1, 1, 1, 1, 1, 1, 0, -2, 0}])/(1024*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - (ep^4*(-1 + 2*ep)*S12^2*x^4*
         (S45 + S23*x - S45*x)*F[1, {1, 1, -1, 1, 1, 1, 1, 1, 0, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*S12^2*x^4*(S45 + S23*x - S45*x)^2*
         F[1, {1, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0}])/(1024*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x*(S45*(S51*(-2 + x) + S45*(-1 + x)) + S23^2*x + 
          S23*(S45 - 2*S45*x - S51*x))*F[1, {1, 1, 0, 0, -1, 1, 1, 1, 0, 0, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*x*(S23*S45*(-1 + x) + 
          2*S45*(S34 - S51)*(-1 + x) - S23^2*x + S23*(-2*S34 + S51)*x + 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x*(-(S45*(S34*(-2 + x) + S51*(-2 + x) + 
             2*S45*(-1 + x))) + S12*(S45*(-1 + x) + (S23 - S51)*x) + 
          S23*(S34*x + S45*(-1 + 2*x)))*F[1, {1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*x^2*(S45*(-S34 + S51) + 
          S23*(S34 + S51) - S12*(S23 + S51*(-2 + x) + 2*S45*(-1 + x) - 
            2*S23*x))*F[1, {1, 1, 0, 0, 0, 1, 1, 1, 0, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*x^2*(S23*(S23 - S45) + 
          S12*(S23 + S45 + S23*x - S45*x))*F[1, {1, 1, 0, 0, 0, 1, 1, 1, 0, 
           0, -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*x^2*(S45^2*(S34 - S51)*(-1 + x) + 
          S23^2*S34*x + S23*S45*(S34 + S51 - 2*S34*x + S51*x) + 
          S12*(2*S45*(S45 + S51)*(-1 + x)^2 + S23^2*x*(-1 + 2*x) - 
            S23*(S51*x*(-1 + 2*x) + S45*(1 - 5*x + 4*x^2))))*
         F[1, {1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S23*S45*(-1 + x) + 2*S45*(S34 - S51)*(-1 + x) - 
          S23*S34*x + S12*(-1 + x)*(S45*(-1 + x) - (2*S23 + S34 - 2*S51)*x))*
         F[1, {1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*(-1 + 2*ep)*(S34 - S51 + S12*(-1 + x))*x^2*(S12 + S23 - S12*x)*
         F[1, {1, 1, 0, 0, 1, 0, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x^2*(S12 + S23 - S12*x)^2*
         F[1, {1, 1, 0, 0, 1, 0, 1, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*(-1 + 2*ep)*(-S23 + S12*(-1 + x))*x^2*(S45*S51*(-1 + x) + 
          S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*x*(S12*(S45*(-1 + x) - S34*x) + 
          S45*(S45 - S34*(-2 + x) - S45*x))*F[1, {1, 1, 0, 0, 1, 1, -1, 1, 0, 
           0, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*x^2*(2*S23*S34 + S45*(-S34 + S51) + 
          S12^2*(-1 + x) + S12*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 
            2*S51*x + S23*(-2 + 4*x)))*F[1, {1, 1, 0, 0, 1, 1, 0, 1, 0, -1, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*x^2*(-(S23*S45) + S12^2*(-1 + x) + 
          S12*(S45 - S45*x + S23*(-1 + 2*x)))*F[1, {1, 1, 0, 0, 1, 1, 0, 1, 
           0, 0, -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*x^2*
         (S45*(S23*S34*(-2 + x) - S45*(S34 - S51)*(-1 + x)) + 
          S12^2*(-1 + x)*(S45*(-1 + x) + (S23 - S51)*x) + 
          S12*(2*S23*S45*(-1 + x)^2 - S45*(S34 + 2*S45 + S51)*(-1 + x)^2 + 
            S23*S34*x*(1 + x)))*F[1, {1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*S12*(S34 - S51 + S12*(-1 + x))*x^3*
         F[1, {1, 1, 0, 0, 1, 1, 1, 1, 0, -2, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - (ep^4*(-1 + 2*ep)*S12*x^3*
         (S12 + S23 - S12*x)*F[1, {1, 1, 0, 0, 1, 1, 1, 1, 0, -1, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*S12*x^3*(2*S34*(S45*(-1 + x) - S23*x) + 
          S51*(-2*S45*(-1 + x) + S23*x) + S12*(-1 + x)*(2*S45*(-1 + x) + 
            (-2*S23 + S51)*x))*F[1, {1, 1, 0, 0, 1, 1, 1, 1, 0, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*S12*x^3*(S12 + S23 - S12*x)*
         (S45 + S23*x - S45*x)*F[1, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*S12*x^3*(S45 + S23*x - S45*x)*
         (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x) - 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S45*(-S23 + S45 + 2*S51)*x*
         F[1, {1, 1, 0, 1, -1, 1, 1, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*(-1 + 2*ep)*(S23 - S45)*S45*
         S51*x^2*F[1, {1, 1, 0, 1, -1, 1, 1, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*x*(S23*(S45*(-2 + x) - S34*x) + 
          S12*(S45 - S45*x + 2*(S23 - S51)*x) + 
          S45*(S45 + 4*S51 + S34*(-2 + x) - S45*x - 2*S51*x))*
         F[1, {1, 1, 0, 1, 0, 0, 1, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x^2*(-(S45^2*(S34 - S51)*(-1 + x)) - S23^2*S34*x - 
          S23*S45*(S34 + S51*(-2 + x) - 2*S34*x) + 
          S12*(S45*(S45 + S51)*(-1 + x)^2 + S23^2*x*(1 + x) - 
            S23*S51*x*(1 + x) + S23*S45*(1 + x - 2*x^2)))*
         F[1, {1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*(-S12 + 2*S34 + S45)*x*
         F[1, {1, 1, 0, 1, 0, 1, 0, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*(-1 + 2*ep)*S45*x^2*
         (-(S23*S34) + S45*(S34 + S51) + S12*(S23 + S45 + S51 + S23*x - 
            S45*x - 2*S51*x))*F[1, {1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*((S23 - S45)*(S23*S34 + 
            S45*(-S34 + S51)) + S12*(-S23^2 + S45*S51 + S23*(S45 + S51)))*x^3*
         F[1, {1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(-(S12*S23) + S23*S34 - S34*S45 + 2*S45*S51 + 
          2*S12*(S45 + S51))*x^2*F[1, {1, 1, 0, 1, 0, 1, 1, 1, -1, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*((S23 - S45)*S45 + S12*(S23 + S45))*x^2*
         F[1, {1, 1, 0, 1, 0, 1, 1, 1, -1, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - (ep^4*(-1 + 2*ep)*S45*x^2*
         (S23*S34 - S34*S45 + 2*S45*S51 + S12*S23*(-1 + 2*x) + 
          2*S12*(S45 + S51 - S45*x - 2*S51*x))*F[1, {1, 1, 0, 1, 0, 1, 1, 1, 
           -1, 0, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*S12*S51*x^3*(S45 - S23*x + S45*x)*
         F[1, {1, 1, 0, 1, 0, 1, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*(-1 + 2*ep)*S12*(S23 - S45)*
         x^3*(S45 + S23*x - S45*x)*F[1, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*S12*S45*S51*x^3*(S45*(-1 + x) - S23*x)*
         F[1, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x*(S23*S45*(-1 + x) + 2*S45*(S34 - S51)*(-1 + x) - 
          S23*S34*x + S12*(-1 + x)*(S45*(-1 + x) - (2*S23 + S34 - 2*S51)*x))*
         F[1, {1, 1, 0, 1, 1, -1, 1, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(-S23 + S12*(-1 + x))*x^2*(S45*S51*(-1 + x) + 
          S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {1, 1, 0, 1, 1, -1, 1, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*x*(S45*(S34*(-2 + x) + S45*(-1 + x)) + 
          S12*(S45 + S34*x - S45*x))*F[1, {1, 1, 0, 1, 1, 0, 0, 1, -1, 0, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*x^2*(S12^2*(-1 + x)*(2*S45*(-1 + x) + 
            (-S23 + S51)*x) + S45*(S45*(S34 - S51)*(-1 + x) - 
            S23*S34*(1 + x)) + S12*(S23*S45*(-1 + x)^2 - 
            S45*(2*S34 + S45 - S51)*(-1 + x)^2 + S23*S34*x*(-1 + 2*x)))*
         F[1, {1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + 
          S12^2*(S23 - S51)*(-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + 
            S23^2*(-1 + 2*x) + S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 
              2*S51*x)))*F[1, {1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*x^2*(-(S23*S34) + 2*S45*(S34 - S51) + 
          S12^2*(-1 + x) + S12*(S23 + S34 - S45 - 2*S51 - 2*S23*x - 2*S34*x + 
            S45*x + 4*S51*x))*F[1, {1, 1, 0, 1, 1, 0, 1, 1, -1, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*x^2*(-(S23*S45) + S12^2*(-1 + x) + 
          S12*(S45 - S45*x + S23*(-1 + 2*x)))*F[1, {1, 1, 0, 1, 1, 0, 1, 1, 
           -1, 0, -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*x^2*(S12^2*(-1 + x)*(S45*(-1 + x) + 
            2*(-S23 + S51)*x) + S12*(-(S23*S45*(-1 + x)^2) + 
            S45*(-S34 + S45 + 2*S51)*(-1 + x)^2 + S23*S34*(-2 + x)*x) + 
          S45*(2*S45*(S34 - S51)*(-1 + x) + S23*(S34 - 2*S34*x)))*
         F[1, {1, 1, 0, 1, 1, 0, 1, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*(-1 + 2*ep)*S12*x^3*
         (S34*S45*(-1 + x) - S23*S34*x + S51*(S45 - S23*x - S45*x) + 
          S12*(-1 + x)*(S45*(-1 + x) - (S23 - 2*S51)*x))*
         F[1, {1, 1, 0, 1, 1, 0, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*(-1 + 2*ep)*S12*x^3*
         (S12 + S23 - S12*x)*(S45 + S23*x - S45*x)*
         F[1, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*(-1 + 2*ep)*S12*x^3*
         (S45 + S23*x - S45*x)*(S45*S51*(-1 + x) + 
          S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*S45*x^2*(S34*S45 + S12^2*(-1 + x) + 
          S12*(S34 + S45 - 2*S34*x - S45*x))*F[1, {1, 1, 0, 1, 1, 1, -1, 1, 
           0, 0, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*
         (-(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51))) + 
          S45*(-(S23*S34) + S45*(S34 - S51)) + S12^2*(S23 - S51))*x^3*
         F[1, {1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S12^2 - S34*S45 - S12*(S34 + S45))*x^2*
         F[1, {1, 1, 0, 1, 1, 1, 0, 1, -1, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - (ep^4*(-1 + 2*ep)*(S12 - S45)^2*
         x^2*F[1, {1, 1, 0, 1, 1, 1, 0, 1, -1, 0, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*S45*x^2*(S34*S45 + S12^2*(-1 + x) + 
          S12*(S34 + S45 - 2*S34*x - S45*x))*F[1, {1, 1, 0, 1, 1, 1, 0, 1, 
           -1, 0, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*S12*x^3*(S45*S51*(-2 + x) + 
          S12*S45*(-1 + x) + S12*(-2*S23 + S51)*x + 
          S34*(S45 + 2*S23*x - 2*S45*x))*F[1, {1, 1, 0, 1, 1, 1, 0, 1, 0, -1, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*S12*x^3*(S12*(S45*(-1 + x) + S23*x) + 
          S45*(S45 + S23*(-2 + x) - S45*x))*F[1, {1, 1, 0, 1, 1, 1, 0, 1, 0, 
           0, -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*S12*S45*x^3*(S34*S45*(-1 + x) - 
          2*S45*S51*(-1 + x) - S23*S34*x + S12*(-1 + x)*(S45*(-1 + x) - 
            (S23 - 2*S51)*x))*F[1, {1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*S12*(-(S23*S34) + S34*S45 + 2*S23*S51 - 
          S45*S51 + S12*(S23 + S51))*x^4*F[1, {1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*S12*S23*(S12 + S23 - S45)*x^4*
         F[1, {1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1}])/(256*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - (ep^4*(-1 + 2*ep)*S12*x^4*
         (-(S45^2*(S34 - S51)*(-1 + x)) - S23^2*S34*x - 
          S23*S45*(S34 + S51*(-2 + x) - 2*S34*x) + 
          S12*(-(S45*S51*(-1 + x)) + S23^2*x + S23*(S45 - S45*x - S51*x)))*
         F[1, {1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S12*(S12 - S34 + 2*S51)*x^3*
         F[1, {1, 1, 0, 1, 1, 1, 1, 1, -1, -2, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12*(S12 + 2*S23 - S45)*x^3*
         F[1, {1, 1, 0, 1, 1, 1, 1, 1, -1, -1, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*(-1 + 2*ep)*S12*x^3*
         (S34*S45*(-2 + x) - 2*S45*S51*(-2 + x) - 2*S12*S45*(-1 + x) - 
          S23*S34*x + S12*(S23 - 2*S51)*x)*F[1, {1, 1, 0, 1, 1, 1, 1, 1, -1, 
           -1, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*S12*x^3*(S12*(S45*(-1 + x) + S23*x) + 
          S45*(S45 + S23*(-2 + x) - S45*x))*F[1, {1, 1, 0, 1, 1, 1, 1, 1, -1, 
           0, -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*S12*S45*x^3*(2*S45*S51*(-1 + x) + 
          S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) - 
            (S23 - 2*S51)*x))*F[1, {1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + ((1 - 2*ep)*ep^4*S12^2*S51*x^5*
         F[1, {1, 1, 0, 1, 1, 1, 1, 1, 0, -2, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*(-1 + 2*ep)*S12^2*x^4*
         (S45 + S23*x - S45*x)*F[1, {1, 1, 0, 1, 1, 1, 1, 1, 0, -1, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*S12^2*S51*x^5*(S45 + S23*x - S45*x)*
         F[1, {1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - (ep^4*(-1 + 2*ep)*S12^2*x^4*
         (S45 + S23*x - S45*x)^2*F[1, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*(S45 - S45*x + (S23 - S51)*x)^2*
         F[1, {1, 1, 1, -1, -1, 1, 1, 1, 0, 0, 0}])/(1024*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S45*(-1 + x) + S34*x)*(S45 - S45*x + (S23 - S51)*x)*
         F[1, {1, 1, 1, -1, 0, 1, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S51*(S45*(-1 + x) + (S23 - S51)*x) - 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x) + 
          S34*(S45 - S45*x + (S23 + S51)*x))*F[1, {1, 1, 1, -1, 0, 1, 1, 1, 
           0, -1, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*x*(S23*S45*(-1 + x) + 
          2*S45*(S34 - S51)*(-1 + x) - S23^2*x + S23*(-2*S34 + S51)*x + 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, 1, -1, 0, 1, 1, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x*(S45*(-1 + x) + (-S23 + S51)*x)*
         (-(S45*S51*(-1 + x)) + S34*(S45*(-1 + x) - S23*x) + 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, 1, -1, 0, 1, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S45*(-1 + x) + S34*x)^2*
         F[1, {1, 1, 1, -1, 1, 1, -1, 1, 0, 0, 0}])/(1024*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S34*S45*(-1 + x) - S45*S51*(-1 + x) - S34^2*x + 
          S34*(-2*S23 + S51)*x + S12*(-1 + x)*(S45*(-1 + x) - 
            (2*S23 + S34 - 2*S51)*x))*F[1, {1, 1, 1, -1, 1, 1, 0, 1, 0, -1, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*x*(S23*S45*(-1 + x) + 
          2*S45*(S34 - S51)*(-1 + x) - S23*S34*x + S12*(-1 + x)*
           (S45*(-1 + x) - (2*S23 + S34 - 2*S51)*x))*
         F[1, {1, 1, 1, -1, 1, 1, 0, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S45*(-1 + x) + S34*x)*(-(S45*S51*(-1 + x)) + 
          S34*(S45*(-1 + x) - S23*x) + S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {1, 1, 1, -1, 1, 1, 0, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*(S34 - S51 + S12*(-1 + x))^2*x^2*
         F[1, {1, 1, 1, -1, 1, 1, 1, 1, 0, -2, 0}])/(1024*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S34 - S51 + S12*(-1 + x))*x^2*(S12 + S23 - S12*x)*
         F[1, {1, 1, 1, -1, 1, 1, 1, 1, 0, -1, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S34 - S51 + S12*(-1 + x))*x^2*
         (-(S45*S51*(-1 + x)) + S34*(S45*(-1 + x) - S23*x) + 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, 1, -1, 1, 1, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(S12 + S23 - S12*x)^2*
         F[1, {1, 1, 1, -1, 1, 1, 1, 1, 0, 0, -2}])/(1024*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(-S23 + S12*(-1 + x))*x^2*(S45*S51*(-1 + x) + 
          S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {1, 1, 1, -1, 1, 1, 1, 1, 0, 0, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*x^2*(-(S45*S51*(-1 + x)) + 
           S34*(S45*(-1 + x) - S23*x) + S12*(-1 + x)*(S45*(-1 + x) + 
             (-S23 + S51)*x))^2*F[1, {1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0}])/
        (1024*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*S45*(S45*(-1 + x) + (-S23 + S51)*x)*
         F[1, {1, 1, 1, 0, -1, 1, 1, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - (ep^4*(-1 + 2*ep)*S45*S51*x*
         (S45*(-1 + x) + (-S23 + S51)*x)*F[1, {1, 1, 1, 0, -1, 1, 1, 1, 0, 0, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*(S45*(-1 + x) + S34*x)*
         (S45*(-1 + x) + (-S23 + S51)*x)*F[1, {1, 1, 1, 0, 0, 0, 1, 1, -1, 0, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*x*(S45*(-1 + x) + (-S23 + S51)*x)*
         (-(S45*S51*(-1 + x)) + S34*(S45*(-1 + x) - S23*x) + 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S45*(S45*(-1 + x) + S34*x)*
         F[1, {1, 1, 1, 0, 0, 1, 0, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*x*(S45*S51*(-1 + x) + 
          S34*(-S45 - S23*x + S45*x + 2*S51*x) + S12*(-1 + x)*
           (S45*(-1 + x) + (-S23 + S51)*x))*F[1, {1, 1, 1, 0, 0, 1, 0, 1, 0, 
           0, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*x^2*
         (-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - S23^2*S34*x + 
          S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
          S23*(-(S45*S51*(-2 + x)) + S34*S51*x + S34*S45*(-1 + 2*x)))*
         F[1, {1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x*(-(S34*S45*(-2 + x)) + 2*S12*S45*(-1 + x) + 
          S12*(-S23 + S51)*x + S34*(S23 + S51)*x + S45*S51*(-1 + 2*x))*
         F[1, {1, 1, 1, 0, 0, 1, 1, 1, -1, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(2*S12*S45*(-1 + x) + S12*(-S23 + S51)*x + 
          S45*(S45 - 2*S34*(-2 + x) + S51*(-2 + x) - S45*x) + 
          S23*(S45 + 2*S34*x + S45*x))*F[1, {1, 1, 1, 0, 0, 1, 1, 1, -1, 0, 
           -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*S45*x*(2*S34*S45*(-1 + x) - 
          S45*S51*(-1 + x) + S34*(-2*S23 + S51)*x + 2*S12*(-1 + x)*
           (S45*(-1 + x) + (-S23 + S51)*x))*F[1, {1, 1, 1, 0, 0, 1, 1, 1, -1, 
           0, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*S51*x^2*(S45*S51*(1 - 2*x) + 
          S12*S45*(-1 + x)^2 - S12*(S23 - S51)*(-2 + x)*x - 
          S34*(S45 + 2*S23*x - 2*S45*x))*F[1, {1, 1, 1, 0, 0, 1, 1, 1, 0, -1, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*x^2*(2*S45^2*(S34 - S51)*(-1 + x) + 
          2*S23^2*S34*x - S23*S45*(2*S34 - S51)*(-1 + 2*x) + 
          S12*(S45*(S45 + S51)*(-1 + x)^2 + S23^2*(-2 + x)*x - 
            S23*(2*S45*(-1 + x)^2 + S51*(-2 + x)*x)))*
         F[1, {1, 1, 1, 0, 0, 1, 1, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*(-1 + 2*ep)*S45*S51*x^2*
         (-(S45*S51*(-1 + x)) + S34*(S45*(-1 + x) - S23*x) + 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*(-1 + 2*ep)*(S45*(-1 + x) + S34*x)^2*
         F[1, {1, 1, 1, 0, 1, 0, 0, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S45*(-1 + x) + S34*x)*(S45*S51*(-1 + x) + 
          S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*(S23 + S34 - S51)*x^2*
         (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x) - 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0}])/(256*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x*(S34*S45*(-1 + x) - S45*S51*(-1 + x) - S34^2*x + 
          S34*(-2*S23 + S51)*x + S12*(-1 + x)*(S45*(-1 + x) - 
            (2*S23 + S34 - 2*S51)*x))*F[1, {1, 1, 1, 0, 1, 0, 1, 1, -1, -1, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*x*(S23*S45*(-1 + x) + 
          2*S45*(S34 - S51)*(-1 + x) - S23*S34*x + S12*(-1 + x)*
           (S45*(-1 + x) - (2*S23 + S34 - 2*S51)*x))*
         F[1, {1, 1, 1, 0, 1, 0, 1, 1, -1, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S45*(-1 + x) + S34*x)*(S45*S51*(-1 + x) + 
          S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {1, 1, 1, 0, 1, 0, 1, 1, -1, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*(S34 - S51 + S12*(-1 + x))*x^2*
         (-(S45*S51*(-1 + x)) + S34*(S45*(-1 + x) - S23*x) + 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, 1, 0, 1, 0, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*(-1 + 2*ep)*(-S23 + S12*(-1 + x))*x^2*(S45*S51*(-1 + x) + 
          S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*x^2*(-(S45*S51*(-1 + x)) + 
           S34*(S45*(-1 + x) - S23*x) + S12*(-1 + x)*(S45*(-1 + x) + 
             (-S23 + S51)*x))^2*F[1, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*S45*(S34 + S12*(-1 + x))*x*
         (S45*(-1 + x) + S34*x)*F[1, {1, 1, 1, 0, 1, 1, -1, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*x^2*
         (-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
          S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
            2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
         F[1, {1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S12*S45*(-1 + x) - S12*S34*x + 
          S34*(S45 + S34*x + S45*x))*F[1, {1, 1, 1, 0, 1, 1, 0, 1, -1, -1, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*x*(S45*(S34*(-2 + x) + S45*(-1 + x)) + 
          S12*(S45 + S34*x - S45*x))*F[1, {1, 1, 1, 0, 1, 1, 0, 1, -1, 0, 
           -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*S45*(S34 + S12*(-1 + x))*x*
         (S45*(-1 + x) + S34*x)*F[1, {1, 1, 1, 0, 1, 1, 0, 1, -1, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*x^2*(S12^2*(-1 + x)*(S45*(-1 + x) + 
            2*(-S23 + S51)*x) + S12*(-2*S34*S45*(-1 + x)^2 + 
            S45*S51*(-1 + x)^2 + S34*(2*S23 - S51)*(-2 + x)*x) + 
          S34*(S45*S51*(-1 + 2*x) + S34*(S45 + 2*S23*x - 2*S45*x)))*
         F[1, {1, 1, 1, 0, 1, 1, 0, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(S12^2*(-1 + x)*(S45*(-1 + x) + 
            2*(-S23 + S51)*x) + S12*(-(S23*S45*(-1 + x)^2) + 
            S45*(-S34 + S45 + 2*S51)*(-1 + x)^2 + S23*S34*(-2 + x)*x) + 
          S45*(2*S45*(S34 - S51)*(-1 + x) + S23*(S34 - 2*S34*x)))*
         F[1, {1, 1, 1, 0, 1, 1, 0, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S45*(S34 + S12*(-1 + x))*x^2*(-(S45*S51*(-1 + x)) + 
          S34*(S45*(-1 + x) - S23*x) + S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*x^3*
         (-((S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + S12^2*(S23 - S51)*
           (-1 + x) + S12*(-(S23*(S51 + S34*(-2 + x) - 2*S51*x)) + 
            (S34 - S51)*(S45*(-1 + x) + S51*(-1 + 2*x))))*
         F[1, {1, 1, 1, 0, 1, 1, 1, 0, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + 
          S12^2*(S23 - S51)*(-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + 
            S23^2*(-1 + 2*x) + S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 
              2*S51*x)))*F[1, {1, 1, 1, 0, 1, 1, 1, 0, 0, 0, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*x^3*(S12^2*(S23 - S51)*(-1 + x)*
           (S45 - S45*x + (S23 - S51)*x) - (S23*S34 + S45*(-S34 + S51))*
           (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x)) - 
          S12*(S23*S45*S51*(-1 + x)^2 + S45*(S34 - S51)*(S45 + S51)*
             (-1 + x)^2 + S23^2*S34*(-2 + x)*x - S23*S34*(2*S45*(-1 + x)^2 + 
              S51*(-2 + x)*x)))*F[1, {1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*x^2*(S34*(-S34 + S51) + S12^2*(-1 + x) - 
          S12*(S51 + S34*(-2 + x) - 2*S51*x))*F[1, {1, 1, 1, 0, 1, 1, 1, 1, 
           -1, -2, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*x^2*(S23*S34 + S45*(S34 - S51) + 
          2*S12^2*(-1 + x) - S12*(S23 - S45 + S51 + S34*(-2 + x) - 2*S23*x + 
            S45*x - 2*S51*x))*F[1, {1, 1, 1, 0, 1, 1, 1, 1, -1, -1, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*x^2*(S34*(-(S34*S45*(-2 + x)) + 
            S45*S51*(-2 + x) + S23*S34*x) + S12^2*(-1 + x)*
           (2*S45*(-1 + x) + (-S23 + S51)*x) + S12*(2*S45*S51*(-1 + x)^2 - 
            S34*S45*(4 - 5*x + x^2) + S34*x*(S23*(-2 + x) + S51*(1 + x))))*
         F[1, {1, 1, 1, 0, 1, 1, 1, 1, -1, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(-(S23*S45) + S12^2*(-1 + x) + 
          S12*(S45 - S45*x + S23*(-1 + 2*x)))*F[1, {1, 1, 1, 0, 1, 1, 1, 1, 
           -1, 0, -2}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*x^2*(S12^2*(-1 + x)*(2*S45*(-1 + x) + 
            (-S23 + S51)*x) + S45*(S45*(S34 - S51)*(-1 + x) - 
            S23*S34*(1 + x)) + S12*(S23*S45*(-1 + x)^2 - 
            S45*(2*S34 + S45 - S51)*(-1 + x)^2 + S23*S34*x*(-1 + 2*x)))*
         F[1, {1, 1, 1, 0, 1, 1, 1, 1, -1, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*(S34 + S12*(-1 + x))*x^2*(-(S45*S51*(-1 + x)) + 
          S34*(S45*(-1 + x) - S23*x) + S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*S12*S51*(S34 - S51 + S12*(-1 + x))*x^4*
         F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, -2, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*(-1 + 2*ep)*S12*x^3*
         (S34*S45*(-1 + x) - S23*S34*x + S51*(S45 + 2*S23*x - S45*x) + 
          S12*(-1 + x)*(S45*(-1 + x) - (S23 + S51)*x))*
         F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*(-1 + 2*ep)*S12*S51*x^4*
         (-(S45*S51*(-1 + x)) + S34*(S45*(-1 + x) - S23*x) + 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - (ep^4*(-1 + 2*ep)*S12*x^3*
         (S12 + S23 - S12*x)*(S45 + S23*x - S45*x)*
         F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -2}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*(-1 + 2*ep)*S12*x^3*
         (S45 + S23*x - S45*x)*(S45*S51*(-1 + x) + 
          S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*S45^2*F[1, {1, 1, 1, 1, -1, 1, 1, 1, -2, 
           0, 0}])/(1024*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + ((1 - 2*ep)*ep^4*S45^2*S51*x*F[1, {1, 1, 1, 1, -1, 1, 1, 
           1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*(-1 + 2*ep)*S45^2*S51^2*x^2*
         F[1, {1, 1, 1, 1, -1, 1, 1, 1, 0, 0, 0}])/(1024*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*(S45*(-1 + x) + S34*x)*
         F[1, {1, 1, 1, 1, 0, 0, 1, 1, -2, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*x*(S34*S45*(-1 + x) - 2*S45*S51*(-1 + x) - 
          S34*(S23 + S51)*x + S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, 1, 1, 0, 0, 1, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*(-1 + 2*ep)*S45*S51*x^2*
         (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x) - 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45^2*(S34 + S12*(-1 + x))*x*
         F[1, {1, 1, 1, 1, 0, 1, 0, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - (ep^4*(-1 + 2*ep)*S45^2*S51*
         (S34 + S12*(-1 + x))*x^2*F[1, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*S45*(-(S23*S34) + S34*S45 + 
          S12*(S23 - S51) + 2*S34*S51 + S45*S51)*x^2*
         F[1, {1, 1, 1, 1, 0, 1, 1, 0, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - (ep^4*(-1 + 2*ep)*S45*S51*x^3*
         (S23*S34 + S45*(-S34 + S51) + S12*(2*S45 + S51 - 2*S45*x - 2*S51*x + 
            S23*(-1 + 2*x)))*F[1, {1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*(-S12 + S34)*S45*x*
         F[1, {1, 1, 1, 1, 0, 1, 1, 1, -2, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S45*(-S12 + 2*S34 + S45)*x*
         F[1, {1, 1, 1, 1, 0, 1, 1, 1, -2, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S45^2*(S34 + S12*(-1 + x))*x*
         F[1, {1, 1, 1, 1, 0, 1, 1, 1, -2, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*(-1 + 2*ep)*S45*S51*x^2*
         (S12 - S34 + S12*x)*F[1, {1, 1, 1, 1, 0, 1, 1, 1, -1, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*S45*x^2*(2*S23*S34 + 
          S45*(-2*S34 + S51) + S12*(S45 + S51 + S23*(-2 + x) - S45*x - 
            2*S51*x))*F[1, {1, 1, 1, 1, 0, 1, 1, 1, -1, 0, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*S45^2*S51*(S34 + S12*(-1 + x))*x^2*
         F[1, {1, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + ((1 - 2*ep)*ep^4*S12*S45*S51^2*
         x^4*F[1, {1, 1, 1, 1, 0, 1, 1, 1, 0, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*S12*S45*S51*x^3*(S45*(-1 + x) - S23*x)*
         F[1, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S45*(-1 + x) + S34*x)^2*
         F[1, {1, 1, 1, 1, 1, -1, 1, 1, -2, 0, 0}])/(1024*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S45*(-1 + x) + S34*x)*(-(S45*S51*(-1 + x)) + 
          S34*(S45*(-1 + x) - S23*x) + S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {1, 1, 1, 1, 1, -1, 1, 1, -1, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*x^2*(-(S45*S51*(-1 + x)) + 
           S34*(S45*(-1 + x) - S23*x) + S12*(-1 + x)*(S45*(-1 + x) + 
             (-S23 + S51)*x))^2*F[1, {1, 1, 1, 1, 1, -1, 1, 1, 0, 0, 0}])/
        (1024*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*S45*(S34 + S12*(-1 + x))*x*
         (S45*(-1 + x) + S34*x)*F[1, {1, 1, 1, 1, 1, 0, 0, 1, -1, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*S45*(S34 + S12*(-1 + x))*x^2*
         (-(S45*S51*(-1 + x)) + S34*(S45*(-1 + x) - S23*x) + 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + 
             S45*(-1 + x))) + S23*S34*(S45 + S34*x + S45*x) + 
          S12*(S23*S45*(-1 + x) + 2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - 
            S23*S34*x + S34*S51*x))*F[1, {1, 1, 1, 1, 1, 0, 1, 0, -1, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*x^3*(S12^2*(S23 - S51)*(-1 + x)*
           (S45 - S45*x + (S23 - S51)*x) - (S23*S34 + S45*(-S34 + S51))*
           (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x)) - 
          S12*(S23*S45*S51*(-1 + x)^2 + S45*(S34 - S51)*(S45 + S51)*
             (-1 + x)^2 + S23^2*S34*(-2 + x)*x - S23*S34*(2*S45*(-1 + x)^2 + 
              S51*(-2 + x)*x)))*F[1, {1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*x*(S12*S45*(-1 + x) - S12*S34*x + 
          S34*(S45 + S34*x + S45*x))*F[1, {1, 1, 1, 1, 1, 0, 1, 1, -2, -1, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*x*(S12*(S45*(-1 + x) - S34*x) + 
          S45*(S45 - S34*(-2 + x) - S45*x))*F[1, {1, 1, 1, 1, 1, 0, 1, 1, -2, 
           0, -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*S45*(S34 + S12*(-1 + x))*x*
         (S45*(-1 + x) + S34*x)*F[1, {1, 1, 1, 1, 1, 0, 1, 1, -2, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*x^2*(S12^2*(-1 + x)*(S45*(-1 + x) + 
            (S23 - S51)*x) + S34*(-(S45*S51*(1 + x)) + 
            S34*(S45 - S23*x + S45*x)) + S12*(S45*S51*(-1 + x)^2 - 
            S34*x*(S51 + S23*(-2 + x) - 2*S51*x) + S34*S45*(-2 + x + x^2)))*
         F[1, {1, 1, 1, 1, 1, 0, 1, 1, -1, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(S45*(S23*S34*(-2 + x) - S45*(S34 - S51)*
             (-1 + x)) + S12^2*(-1 + x)*(S45*(-1 + x) + (S23 - S51)*x) + 
          S12*(2*S23*S45*(-1 + x)^2 - S45*(S34 + 2*S45 + S51)*(-1 + x)^2 + 
            S23*S34*x*(1 + x)))*F[1, {1, 1, 1, 1, 1, 0, 1, 1, -1, 0, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*S45*(S34 + S12*(-1 + x))*x^2*
         (-(S45*S51*(-1 + x)) + S34*(S45*(-1 + x) - S23*x) + 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, 1, 1, 1, 0, 1, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - (ep^4*(-1 + 2*ep)*S12*S51*x^4*
         (-(S45*S51*(-1 + x)) + S34*(S45*(-1 + x) - S23*x) + 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - (ep^4*(-1 + 2*ep)*S12*x^3*
         (S45 + S23*x - S45*x)*(S45*S51*(-1 + x) + 
          S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*S45^2*(S34 + S12*(-1 + x))^2*x^2*
         F[1, {1, 1, 1, 1, 1, 1, -1, 1, 0, 0, 0}])/(1024*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - (ep^4*(-1 + 2*ep)*S34*S45*
         (-S12 + S34 + S45)*x^2*F[1, {1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}])/
        (256*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*S45*x^3*
         (-(S34*(S23*S34 + S45*(-S34 + S51))) + S12^2*(S23 - S51)*(-1 + x) - 
          S12*(S23*S34*(-2 + x) - S45*S51*(-1 + x) + 
            S34*(S45 + S51 - S45*x - 2*S51*x)))*F[1, {1, 1, 1, 1, 1, 1, 0, 0, 
           0, 0, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*(-S12 + S34)*S45*(S34 + S12*(-1 + x))*
         x^2*F[1, {1, 1, 1, 1, 1, 1, 0, 1, -1, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*S45*x^2*(S34*S45 + S12^2*(-1 + x) + 
          S12*(S34 + S45 - 2*S34*x - S45*x))*F[1, {1, 1, 1, 1, 1, 1, 0, 1, 
           -1, 0, -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*S45^2*(S34 + S12*(-1 + x))^2*x^2*
         F[1, {1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*(-1 + 2*ep)*S12*S45*S51*
         (S34 + S12*(-1 + x))*x^4*F[1, {1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*S12*S45*x^3*(2*S45*S51*(-1 + x) + 
          S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) - 
            (S23 - 2*S51)*x))*F[1, {1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*x^4]*
         F[1, {1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0}])/(1024*(1 + 2*ep)) - 
       (ep^4*(-1 + 2*ep)*(S12^2*(S23 - S51) + 
          S34*(S23*S34 + S45*(-S34 + S51)) + S12*(-2*S23*S34 + S45*S51 + 
            S34*(S45 + S51)))*x^3*F[1, {1, 1, 1, 1, 1, 1, 1, 0, -1, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*
         (-(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51))) + 
          S45*(-(S23*S34) + S45*(S34 - S51)) + S12^2*(S23 - S51))*x^3*
         F[1, {1, 1, 1, 1, 1, 1, 1, 0, -1, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - (ep^4*(-1 + 2*ep)*S45*x^3*
         (-(S34*(S23*S34 + S45*(-S34 + S51))) + S12^2*(S23 - S51)*(-1 + x) - 
          S12*(S23*S34*(-2 + x) - S45*S51*(-1 + x) + 
            S34*(S45 + S51 - S45*x - 2*S51*x)))*F[1, {1, 1, 1, 1, 1, 1, 1, 0, 
           -1, 0, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*S12*S51*x^4*(-(S34*S45*(-2 + x)) + 
          S45*S51*(-2 + x) + 2*S12*S45*(-1 + x) + S23*S34*x + 
          S12*(-S23 + S51)*x)*F[1, {1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*S12*x^4*(-(S45^2*(S34 - S51)*(-1 + x)) - 
          S23^2*S34*x - S23*S45*(S34 + S51*(-2 + x) - 2*S34*x) + 
          S12*(-(S45*S51*(-1 + x)) + S23^2*x + S23*(S45 - S45*x - S51*x)))*
         F[1, {1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - (ep^4*(-1 + 2*ep)*S12*S45*S51*x^4*
         (-(S45*S51*(-1 + x)) + S34*(S45*(-1 + x) - S23*x) + 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/(256*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*(-1 + 2*ep)*(S12 - S34)^2*
         x^2*F[1, {1, 1, 1, 1, 1, 1, 1, 1, -2, -2, 0}])/
        (1024*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*(-S12^2 + S34*S45 + S12*(S34 + S45))*x^2*
         F[1, {1, 1, 1, 1, 1, 1, 1, 1, -2, -1, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*(-1 + 2*ep)*(S12 - S34)*S45*
         (S34 + S12*(-1 + x))*x^2*F[1, {1, 1, 1, 1, 1, 1, 1, 1, -2, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*(S12 - S45)^2*x^2*
         F[1, {1, 1, 1, 1, 1, 1, 1, 1, -2, 0, -2}])/(1024*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - (ep^4*(-1 + 2*ep)*S45*x^2*
         (S34*S45 + S12^2*(-1 + x) + S12*(S34 + S45 - 2*S34*x - S45*x))*
         F[1, {1, 1, 1, 1, 1, 1, 1, 1, -2, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45^2*(S34 + S12*(-1 + x))^2*x^2*
         F[1, {1, 1, 1, 1, 1, 1, 1, 1, -2, 0, 0}])/(1024*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - (ep^4*(-1 + 2*ep)*S12*(S12 - S34)*
         S51*x^4*F[1, {1, 1, 1, 1, 1, 1, 1, 1, -1, -2, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*S12*x^3*(S45*S51*(-2 + x) + 
          S12*S45*(-1 + x) + S12*(S23 + S51)*x + S34*(S45 - S23*x + S45*x))*
         F[1, {1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - (ep^4*(-1 + 2*ep)*S12*S45*S51*
         (S34 + S12*(-1 + x))*x^4*F[1, {1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*(-1 + 2*ep)*S12*x^3*(S12*(S45*(-1 + x) + S23*x) + 
          S45*(S45 + S23*(-2 + x) - S45*x))*F[1, {1, 1, 1, 1, 1, 1, 1, 1, -1, 
           0, -2}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*S12*S45*x^3*(S34*S45*(-1 + x) - 
          2*S45*S51*(-1 + x) - S23*S34*x + S12*(-1 + x)*(S45*(-1 + x) - 
            (S23 - 2*S51)*x))*F[1, {1, 1, 1, 1, 1, 1, 1, 1, -1, 0, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*S12^2*S51^2*x^6*
         F[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0}])/(1024*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - (ep^4*(-1 + 2*ep)*S12^2*S51*x^5*
         (S45 + S23*x - S45*x)*F[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*(-1 + 2*ep)*S12^2*x^4*(S45 + S23*x - S45*x)^2*
         F[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2}])/(1024*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]), 
     Insertion[ep^4*Mu12*s45*tr5]/(prop[1]*prop[2]*prop[3]*prop[4]*prop[5]*
        prop[6]*prop[7]*prop[8]) -> (ep^4*S12*S45*S51*(-S23 + S45 + S51)*x^4*
         F[1, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*S12*x^4*(-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - 
          S23^2*S34*x + S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
          S23*(-(S45*S51*(-2 + x)) + S34*S51*x + S34*S45*(-1 + 2*x)))*
         F[1, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*S12*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + 
          S45*S51)*x^4*F[1, {0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*S12*S51*(S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))*
         x^5*F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*S12*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-S23^2 + S45*S51 + S23*(S45 + S51)))*x^5*
         F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*S12*S45*S51*x^5*(S23*S34 + S45*(-S34 + S51) + 
          S12*(2*S45 + S51 - 2*S45*x - 2*S51*x + S23*(-1 + 2*x)))*
         F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*S12*S51*(S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))*
         x^5*F[1, {1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*S12*x^5*(-((S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) + 
          S12*(-(S23*(S51 + S34*(-2 + x) - 2*S51*x)) + (S34 - S51)*
             (S45*(-1 + x) + S51*(-1 + 2*x))))*F[1, {1, 0, 1, 1, 1, 0, 1, 1, 
           0, 0, 0}])/(32*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*S12*(S12^2*(S23 - S51) + 
          S34*(S23*S34 + S45*(-S34 + S51)) + S12*(-2*S23*S34 + S45*S51 + 
            S34*(S45 + S51)))*x^5*F[1, {1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*S12^2*S51*(S12 - S34 + S51)*
         x^6*F[1, {1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*S12^2*(-(S23*S34) + S34*S45 + 2*S23*S51 - S45*S51 + 
          S12*(S23 + S51))*x^6*F[1, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*S12^2*S51*x^6*(-(S34*S45*(-2 + x)) + S45*S51*(-2 + x) + 
          2*S12*S45*(-1 + x) + S23*S34*x + S12*(-S23 + S51)*x)*
         F[1, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*S12*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-S23^2 + S45*S51 + S23*(S45 + S51)))*x^5*
         F[1, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*S12*x^5*(S23*(S23*S34 + S45*(-S34 + S51)) + S12^2*(S23 - S51)*
           (-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + S23^2*(-1 + 2*x) + 
            S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x)))*
         F[1, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*S12*(S23*S34*S45 + S12*S23*(S34 + S45) + S12*S45*(S34 - 2*S51) + 
          S12^2*(-S23 + S51) + S45^2*(-S34 + S51))*x^5*
         F[1, {1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*S12^2*(-(S23*S34) + S34*S45 + 2*S23*S51 - S45*S51 + 
          S12*(S23 + S51))*x^6*F[1, {1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*S12^2*S23*(S12 + S23 - S45)*
         x^6*F[1, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*S12^2*x^6*(-(S45^2*(S34 - S51)*(-1 + x)) - S23^2*S34*x - 
          S23*S45*(S34 + S51*(-2 + x) - 2*S34*x) + 
          S12*(-(S45*S51*(-1 + x)) + S23^2*x + S23*(S45 - S45*x - S51*x)))*
         F[1, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*S12*x^4*(-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - 
          S23^2*S34*x + S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
          S23*(-(S45*S51*(-2 + x)) + S34*S51*x + S34*S45*(-1 + 2*x)))*
         F[1, {1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + (ep^4*S12*(S23 + S34 - S51)*x^4*
         (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x) - 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*S12*x^4*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
          S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
            2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
         F[1, {1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*S12*x^5*(-((S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) + 
          S12*(-(S23*(S51 + S34*(-2 + x) - 2*S51*x)) + (S34 - S51)*
             (S45*(-1 + x) + S51*(-1 + 2*x))))*F[1, {1, 1, 1, 0, 1, 1, 1, 1, 
           0, -1, 0}])/(32*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) - (ep^4*S12*x^5*(S23*(S23*S34 + S45*(-S34 + S51)) + 
          S12^2*(S23 - S51)*(-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + 
            S23^2*(-1 + 2*x) + S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 
              2*S51*x)))*F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*S12*x^5*(-(S12^2*(S23 - S51)*(-1 + x)*(S45 - S45*x + 
             (S23 - S51)*x)) + (S23*S34 + S45*(-S34 + S51))*
           (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x)) + 
          S12*(S23*S45*S51*(-1 + x)^2 + S45*(S34 - S51)*(S45 + S51)*
             (-1 + x)^2 + S23^2*S34*(-2 + x)*x - S23*S34*(2*S45*(-1 + x)^2 + 
              S51*(-2 + x)*x)))*F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*S12*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + 
          S45*S51)*x^4*F[1, {1, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*S12*S45*S51*x^5*(S23*S34 + S45*(-S34 + S51) + 
          S12*(2*S45 + S51 - 2*S45*x - 2*S51*x + S23*(-1 + 2*x)))*
         F[1, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*S12*x^4*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
          S23*S34*(S45 + S34*x + S45*x) + S12*(S23*S45*(-1 + x) + 
            2*S34*S45*(-1 + x) - S45*S51*(-1 + x) - S23*S34*x + S34*S51*x))*
         F[1, {1, 1, 1, 1, 1, 0, 1, 1, -1, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*S12*x^5*(-(S12^2*(S23 - S51)*(-1 + x)*(S45 - S45*x + 
             (S23 - S51)*x)) + (S23*S34 + S45*(-S34 + S51))*
           (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x)) + 
          S12*(S23*S45*S51*(-1 + x)^2 + S45*(S34 - S51)*(S45 + S51)*
             (-1 + x)^2 + S23^2*S34*(-2 + x)*x - S23*S34*(2*S45*(-1 + x)^2 + 
              S51*(-2 + x)*x)))*F[1, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*S12*S34*S45*(-S12 + S34 + S45)*x^4*F[1, {1, 1, 1, 1, 1, 1, 0, 1, 
           -1, 0, 0}])/(16*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S23*S45*S51 + S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))*
           x^4]) + (ep^4*S12*S45*x^5*(-(S34*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) - S12*(S23*S34*(-2 + x) - 
            S45*S51*(-1 + x) + S34*(S45 + S51 - S45*x - 2*S51*x)))*
         F[1, {1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) - 
       (ep^4*S12*x^2*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^
             2 + 2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]*F[1, {1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 
           0}])/32 + (ep^4*S12*(S12^2*(S23 - S51) + 
          S34*(S23*S34 + S45*(-S34 + S51)) + S12*(-2*S23*S34 + S45*S51 + 
            S34*(S45 + S51)))*x^5*F[1, {1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*S12*(S23*S34*S45 + S12*S23*(S34 + S45) + S12*S45*(S34 - 2*S51) + 
          S12^2*(-S23 + S51) + S45^2*(-S34 + S51))*x^5*
         F[1, {1, 1, 1, 1, 1, 1, 1, 1, -1, 0, -1}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*S12*S45*x^5*(-(S34*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) - S12*(S23*S34*(-2 + x) - 
            S45*S51*(-1 + x) + S34*(S45 + S51 - S45*x - 2*S51*x)))*
         F[1, {1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*S12^2*S51*x^6*(-(S34*S45*(-2 + x)) + S45*S51*(-2 + x) + 
          2*S12*S45*(-1 + x) + S23*S34*x + S12*(-S23 + S51)*x)*
         F[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*S12^2*x^6*(-(S45^2*(S34 - S51)*(-1 + x)) - S23^2*S34*x - 
          S23*S45*(S34 + S51*(-2 + x) - 2*S34*x) + 
          S12*(-(S45*S51*(-1 + x)) + S23^2*x + S23*(S45 - S45*x - S51*x)))*
         F[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4]) + 
       (ep^4*S12^2*S45*S51*x^6*(-(S45*S51*(-1 + x)) + 
          S34*(S45*(-1 + x) - S23*x) + S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
              S23*S34*(S45 + S51)))*x^4])}


==> anc/P1/Boundaries.m <==
{b[1] -> 0, b[2] -> 1 + (ep*(-120*Log[-S12] - 120*Log[-S45]))/120 + 
   (ep^2*(-20*Pi^2 + 60*Log[-S12]^2 + 120*Log[-S12]*Log[-S45] + 
      60*Log[-S45]^2))/120 + (ep^3*(20*Pi^2*Log[-S12] - 20*Log[-S12]^3 + 
      20*Pi^2*Log[-S45] - 60*Log[-S12]^2*Log[-S45] - 
      60*Log[-S12]*Log[-S45]^2 - 20*Log[-S45]^3 - 560*Zeta[3]))/120 + 
   (ep^4*(-7*Pi^4 - 10*Pi^2*Log[-S12]^2 + 5*Log[-S12]^4 - 
      20*Pi^2*Log[-S12]*Log[-S45] + 20*Log[-S12]^3*Log[-S45] - 
      10*Pi^2*Log[-S45]^2 + 30*Log[-S12]^2*Log[-S45]^2 + 
      20*Log[-S12]*Log[-S45]^3 + 5*Log[-S45]^4 + 560*Log[-S12]*Zeta[3] + 
      560*Log[-S45]*Zeta[3]))/120, 
 b[3] -> 1 + (ep*(-120*Log[-S12] - 120*Log[-S45]))/120 + 
   (ep^2*(-20*Pi^2 + 60*Log[-S12]^2 + 120*Log[-S12]*Log[-S45] + 
      60*Log[-S45]^2))/120 + (ep^3*(20*Pi^2*Log[-S12] - 20*Log[-S12]^3 + 
      20*Pi^2*Log[-S45] - 60*Log[-S12]^2*Log[-S45] - 
      60*Log[-S12]*Log[-S45]^2 - 20*Log[-S45]^3 - 560*Zeta[3]))/120 + 
   (ep^4*(-7*Pi^4 - 10*Pi^2*Log[-S12]^2 + 5*Log[-S12]^4 - 
      20*Pi^2*Log[-S12]*Log[-S45] + 20*Log[-S12]^3*Log[-S45] - 
      10*Pi^2*Log[-S45]^2 + 30*Log[-S12]^2*Log[-S45]^2 + 
      20*Log[-S12]*Log[-S45]^3 + 5*Log[-S45]^4 + 560*Log[-S12]*Zeta[3] + 
      560*Log[-S45]*Zeta[3]))/120, 
 b[4] -> 1 + (ep*(-120*Log[-S12] - 120*Log[S12 - S34]))/120 + 
   (ep^2*(-20*Pi^2 + 60*Log[-S12]^2 + 120*Log[-S12]*Log[S12 - S34] + 
      60*Log[S12 - S34]^2))/120 + 
   (ep^3*(20*Pi^2*Log[-S12] - 20*Log[-S12]^3 + 20*Pi^2*Log[S12 - S34] - 
      60*Log[-S12]^2*Log[S12 - S34] - 60*Log[-S12]*Log[S12 - S34]^2 - 
      20*Log[S12 - S34]^3 - 560*Zeta[3]))/120 + 
   (ep^4*(-7*Pi^4 - 10*Pi^2*Log[-S12]^2 + 5*Log[-S12]^4 - 
      20*Pi^2*Log[-S12]*Log[S12 - S34] + 20*Log[-S12]^3*Log[S12 - S34] - 
      10*Pi^2*Log[S12 - S34]^2 + 30*Log[-S12]^2*Log[S12 - S34]^2 + 
      20*Log[-S12]*Log[S12 - S34]^3 + 5*Log[S12 - S34]^4 + 
      560*Log[-S12]*Zeta[3] + 560*Log[S12 - S34]*Zeta[3]))/120, 
 b[5] -> 1 - 2*ep*Log[-S12] + ep^2*(-Pi^2/6 + 2*Log[-S12]^2) + 
   ep^3*((Pi^2*Log[-S12])/3 - (4*Log[-S12]^3)/3 - (14*Zeta[3])/3) + 
   ep^4*((-7*Pi^4)/120 - (Pi^2*Log[-S12]^2)/3 + (2*Log[-S12]^4)/3 + 
     (28*Log[-S12]*Zeta[3])/3), b[6] -> 1 - 2*ep*Log[S12 - S34] + 
   (ep^2*(-20*Pi^2 - 120*Log[-S12]^2 + 240*Log[-S12]*Log[S12 - S34] + 
      120*Log[S12 - S34]^2))/120 + 
   (ep^3*(120*Log[-S12]^3 + 40*Pi^2*Log[S12 - S34] - 
      120*Log[-S12]^2*Log[S12 - S34] - 120*Log[-S12]*Log[S12 - S34]^2 - 
      40*Log[S12 - S34]^3 - 560*Zeta[3]))/120 + 
   (ep^4*(-7*Pi^4 + 20*Pi^2*Log[-S12]^2 - 70*Log[-S12]^4 - 
      40*Pi^2*Log[-S12]*Log[S12 - S34] + 40*Log[-S12]^3*Log[S12 - S34] - 
      20*Pi^2*Log[S12 - S34]^2 + 60*Log[-S12]^2*Log[S12 - S34]^2 + 
      40*Log[-S12]*Log[S12 - S34]^3 + 10*Log[S12 - S34]^4 + 
      1120*Log[S12 - S34]*Zeta[3]))/120, 
 b[7] -> -1/2 + ep*Log[-S45] + (ep^2*(20*Pi^2 - 240*Log[-S45]^2))/240 + 
   (ep^3*(-40*Pi^2*Log[-S45] + 160*Log[-S45]^3 + 1280*Zeta[3]))/240 + 
   (ep^4*(19*Pi^4 + 40*Pi^2*Log[-S45]^2 - 80*Log[-S45]^4 - 
      2560*Log[-S45]*Zeta[3]))/240, 
 b[8] -> -1/2 + ep*Log[-S45] + (ep^2*(20*Pi^2 - 240*Log[-S45]^2))/240 + 
   (ep^3*(-40*Pi^2*Log[-S45] + 160*Log[-S45]^3 + 1280*Zeta[3]))/240 + 
   (ep^4*(19*Pi^4 + 40*Pi^2*Log[-S45]^2 - 80*Log[-S45]^4 - 
      2560*Log[-S45]*Zeta[3]))/240, 
 b[9] -> -1/2 + ep*Log[S12 - S34] + (ep^2*(20*Pi^2 - 240*Log[S12 - S34]^2))/
    240 + (ep^3*(-40*Pi^2*Log[S12 - S34] + 160*Log[S12 - S34]^3 + 
      1280*Zeta[3]))/240 + (ep^4*(19*Pi^4 + 40*Pi^2*Log[S12 - S34]^2 - 
      80*Log[S12 - S34]^4 - 2560*Log[S12 - S34]*Zeta[3]))/240, 
 b[10] -> -1/2 + ep*Log[-S45] + (ep^2*(20*Pi^2 - 240*Log[-S45]^2))/240 + 
   (ep^3*(-40*Pi^2*Log[-S45] + 160*Log[-S45]^3 + 1280*Zeta[3]))/240 + 
   (ep^4*(19*Pi^4 + 40*Pi^2*Log[-S45]^2 - 80*Log[-S45]^4 - 
      2560*Log[-S45]*Zeta[3]))/240, 
 b[11] -> -1/2 + ep*Log[-S51] + (ep^2*(20*Pi^2 - 240*Log[-S51]^2))/240 + 
   (ep^3*(-40*Pi^2*Log[-S51] + 160*Log[-S51]^3 + 1280*Zeta[3]))/240 + 
   (ep^4*(19*Pi^4 + 40*Pi^2*Log[-S51]^2 - 80*Log[-S51]^4 - 
      2560*Log[-S51]*Zeta[3]))/240, 
 b[12] -> -1/2 + ep*Log[-S12] + (ep^2*(20*Pi^2 - 240*Log[-S12]^2))/240 + 
   (ep^3*(-40*Pi^2*Log[-S12] + 160*Log[-S12]^3 + 1280*Zeta[3]))/240 + 
   (ep^4*(19*Pi^4 + 40*Pi^2*Log[-S12]^2 - 80*Log[-S12]^4 - 
      2560*Log[-S12]*Zeta[3]))/240, 
 b[13] -> 1/2 - ep*Log[-S12] + ep^2*(Pi^2/12 + Log[-S12]^2) + 
   ep^3*(-(Pi^2*Log[-S12])/6 - (2*Log[-S12]^3)/3 - (13*Zeta[3])/3) + 
   ep^4*((-41*Pi^4)/720 + (Pi^2*Log[-S12]^2)/6 + Log[-S12]^4/3 + 
     (26*Log[-S12]*Zeta[3])/3), b[14] -> 0, 
 b[15] -> 1 - 2*ep*Log[-S45] + ep^2*(-Pi^2/6 + 2*Log[-S45]^2) + 
   ep^3*((Pi^2*Log[-S45])/3 - (4*Log[-S45]^3)/3 - (32*Zeta[3])/3) + 
   ep^4*((-19*Pi^4)/120 - (Pi^2*Log[-S45]^2)/3 + (2*Log[-S45]^4)/3 + 
     (64*Log[-S45]*Zeta[3])/3), b[16] -> 0, 
 b[17] -> 1 - 2*ep*Log[-S45] + ep^2*(-Pi^2/6 + 2*Log[-S45]^2) + 
   ep^3*((Pi^2*Log[-S45])/3 - (4*Log[-S45]^3)/3 - (32*Zeta[3])/3) + 
   ep^4*((-19*Pi^4)/120 - (Pi^2*Log[-S45]^2)/3 + (2*Log[-S45]^4)/3 + 
     (64*Log[-S45]*Zeta[3])/3), b[18] -> 0, 
 b[19] -> 1 - 2*ep*Log[-S12] + 
   (ep^2*(-4*Pi^2 + 24*Log[-S12]^2 + 48*Log[-S12]*Log[-S45] - 
      24*Log[-S45]^2))/24 + (ep^3*(8*Pi^2*Log[-S12] - 8*Log[-S12]^3 - 
      24*Log[-S12]^2*Log[-S45] - 24*Log[-S12]*Log[-S45]^2 + 24*Log[-S45]^3 + 
      32*Zeta[3]))/24 + (ep^4*(Pi^4 - 4*Pi^2*Log[-S12]^2 + 2*Log[-S12]^4 - 
      8*Pi^2*Log[-S12]*Log[-S45] + 8*Log[-S12]^3*Log[-S45] + 
      4*Pi^2*Log[-S45]^2 + 12*Log[-S12]^2*Log[-S45]^2 + 
      8*Log[-S12]*Log[-S45]^3 - 14*Log[-S45]^4 + 224*Log[-S12]*Zeta[3] - 
      288*Log[-S45]*Zeta[3]))/24, 
 b[20] -> 1/2 - ep*Log[-S45] + ep^2*(-Pi^2/12 + Log[-S45]^2) + 
   ep^3*((Pi^2*Log[-S45])/6 - (2*Log[-S45]^3)/3 - (16*Zeta[3])/3) + 
   ep^4*((-19*Pi^4)/240 - (Pi^2*Log[-S45]^2)/6 + Log[-S45]^4/3 + 
     (32*Log[-S45]*Zeta[3])/3), b[21] -> 1/2 - ep*Log[S12 - S34] + 
   ep^2*(Pi^2/12 + Log[S12 - S34]^2) + 
   ep^3*(-(Pi^2*Log[S12 - S34])/6 - (2*Log[S12 - S34]^3)/3 - 
     (13*Zeta[3])/3) + ep^4*((-41*Pi^4)/720 + (Pi^2*Log[S12 - S34]^2)/6 + 
     Log[S12 - S34]^4/3 + (26*Log[S12 - S34]*Zeta[3])/3), 
 b[22] -> 1/2 - ep*Log[-S12] + 
   (ep^2*(-36*Pi^2 + 72*Log[-S12]^2 + 144*Log[-S12]*Log[S12 - S34] - 
      72*Log[S12 - S34]^2))/144 + 
   (ep^3*(48*Pi^2*Log[-S12] - 24*Log[-S12]^3 + 24*Pi^2*Log[S12 - S34] - 
      72*Log[-S12]^2*Log[S12 - S34] - 72*Log[-S12]*Log[S12 - S34]^2 + 
      72*Log[S12 - S34]^3 - 480*Zeta[3]))/144 + 
   (ep^4*(-11*Pi^4 - 24*Pi^2*Log[-S12]^2 + 6*Log[-S12]^4 - 
      48*Pi^2*Log[-S12]*Log[S12 - S34] + 24*Log[-S12]^3*Log[S12 - S34] + 
      36*Log[-S12]^2*Log[S12 - S34]^2 + 24*Log[-S12]*Log[S12 - S34]^3 - 
      42*Log[S12 - S34]^4 + 1248*Log[-S12]*Zeta[3] - 
      288*Log[S12 - S34]*Zeta[3]))/144, 
 b[23] -> 1/2 - ep*Log[S12 - S34] + 
   ep^2*(-Pi^2/4 - G[0, 1, -((S12 - S34)/S51)] + Log[S12 - S34]^2/2 + 
     Log[-S51]^2/2 + Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])) + 
   ep^3*(G[0, 0, 1, -((S12 - S34)/S51)] + G[0, 1, 1, -((S12 - S34)/S51)] + 
     G[1, 0, 1, -((S12 - S34)/S51)] + (Pi^2*Log[S12 - S34])/3 - 
     Log[S12 - S34]^3/6 + 2*G[0, 1, -((S12 - S34)/S51)]*Log[-S51] - 
     Log[-S51]^3/2 + (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 - 
     (Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     (Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     (Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 + 
     (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 - 
     (10*Zeta[3])/3) + ep^4*((-11*Pi^4)/144 + 
     (Pi^2*G[0, 1, -((S12 - S34)/S51)])/6 - G[0, 0, 0, 1, 
      -((S12 - S34)/S51)] - G[0, 0, 1, 1, -((S12 - S34)/S51)] - 
     G[0, 1, 0, 1, -((S12 - S34)/S51)] - G[0, 1, 1, 1, -((S12 - S34)/S51)] - 
     G[1, 0, 0, 1, -((S12 - S34)/S51)] - G[1, 0, 1, 1, -((S12 - S34)/S51)] - 
     G[1, 1, 0, 1, -((S12 - S34)/S51)] - (Pi^2*Log[S12 - S34]^2)/6 + 
     Log[S12 - S34]^4/24 - 2*G[0, 0, 1, -((S12 - S34)/S51)]*Log[-S51] - 
     2*G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S51] - 
     2*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S51] - (Pi^2*Log[-S51]^2)/12 - 
     2*G[0, 1, -((S12 - S34)/S51)]*Log[-S51]^2 + (7*Log[-S51]^4)/24 - 
     (Pi^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 + 
     (Log[S12 - S34]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 + 
     (Pi^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 - 
     (Log[-S51]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 - 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/12 + 
     (Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 - 
     (Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 + 
     (Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/6 - 
     (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/6 + 
     (26*Log[S12 - S34]*Zeta[3])/3 - 2*(G[1, -((S12 - S34)/S51)] + Log[-S51])*
      Zeta[3]), b[24] -> 1/2 - ep*Log[-S45] + ep^2*(-Pi^2/12 + Log[-S45]^2) + 
   ep^3*((Pi^2*Log[-S45])/6 - (2*Log[-S45]^3)/3 - (16*Zeta[3])/3) + 
   ep^4*((-19*Pi^4)/240 - (Pi^2*Log[-S45]^2)/6 + Log[-S45]^4/3 + 
     (32*Log[-S45]*Zeta[3])/3), 
 b[25] -> (ep*(-90*Log[S12 - S34] + 90*Log[-S45]))/90 + 
   (ep^2*(15*Pi^2 + 90*Log[S12 - S34]^2 - 90*Log[-S45]^2))/90 + 
   (ep^3*(-15*Pi^2*Log[S12 - S34] - 60*Log[S12 - S34]^3 - 15*Pi^2*Log[-S45] + 
      60*Log[-S45]^3 + 90*Zeta[3]))/90 + 
   (ep^4*(2*Pi^4 + 15*Pi^2*Log[S12 - S34]^2 + 30*Log[S12 - S34]^4 + 
      15*Pi^2*Log[-S45]^2 - 30*Log[-S45]^4 + 780*Log[S12 - S34]*Zeta[3] - 
      960*Log[-S45]*Zeta[3]))/90, b[26] -> ep*(-Log[S12 - S34] + Log[-S45]) + 
   ep^2*(-Pi^2/6 - G[0, 1, -((S12 - S34)/S51)] + Log[S12 - S34]^2/2 - 
     Log[-S45]^2 + Log[-S51]^2/2 + Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])) + 
   ep^3*(G[0, 0, 1, -((S12 - S34)/S51)] + G[0, 1, 1, -((S12 - S34)/S51)] + 
     G[1, 0, 1, -((S12 - S34)/S51)] + (Pi^2*Log[S12 - S34])/3 - 
     Log[S12 - S34]^3/6 - (Pi^2*Log[-S45])/6 + (2*Log[-S45]^3)/3 + 
     2*G[0, 1, -((S12 - S34)/S51)]*Log[-S51] - Log[-S51]^3/2 + 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 - 
     (Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     (Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     (Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 + 
     (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 + 2*Zeta[3]) + 
   ep^4*(Pi^4/360 + (Pi^2*G[0, 1, -((S12 - S34)/S51)])/6 - 
     G[0, 0, 0, 1, -((S12 - S34)/S51)] - G[0, 0, 1, 1, -((S12 - S34)/S51)] - 
     G[0, 1, 0, 1, -((S12 - S34)/S51)] - G[0, 1, 1, 1, -((S12 - S34)/S51)] - 
     G[1, 0, 0, 1, -((S12 - S34)/S51)] - G[1, 0, 1, 1, -((S12 - S34)/S51)] - 
     G[1, 1, 0, 1, -((S12 - S34)/S51)] - (Pi^2*Log[S12 - S34]^2)/6 + 
     Log[S12 - S34]^4/24 + (Pi^2*Log[-S45]^2)/6 - Log[-S45]^4/3 - 
     2*G[0, 0, 1, -((S12 - S34)/S51)]*Log[-S51] - 
     2*G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S51] - 
     2*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S51] - (Pi^2*Log[-S51]^2)/12 - 
     2*G[0, 1, -((S12 - S34)/S51)]*Log[-S51]^2 + (7*Log[-S51]^4)/24 - 
     (Pi^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 + 
     (Log[S12 - S34]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 + 
     (Pi^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 - 
     (Log[-S51]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 - 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/12 + 
     (Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 - 
     (Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 + 
     (Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/6 - 
     (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/6 + 
     (26*Log[S12 - S34]*Zeta[3])/3 - (32*Log[-S45]*Zeta[3])/3 - 
     2*(G[1, -((S12 - S34)/S51)] + Log[-S51])*Zeta[3]), 
 b[27] -> 1 + ep*(-Log[S12 - S34] - Log[-S45]) + 
   ep^2*(-Pi^2/6 + Log[S12 - S34]^2 + Log[-S45]^2) + 
   ep^3*((Pi^2*Log[S12 - S34])/6 - (2*Log[S12 - S34]^3)/3 + 
     (Pi^2*Log[-S45])/6 - (2*Log[-S45]^3)/3 - (32*Zeta[3])/3) + 
   ep^4*((-19*Pi^4)/120 - (Pi^2*Log[S12 - S34]^2)/6 + Log[S12 - S34]^4/3 - 
     (Pi^2*Log[-S45]^2)/6 + Log[-S45]^4/3 + (32*Log[S12 - S34]*Zeta[3])/3 + 
     (32*Log[-S45]*Zeta[3])/3), 
 b[28] -> 1 + (ep*(-120*Log[-S12] - 120*Log[-S45]))/120 + 
   (ep^2*(-20*Pi^2 + 60*Log[-S12]^2 + 120*Log[-S12]*Log[-S45] + 
      60*Log[-S45]^2))/120 + (ep^3*(20*Pi^2*Log[-S12] - 20*Log[-S12]^3 + 
      20*Pi^2*Log[-S45] - 60*Log[-S12]^2*Log[-S45] - 
      60*Log[-S12]*Log[-S45]^2 - 20*Log[-S45]^3 - 560*Zeta[3]))/120 + 
   (ep^4*(-7*Pi^4 - 10*Pi^2*Log[-S12]^2 + 5*Log[-S12]^4 - 
      20*Pi^2*Log[-S12]*Log[-S45] + 20*Log[-S12]^3*Log[-S45] - 
      10*Pi^2*Log[-S45]^2 + 30*Log[-S12]^2*Log[-S45]^2 + 
      20*Log[-S12]*Log[-S45]^3 + 5*Log[-S45]^4 + 560*Log[-S12]*Zeta[3] + 
      560*Log[-S45]*Zeta[3]))/120, 
 b[29] -> -1/4 + (ep*Log[-S12])/2 + (ep^2*(-60*Pi^2 - 720*Log[-S12]^2))/
    1440 + (ep^3*(120*Pi^2*Log[-S12] + 480*Log[-S12]^3 + 3120*Zeta[3]))/
    1440 + (ep^4*(41*Pi^4 - 120*Pi^2*Log[-S12]^2 - 240*Log[-S12]^4 - 
      6240*Log[-S12]*Zeta[3]))/1440, b[30] -> 0, 
 b[31] -> ep*(-Log[-S12] + Log[S12 - S34]) + 
   ep^2*(Pi^2/6 + Log[-S12]^2 - Log[-S12]*Log[S12 - S34] + 
     Log[-S12]*Log[-S51] - Log[S12 - S34]*Log[-S51]) + 
   ep^3*(-G[0, 0, 1, -((S12 - S34)/S51)] - G[0, 1, 1, -((S12 - S34)/S51)] - 
     G[1, 0, 1, -((S12 - S34)/S51)] + G[0, 1, -((S12 - S34)/S51)]*Log[-S12] - 
     (2*Log[-S12]^3)/3 - (Pi^2*Log[S12 - S34])/6 + 
     Log[-S12]^2*Log[S12 - S34] - (Log[-S12]*Log[S12 - S34]^2)/2 + 
     Log[S12 - S34]^3/6 - G[0, 1, -((S12 - S34)/S51)]*Log[-S51] - 
     Log[-S12]^2*Log[-S51] + 2*Log[-S12]*Log[S12 - S34]*Log[-S51] - 
     (Log[S12 - S34]^2*Log[-S51])/2 - (3*Log[-S12]*Log[-S51]^2)/2 + 
     Log[S12 - S34]*Log[-S51]^2 - 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 - 
     Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     (Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 - 
     (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 - Zeta[3]) + 
   ep^4*(-Pi^4/180 - (Pi^2*G[0, 1, -((S12 - S34)/S51)])/6 + 
     G[0, 0, 1, -((S12 - S34)/S51)]*Log[-S12] + 
     G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S12] + 
     G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S12] - G[0, 1, -((S12 - S34)/S51)]*
      Log[-S12]^2 + Log[-S12]^4/3 - (2*Log[-S12]^3*Log[S12 - S34])/3 + 
     (Pi^2*Log[S12 - S34]^2)/12 + (Log[-S12]^2*Log[S12 - S34]^2)/2 - 
     (Log[-S12]*Log[S12 - S34]^3)/6 + G[0, 0, 1, -((S12 - S34)/S51)]*
      Log[-S51] + G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S51] + 
     G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S51] - (Pi^2*Log[-S12]*Log[-S51])/
      6 + (2*Log[-S12]^3*Log[-S51])/3 - 2*Log[-S12]^2*Log[S12 - S34]*
      Log[-S51] + Log[-S12]*Log[S12 - S34]^2*Log[-S51] - 
     (Log[S12 - S34]^3*Log[-S51])/6 + (Pi^2*Log[-S51]^2)/12 + 
     G[0, 1, -((S12 - S34)/S51)]*Log[-S51]^2 + (3*Log[-S12]^2*Log[-S51]^2)/
      2 - 2*Log[-S12]*Log[S12 - S34]*Log[-S51]^2 + 
     (Log[S12 - S34]^2*Log[-S51]^2)/2 + (7*Log[-S12]*Log[-S51]^3)/6 - 
     (2*Log[S12 - S34]*Log[-S51]^3)/3 + 
     (Pi^2*Log[-S12]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 + 
     (Pi^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 + 
     Log[-S12]^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     (Log[-S12]*Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     Log[-S12]^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     2*Log[-S12]*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - (Log[S12 - S34]^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/2 - (3*Log[-S12]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/2 + Log[S12 - S34]*Log[-S51]^2*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     (Log[-S51]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     (Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 + 
     (Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 - 
     (Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 + 
     (Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 + 
     (32*Log[-S12]*Zeta[3])/3 - (29*Log[S12 - S34]*Zeta[3])/3 + 
     Log[-S51]*Zeta[3]), b[32] -> 1 + ep*(-Log[-S12] - Log[-S51]) + 
   ep^2*(-Pi^2/2 - G[0, 1, -((S12 - S34)/S51)] + Log[-S12]^2/2 + 
     Log[-S12]*Log[-S51] - Log[S12 - S34]*Log[-S51] + (3*Log[-S51]^2)/2 + 
     Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])) + 
   ep^3*(-G[0, 0, 1, -((S12 - S34)/S51)] - G[0, 1, 1, -((S12 - S34)/S51)] - 
     G[1, 0, 1, -((S12 - S34)/S51)] + (Pi^2*Log[-S12])/2 + 
     G[0, 1, -((S12 - S34)/S51)]*Log[-S12] - Log[-S12]^3/6 + 
     G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + (2*Pi^2*Log[-S51])/3 - 
     (Log[-S12]^2*Log[-S51])/2 + Log[-S12]*Log[S12 - S34]*Log[-S51] + 
     (Log[S12 - S34]^2*Log[-S51])/2 - (3*Log[-S12]*Log[-S51]^2)/2 + 
     (Log[S12 - S34]*Log[-S51]^2)/2 - (7*Log[-S51]^3)/6 - 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 - 
     Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     (Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (3*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     (Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 - 
     (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 - 
     (32*Zeta[3])/3) + ep^4*(-Pi^4/8 + (Pi^2*G[0, 1, -((S12 - S34)/S51)])/3 - 
     G[0, 0, 0, 1, -((S12 - S34)/S51)] - G[0, 0, 1, 1, -((S12 - S34)/S51)] - 
     G[0, 1, 0, 1, -((S12 - S34)/S51)] - G[0, 1, 1, 1, -((S12 - S34)/S51)] - 
     G[1, 0, 0, 1, -((S12 - S34)/S51)] - G[1, 0, 1, 1, -((S12 - S34)/S51)] - 
     G[1, 1, 0, 1, -((S12 - S34)/S51)] + G[0, 0, 1, -((S12 - S34)/S51)]*
      Log[-S12] + G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S12] + 
     G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S12] - (Pi^2*Log[-S12]^2)/4 - 
     (G[0, 1, -((S12 - S34)/S51)]*Log[-S12]^2)/2 + Log[-S12]^4/24 + 
     G[0, 0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     G[0, 1, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     G[1, 0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] - 
     G[0, 1, -((S12 - S34)/S51)]*Log[-S12]*Log[S12 - S34] + 
     (G[1, -((S12 - S34)/S51)]*Log[-S12]^2*Log[S12 - S34])/2 - 
     (G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]^2)/2 - 
     (2*Pi^2*Log[-S12]*Log[-S51])/3 + (Log[-S12]^3*Log[-S51])/6 + 
     (Pi^2*Log[S12 - S34]*Log[-S51])/3 - 
     (Log[-S12]*Log[S12 - S34]^2*Log[-S51])/2 - (Log[S12 - S34]^3*Log[-S51])/
      6 - (5*Pi^2*Log[-S51]^2)/6 + (3*Log[-S12]^2*Log[-S51]^2)/4 - 
     (Log[-S12]*Log[S12 - S34]*Log[-S51]^2)/2 - 
     (Log[S12 - S34]^2*Log[-S51]^2)/4 + (7*Log[-S12]*Log[-S51]^3)/6 - 
     (Log[S12 - S34]*Log[-S51]^3)/6 + (5*Log[-S51]^4)/8 + 
     (Pi^2*Log[-S12]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 - 
     (Pi^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 + 
     (Log[-S12]*Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     (Log[S12 - S34]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 + 
     (2*Pi^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 - 
     (Log[-S12]^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     Log[-S12]*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + (Log[S12 - S34]^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/2 - (3*Log[-S12]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/2 + (Log[S12 - S34]*Log[-S51]^2*
       (G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     (7*Log[-S51]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 - 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/12 - 
     (Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 - 
     (Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 + 
     (3*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 + 
     ((Log[S12 - S34] - Log[-S51])*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/
      6 + (Log[-S12]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2*
       (-Log[S12 - S34] + Log[-S51]))/2 + (32*Log[-S12]*Zeta[3])/3 + 
     (38*Log[-S51]*Zeta[3])/3 - 2*(G[1, -((S12 - S34)/S51)] + Log[-S51])*
      Zeta[3]), b[33] -> 1 + ep*(-Log[-S45] - Log[-S51]) + 
   ep^2*(-Pi^2/6 + Log[-S45]^2 + Log[-S51]^2) + 
   ep^3*((Pi^2*Log[-S45])/6 - (2*Log[-S45]^3)/3 + (Pi^2*Log[-S51])/6 - 
     (2*Log[-S51]^3)/3 - (32*Zeta[3])/3) + 
   ep^4*((-19*Pi^4)/120 - (Pi^2*Log[-S45]^2)/6 + Log[-S45]^4/3 - 
     (Pi^2*Log[-S51]^2)/6 + Log[-S51]^4/3 + (32*Log[-S45]*Zeta[3])/3 + 
     (32*Log[-S51]*Zeta[3])/3), b[34] -> 0, b[35] -> 0, 
 b[36] -> (ep^4*(4*Pi^4 + 5*Pi^2*Log[-S12]^2 + 5*Pi^2*Log[S12 - S34]^2 + 
     180*Log[S12 - S34]*Zeta[3] - 10*Log[-S12]*(Pi^2*Log[S12 - S34] + 
       18*Zeta[3])))/60, 
 b[37] -> -1 + ep*(2*Log[-S12] - 2*Log[S12 - S34] + 2*Log[-S51]) + 
   ep^2*((5*Pi^2)/6 + 3*G[0, 1, -((S12 - S34)/S51)] - 2*Log[-S12]^2 + 
     4*Log[-S12]*Log[S12 - S34] - Log[S12 - S34]^2/2 - 
     4*Log[-S12]*Log[-S51] + 4*Log[S12 - S34]*Log[-S51] - (7*Log[-S51]^2)/2 - 
     3*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     3*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])) + 
   ep^3*(3*G[0, 0, 1, -((S12 - S34)/S51)] + 
     3*G[0, 1, 1, -((S12 - S34)/S51)] + 3*G[1, 0, 1, -((S12 - S34)/S51)] - 
     (5*Pi^2*Log[-S12])/3 - 6*G[0, 1, -((S12 - S34)/S51)]*Log[-S12] + 
     (4*Log[-S12]^3)/3 + (7*Pi^2*Log[S12 - S34])/6 - 
     4*Log[-S12]^2*Log[S12 - S34] + Log[-S12]*Log[S12 - S34]^2 + 
     Log[S12 - S34]^3/6 - (5*Pi^2*Log[-S51])/3 + 4*Log[-S12]^2*Log[-S51] - 
     8*Log[-S12]*Log[S12 - S34]*Log[-S51] + Log[S12 - S34]^2*Log[-S51] + 
     7*Log[-S12]*Log[-S51]^2 - 4*Log[S12 - S34]*Log[-S51]^2 + 
     (17*Log[-S51]^3)/6 + (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     6*Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     (3*Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     6*Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     6*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     (9*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     (3*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 + 
     (3*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 + 
     (71*Zeta[3])/3) + ep^4*(-Pi^4/36 - (5*Pi^2*G[0, 1, -((S12 - S34)/S51)])/
      2 - 21*G[0, 0, 0, 1, -((S12 - S34)/S51)] + 
     3*G[0, 0, 1, 1, -((S12 - S34)/S51)] + 
     9*G[0, 1, 0, 1, -((S12 - S34)/S51)] + 
     3*G[0, 1, 1, 1, -((S12 - S34)/S51)] + 
     15*G[1, 0, 0, 1, -((S12 - S34)/S51)] + 
     3*G[1, 0, 1, 1, -((S12 - S34)/S51)] + 
     3*G[1, 1, 0, 1, -((S12 - S34)/S51)] - 6*G[0, 0, 1, -((S12 - S34)/S51)]*
      Log[-S12] - 6*G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S12] - 
     6*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S12] + (5*Pi^2*Log[-S12]^2)/3 + 
     6*G[0, 1, -((S12 - S34)/S51)]*Log[-S12]^2 - (2*Log[-S12]^4)/3 + 
     12*G[0, 0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] - 
     6*G[1, 0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] - 
     (7*Pi^2*Log[-S12]*Log[S12 - S34])/3 + (8*Log[-S12]^3*Log[S12 - S34])/3 - 
     (Pi^2*Log[S12 - S34]^2)/3 - 3*G[0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34]^2 - Log[-S12]^2*Log[S12 - S34]^2 - 
     (Log[-S12]*Log[S12 - S34]^3)/3 - Log[S12 - S34]^4/24 - 
     12*G[0, 0, 1, -((S12 - S34)/S51)]*Log[-S51] + 
     6*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S51] + 
     (10*Pi^2*Log[-S12]*Log[-S51])/3 - (8*Log[-S12]^3*Log[-S51])/3 - 
     (7*Pi^2*Log[S12 - S34]*Log[-S51])/3 + 6*G[0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34]*Log[-S51] + 8*Log[-S12]^2*Log[S12 - S34]*Log[-S51] - 
     2*Log[-S12]*Log[S12 - S34]^2*Log[-S51] - (Log[S12 - S34]^3*Log[-S51])/
      3 + (35*Pi^2*Log[-S51]^2)/12 - 3*G[0, 1, -((S12 - S34)/S51)]*
      Log[-S51]^2 - 7*Log[-S12]^2*Log[-S51]^2 + 8*Log[-S12]*Log[S12 - S34]*
      Log[-S51]^2 + (Log[S12 - S34]^2*Log[-S51]^2)/2 - 
     (17*Log[-S12]*Log[-S51]^3)/3 + (2*Log[S12 - S34]*Log[-S51]^3)/3 - 
     (19*Log[-S51]^4)/24 - Pi^2*Log[-S12]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + 3*Pi^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - 6*Log[-S12]^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + 3*Log[-S12]*Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + (Log[S12 - S34]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/
      2 - (7*Pi^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     6*Log[-S12]^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     12*Log[-S12]*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + 9*Log[-S12]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - 3*Log[S12 - S34]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + (5*Log[-S51]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/
      2 + (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 + 
     3*Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 - 
     (3*Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 - 
     3*Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 + 
     3*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 - 
     (9*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 - 
     (Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/2 + 
     (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/2 - 
     (142*Log[-S12]*Zeta[3])/3 + (88*Log[S12 - S34]*Zeta[3])/3 - 
     (142*Log[-S51]*Zeta[3])/3 + 18*(G[1, -((S12 - S34)/S51)] + Log[-S51])*
      Zeta[3]), b[38] -> ep^3*(3*G[0, 0, 1, -((S12 - S34)/S51)] - 
     G[0, 1, 1, -((S12 - S34)/S51)] - G[1, 0, 1, -((S12 - S34)/S51)] + 
     (Pi^2*Log[-S12])/3 + G[0, 1, -((S12 - S34)/S51)]*Log[-S12] + 
     (Pi^2*Log[S12 - S34])/6 - 2*G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     (Log[-S12]*Log[S12 - S34]^2)/2 - Log[S12 - S34]^3/6 - 
     (Pi^2*Log[-S51])/3 + G[0, 1, -((S12 - S34)/S51)]*Log[-S51] - 
     (Log[S12 - S34]^2*Log[-S51])/2 - (Log[-S12]*Log[-S51]^2)/2 + 
     Log[S12 - S34]*Log[-S51]^2 - Log[-S51]^3/3 - 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 - 
     Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     (Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 - 
     (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 - Zeta[3]) + 
   ep^4*(-Pi^4/6 + (2*Pi^2*G[0, 1, -((S12 - S34)/S51)])/3 - 
     8*G[0, 0, 0, 1, -((S12 - S34)/S51)] + 
     4*G[0, 0, 1, 1, -((S12 - S34)/S51)] + G[0, 1, 0, 1, 
      -((S12 - S34)/S51)] - 2*G[1, 0, 0, 1, -((S12 - S34)/S51)] - 
     7*G[0, 0, 1, -((S12 - S34)/S51)]*Log[-S12] + 
     G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S12] + 
     G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S12] - G[0, 1, -((S12 - S34)/S51)]*
      Log[-S12]^2 + 4*G[0, 0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] - 
     2*G[0, 1, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     G[1, 0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     4*G[0, 1, -((S12 - S34)/S51)]*Log[-S12]*Log[S12 - S34] - 
     (G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]^2)/2 - 
     (Log[-S12]*Log[S12 - S34]^3)/6 + Log[S12 - S34]^4/8 - 
     3*G[0, 0, 1, -((S12 - S34)/S51)]*Log[-S51] + 
     3*G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S51] + 
     (2*Pi^2*Log[-S12]*Log[-S51])/3 - 4*G[0, 1, -((S12 - S34)/S51)]*Log[-S12]*
      Log[-S51] + (5*Pi^2*Log[S12 - S34]*Log[-S51])/6 + 
     G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]*Log[-S51] + 
     Log[-S12]*Log[S12 - S34]^2*Log[-S51] + (Log[S12 - S34]^3*Log[-S51])/6 - 
     (2*Pi^2*Log[-S51]^2)/3 + (G[0, 1, -((S12 - S34)/S51)]*Log[-S51]^2)/2 - 
     (Log[S12 - S34]^2*Log[-S51]^2)/4 + (7*Log[-S12]*Log[-S51]^3)/6 - 
     Log[-S51]^4/24 + (Pi^2*Log[-S12]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/
      6 - (Pi^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 - 
     (Log[-S12]*Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     (Log[S12 - S34]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 + 
     (Pi^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     2*Log[-S12]*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - (3*Log[-S12]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/2 + (Log[S12 - S34]*Log[-S51]^2*
       (G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     (Log[-S51]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 - 
     (Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 + 
     (Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 - 
     (Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 + 
     (Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 - 
     (Log[-S12]*Log[S12 - S34]*(5*Pi^2 + 12*Log[-S51]^2))/6 - 
     (Log[-S12]^2*(2*Pi^2 + 3*Log[S12 - S34]^2 - 3*Log[-S51]^2 - 
        6*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
        6*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])))/6 + 
     Log[-S12]*Zeta[3] + 4*Log[S12 - S34]*Zeta[3] - Log[-S51]*Zeta[3] - 
     2*(G[1, -((S12 - S34)/S51)] + Log[-S51])*Zeta[3]), 
 b[39] -> (ep*(6*Log[S12 - S34] - 6*Log[-S51]))/2 + 
   (ep^2*(-6*Log[S12 - S34]^2 + 6*Log[-S51]^2))/2 + 
   (ep^3*(-(Pi^2*Log[S12 - S34]) + 4*Log[S12 - S34]^3 + Pi^2*Log[-S51] - 
      4*Log[-S51]^3))/2 + (ep^4*(Pi^2*Log[S12 - S34]^2 - 2*Log[S12 - S34]^4 - 
      Pi^2*Log[-S51]^2 + 2*Log[-S51]^4 - 64*Log[S12 - S34]*Zeta[3] + 
      64*Log[-S51]*Zeta[3]))/2, 
 b[40] -> -1/2 + ep*Log[-S12] + (ep^2*(20*Pi^2 - 240*Log[-S12]^2))/240 + 
   (ep^3*(-40*Pi^2*Log[-S12] + 160*Log[-S12]^3 + 1280*Zeta[3]))/240 + 
   (ep^4*(19*Pi^4 + 40*Pi^2*Log[-S12]^2 - 80*Log[-S12]^4 - 
      2560*Log[-S12]*Zeta[3]))/240, b[41] -> 0, 
 b[42] -> -1/2 + ep*Log[-S12] + (ep^2*(20*Pi^2 - 240*Log[-S12]^2))/240 + 
   (ep^3*(-40*Pi^2*Log[-S12] + 160*Log[-S12]^3 + 1280*Zeta[3]))/240 + 
   (ep^4*(19*Pi^4 + 40*Pi^2*Log[-S12]^2 - 80*Log[-S12]^4 - 
      2560*Log[-S12]*Zeta[3]))/240, b[43] -> 0, 
 b[44] -> -1/2 + (ep*(-720*Log[-S12] + 1440*Log[S12 - S34]))/720 + 
   (ep^2*(-60*Pi^2 + 360*Log[-S12]^2 + 720*Log[-S12]*Log[S12 - S34] - 
      1800*Log[S12 - S34]^2))/720 + 
   (ep^3*(240*Pi^2*Log[-S12] - 120*Log[-S12]^3 - 120*Pi^2*Log[S12 - S34] - 
      360*Log[-S12]^2*Log[S12 - S34] - 360*Log[-S12]*Log[S12 - S34]^2 + 
      1320*Log[S12 - S34]^3 + 5280*Zeta[3]))/720 + 
   (ep^4*(59*Pi^4 - 120*Pi^2*Log[-S12]^2 + 30*Log[-S12]^4 - 
      240*Pi^2*Log[-S12]*Log[S12 - S34] + 120*Log[-S12]^3*Log[S12 - S34] + 
      240*Pi^2*Log[S12 - S34]^2 + 180*Log[-S12]^2*Log[S12 - S34]^2 + 
      120*Log[-S12]*Log[S12 - S34]^3 - 690*Log[S12 - S34]^4 + 
      6240*Log[-S12]*Zeta[3] - 16800*Log[S12 - S34]*Zeta[3]))/720, 
 b[45] -> 0, b[46] -> ep^2*(Pi^2/6 + G[0, 1, -((S12 - S34)/S51)] - 
     G[1, -((S12 - S34)/S51)]*Log[S12 - S34] + Log[-S12]*Log[S12 - S34] - 
     Log[S12 - S34]^2/2 - Log[-S12]*Log[-S51] - Log[-S51]^2/2 + 
     Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])) + 
   ep^3*(2*G[0, 1, 1, -((S12 - S34)/S51)] + 
     2*G[1, 0, 1, -((S12 - S34)/S51)] - (Pi^2*Log[-S12])/3 - 
     2*G[0, 1, -((S12 - S34)/S51)]*Log[-S12] - Log[-S12]^2*Log[S12 - S34] + 
     Log[S12 - S34]^3/3 - (Pi^2*Log[-S51])/3 + Log[-S12]^2*Log[-S51] + 
     G[1, -((S12 - S34)/S51)]*Log[S12 - S34]*Log[-S51] - 
     2*Log[-S12]*Log[S12 - S34]*Log[-S51] + 2*Log[-S12]*Log[-S51]^2 + 
     (2*Log[-S51]^3)/3 + (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 - 
     G[1, -((S12 - S34)/S51)]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + 2*Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - 2*Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - 2*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 + 2*Zeta[3]) + 
   ep^4*(Pi^4/60 - (Pi^2*G[0, 1, -((S12 - S34)/S51)])/6 + 
     4*G[0, 1, 1, 1, -((S12 - S34)/S51)] + 
     4*G[1, 0, 1, 1, -((S12 - S34)/S51)] + 
     4*G[1, 1, 0, 1, -((S12 - S34)/S51)] - 4*G[0, 1, 1, -((S12 - S34)/S51)]*
      Log[-S12] - 4*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S12] + 
     (Pi^2*Log[-S12]^2)/3 + 2*G[0, 1, -((S12 - S34)/S51)]*Log[-S12]^2 + 
     (Pi^2*G[1, -((S12 - S34)/S51)]*Log[S12 - S34])/6 - 
     (Pi^2*Log[-S12]*Log[S12 - S34])/6 + (Pi^2*Log[S12 - S34]^2)/12 - 
     Log[S12 - S34]^4/6 + (2*Log[-S12]^3*(Log[S12 - S34] - Log[-S51]))/3 + 
     (5*Pi^2*Log[-S12]*Log[-S51])/6 + 2*Log[-S12]^2*Log[S12 - S34]*
      Log[-S51] + (5*Pi^2*Log[-S51]^2)/12 - 2*Log[-S12]^2*Log[-S51]^2 - 
     (2*G[1, -((S12 - S34)/S51)]*Log[S12 - S34]*Log[-S51]^2)/3 + 
     2*Log[-S12]*Log[S12 - S34]*Log[-S51]^2 - 2*Log[-S12]*Log[-S51]^3 - 
     Log[-S51]^4/2 - (2*Pi^2*Log[-S12]*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/3 - 2*Log[-S12]^2*Log[S12 - S34]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     (5*Pi^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 + 
     2*Log[-S12]^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (4*G[1, -((S12 - S34)/S51)]*Log[S12 - S34]*Log[-S51]*
       (G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 - 4*Log[-S12]*Log[S12 - S34]*
      Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     4*Log[-S12]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     2*Log[-S51]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/3 - 
     (2*G[1, -((S12 - S34)/S51)]*Log[S12 - S34]*
       (G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/3 + 
     2*Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 - 
     2*Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 - 
     2*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 + 
     (2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/3 - 
     4*Log[-S12]*Zeta[3] - 4*Log[-S51]*Zeta[3] + 
     4*(G[1, -((S12 - S34)/S51)] + Log[-S51])*Zeta[3]), b[47] -> 0, 
 b[48] -> (ep*(-180*Log[-S12] + 180*Log[S12 - S34]))/360 + 
   (ep^2*(-60*Pi^2 + 360*Log[-S12]*Log[S12 - S34] - 360*Log[S12 - S34]^2))/
    360 + (ep^3*(90*Pi^2*Log[-S12] + 60*Log[-S12]^3 + 
      30*Pi^2*Log[S12 - S34] - 180*Log[-S12]^2*Log[S12 - S34] - 
      180*Log[-S12]*Log[S12 - S34]^2 + 300*Log[S12 - S34]^3 + 720*Zeta[3]))/
    360 + (ep^4*(Pi^4 - 30*Pi^2*Log[-S12]^2 - 45*Log[-S12]^4 - 
      120*Pi^2*Log[-S12]*Log[S12 - S34] + 60*Log[-S12]^3*Log[S12 - S34] + 
      30*Pi^2*Log[S12 - S34]^2 + 90*Log[-S12]^2*Log[S12 - S34]^2 + 
      60*Log[-S12]*Log[S12 - S34]^3 - 165*Log[S12 - S34]^4 + 
      1200*Log[-S12]*Zeta[3] - 2640*Log[S12 - S34]*Zeta[3]))/360, b[49] -> 0, 
 b[50] -> 0, b[51] -> 
  -(ep^3*(-20*Pi^2*Log[-S12] + 20*Pi^2*Log[S12 - S34] + 360*Zeta[3]))/120 - 
   (ep^4*(Pi^4 + 40*Pi^2*Log[-S12]*Log[S12 - S34] - 
      40*Pi^2*Log[S12 - S34]^2 - 120*Log[-S12]*Zeta[3] - 
      600*Log[S12 - S34]*Zeta[3]))/120, 
 b[52] -> ep*(-Log[S12 - S34]/2 + Log[-S51]/2) + 
   ep^2*(-Pi^2/6 - G[0, 1, -((S12 - S34)/S51)] + 
     Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])) + 
   ep^3*(3*G[0, 0, 1, -((S12 - S34)/S51)] + G[0, 1, 1, -((S12 - S34)/S51)] + 
     G[1, 0, 1, -((S12 - S34)/S51)] + (Pi^2*Log[-S12])/6 + 
     G[0, 1, -((S12 - S34)/S51)]*Log[-S12] + (5*Pi^2*Log[S12 - S34])/12 - 
     2*G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     (Log[-S12]^2*Log[S12 - S34])/2 - (Log[-S12]*Log[S12 - S34]^2)/2 + 
     Log[S12 - S34]^3/3 - (5*Pi^2*Log[-S51])/12 + 
     3*G[0, 1, -((S12 - S34)/S51)]*Log[-S51] - (Log[-S12]^2*Log[-S51])/2 + 
     Log[-S12]*Log[S12 - S34]*Log[-S51] - Log[S12 - S34]^2*Log[-S51] - 
     (Log[-S12]*Log[-S51]^2)/2 + Log[S12 - S34]*Log[-S51]^2 - Log[-S51]^3/3 + 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 - 
     Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     (Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 + 
     (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 + 4*Zeta[3]) + 
   ep^4*((17*Pi^4)/60 + (7*Pi^2*G[0, 1, -((S12 - S34)/S51)])/6 + 
     15*G[0, 0, 0, 1, -((S12 - S34)/S51)] - 
     3*G[0, 0, 1, 1, -((S12 - S34)/S51)] - 
     6*G[0, 1, 0, 1, -((S12 - S34)/S51)] - G[0, 1, 1, 1, 
      -((S12 - S34)/S51)] - 9*G[1, 0, 0, 1, -((S12 - S34)/S51)] - 
     G[1, 0, 1, 1, -((S12 - S34)/S51)] - G[1, 1, 0, 1, -((S12 - S34)/S51)] + 
     3*G[0, 0, 1, -((S12 - S34)/S51)]*Log[-S12] - 
     G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S12] - 
     G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S12] - (Pi^2*Log[-S12]^2)/12 - 
     (G[0, 1, -((S12 - S34)/S51)]*Log[-S12]^2)/2 - 
     12*G[0, 0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     2*G[0, 1, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     5*G[1, 0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     (Pi^2*Log[-S12]*Log[S12 - S34])/2 - G[0, 1, -((S12 - S34)/S51)]*
      Log[-S12]*Log[S12 - S34] - (Pi^2*Log[S12 - S34]^2)/6 + 
     4*G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]^2 + 
     (3*Log[-S12]^2*Log[S12 - S34]^2)/4 - (Log[-S12]*Log[S12 - S34]^3)/6 - 
     Log[S12 - S34]^4/6 - (Log[-S12]^3*(Log[S12 - S34] - Log[-S51]))/2 + 
     3*G[0, 0, 1, -((S12 - S34)/S51)]*Log[-S51] - 
     3*G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S51] - 
     6*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S51] - (Pi^2*Log[-S12]*Log[-S51])/
      2 + (Pi^2*Log[S12 - S34]*Log[-S51])/3 - 3*G[0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34]*Log[-S51] - (3*Log[-S12]^2*Log[S12 - S34]*Log[-S51])/2 + 
     (Log[-S12]*Log[S12 - S34]^2*Log[-S51])/2 + 
     (2*Log[S12 - S34]^3*Log[-S51])/3 - (Pi^2*Log[-S51]^2)/6 - 
     (3*G[0, 1, -((S12 - S34)/S51)]*Log[-S51]^2)/2 + 
     (3*Log[-S12]^2*Log[-S51]^2)/4 - (Log[-S12]*Log[S12 - S34]*Log[-S51]^2)/
      2 - Log[S12 - S34]^2*Log[-S51]^2 + (Log[-S12]*Log[-S51]^3)/6 + 
     (2*Log[S12 - S34]*Log[-S51]^3)/3 - Log[-S51]^4/6 - 
     (Pi^2*Log[-S12]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 - 
     (4*Pi^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 + 
     (Log[-S12]^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     (Log[-S12]*Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     (Log[S12 - S34]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     (4*Pi^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 - 
     (Log[-S12]^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     Log[-S12]*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + (3*Log[S12 - S34]^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/2 - (Log[-S12]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/2 - (3*Log[S12 - S34]*Log[-S51]^2*
       (G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     (Log[-S51]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/12 + 
     (Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 - 
     (Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 - 
     (Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 + 
     (Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 - 
     (Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 + 
     (Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/6 - 
     (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/6 + 
     2*Log[-S12]*Zeta[3] - (2*Log[S12 - S34]*Zeta[3])/3 + 
     (2*Log[-S51]*Zeta[3])/3 - 10*(G[1, -((S12 - S34)/S51)] + Log[-S51])*
      Zeta[3]), b[53] -> 0, b[54] -> ep*(-Log[S12 - S34] + Log[-S51]) + 
   ep^2*(-Pi^2/6 - G[0, 1, -((S12 - S34)/S51)] - Log[-S12]*Log[S12 - S34] + 
     (3*Log[S12 - S34]^2)/2 + Log[-S12]*Log[-S51] - 
     Log[S12 - S34]*Log[-S51] - Log[-S51]^2/2 + 
     Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])) + 
   ep^3*(-2*G[0, 1, 1, -((S12 - S34)/S51)] - 
     2*G[1, 0, 1, -((S12 - S34)/S51)] + (Pi^2*Log[-S12])/3 + 
     2*G[0, 1, -((S12 - S34)/S51)]*Log[-S12] + (Pi^2*Log[S12 - S34])/6 + 
     Log[-S12]^2*Log[S12 - S34] - Log[S12 - S34]^3 + (Pi^2*Log[-S51])/6 - 
     Log[-S12]^2*Log[-S51] + 2*Log[-S12]*Log[S12 - S34]*Log[-S51] - 
     2*Log[-S12]*Log[-S51]^2 + Log[S12 - S34]*Log[-S51]^2 - 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 - 
     2*Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     2*Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     2*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     2*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 - 
     Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 - 2*Zeta[3]) + 
   ep^4*(-Pi^4/60 + (Pi^2*G[0, 1, -((S12 - S34)/S51)])/6 - 
     4*G[0, 1, 1, 1, -((S12 - S34)/S51)] - 
     4*G[1, 0, 1, 1, -((S12 - S34)/S51)] - 
     4*G[1, 1, 0, 1, -((S12 - S34)/S51)] + 4*G[0, 1, 1, -((S12 - S34)/S51)]*
      Log[-S12] + 4*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S12] - 
     (Pi^2*Log[-S12]^2)/3 - 2*G[0, 1, -((S12 - S34)/S51)]*Log[-S12]^2 + 
     (Pi^2*Log[-S12]*Log[S12 - S34])/6 - (Pi^2*Log[S12 - S34]^2)/4 + 
     Log[S12 - S34]^4/2 - (2*Log[-S12]^3*(Log[S12 - S34] - Log[-S51]))/3 - 
     (5*Pi^2*Log[-S12]*Log[-S51])/6 + (Pi^2*Log[S12 - S34]*Log[-S51])/6 - 
     2*Log[-S12]^2*Log[S12 - S34]*Log[-S51] - (Pi^2*Log[-S51]^2)/4 + 
     2*Log[-S12]^2*Log[-S51]^2 - 2*Log[-S12]*Log[S12 - S34]*Log[-S51]^2 + 
     2*Log[-S12]*Log[-S51]^3 - (2*Log[S12 - S34]*Log[-S51]^3)/3 + 
     Log[-S51]^4/6 + (2*Pi^2*Log[-S12]*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/3 - (Pi^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/6 + 2*Log[-S12]^2*Log[S12 - S34]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (5*Pi^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 - 
     2*Log[-S12]^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     4*Log[-S12]*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - 4*Log[-S12]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + 2*Log[S12 - S34]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - 2*Log[-S51]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/3 - 
     2*Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 + 
     2*Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 - 
     2*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 + 
     2*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 + 
     (2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/3 - 
     (2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/3 + 
     4*Log[-S12]*Zeta[3] + (32*Log[S12 - S34]*Zeta[3])/3 - 
     (20*Log[-S51]*Zeta[3])/3 - 4*(G[1, -((S12 - S34)/S51)] + Log[-S51])*
      Zeta[3]), b[55] -> 0, 
 b[56] -> ep^2*(-Pi^2/3 - G[0, 1, -((S12 - S34)/S51)] - Log[S12 - S34]^2/2 + 
     Log[-S51]^2/2 + Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])) + 
   ep^3*(-2*G[0, 0, 1, -((S12 - S34)/S51)] + 
     2*G[0, 1, 1, -((S12 - S34)/S51)] + 2*G[1, 0, 1, -((S12 - S34)/S51)] - 
     (Pi^2*Log[-S12])/3 - G[0, 1, -((S12 - S34)/S51)]*Log[-S12] + 
     (Pi^2*Log[S12 - S34])/3 + 2*G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] - 
     (Log[-S12]*Log[S12 - S34]^2)/2 + (2*Log[S12 - S34]^3)/3 + 
     (Pi^2*Log[-S51])/3 + G[0, 1, -((S12 - S34)/S51)]*Log[-S51] + 
     (Log[S12 - S34]^2*Log[-S51])/2 + (Log[-S12]*Log[-S51]^2)/2 - 
     Log[S12 - S34]*Log[-S51]^2 - Log[-S51]^3/6 + 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 + 
     Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 + 
     Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 + 2*Zeta[3]) + 
   ep^4*((53*Pi^4)/360 - (Pi^2*G[0, 1, -((S12 - S34)/S51)])/2 + 
     7*G[0, 0, 0, 1, -((S12 - S34)/S51)] - 
     5*G[0, 0, 1, 1, -((S12 - S34)/S51)] - 
     2*G[0, 1, 0, 1, -((S12 - S34)/S51)] - G[0, 1, 1, 1, 
      -((S12 - S34)/S51)] + G[1, 0, 0, 1, -((S12 - S34)/S51)] - 
     G[1, 0, 1, 1, -((S12 - S34)/S51)] - G[1, 1, 0, 1, -((S12 - S34)/S51)] + 
     7*G[0, 0, 1, -((S12 - S34)/S51)]*Log[-S12] - 
     G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S12] - 
     G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S12] + G[0, 1, -((S12 - S34)/S51)]*
      Log[-S12]^2 - 4*G[0, 0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     2*G[0, 1, 1, -((S12 - S34)/S51)]*Log[S12 - S34] - 
     G[1, 0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] - 
     4*G[0, 1, -((S12 - S34)/S51)]*Log[-S12]*Log[S12 - S34] - 
     (Pi^2*Log[S12 - S34]^2)/3 + (G[0, 1, -((S12 - S34)/S51)]*
       Log[S12 - S34]^2)/2 + (Log[-S12]*Log[S12 - S34]^3)/6 - 
     (5*Log[S12 - S34]^4)/12 + G[0, 0, 1, -((S12 - S34)/S51)]*Log[-S51] - 
     5*G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S51] - 
     2*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S51] - 
     (2*Pi^2*Log[-S12]*Log[-S51])/3 + 4*G[0, 1, -((S12 - S34)/S51)]*Log[-S12]*
      Log[-S51] - (5*Pi^2*Log[S12 - S34]*Log[-S51])/6 - 
     G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]*Log[-S51] - 
     Log[-S12]*Log[S12 - S34]^2*Log[-S51] - (Log[S12 - S34]^3*Log[-S51])/6 + 
     (7*Pi^2*Log[-S51]^2)/12 - (5*G[0, 1, -((S12 - S34)/S51)]*Log[-S51]^2)/
      2 + (Log[S12 - S34]^2*Log[-S51]^2)/4 - (7*Log[-S12]*Log[-S51]^3)/6 + 
     Log[-S51]^4/3 - (Pi^2*Log[-S12]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/
      6 + (Log[-S12]*Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/
      2 + (Log[S12 - S34]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 - 
     (Pi^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 - 
     2*Log[-S12]*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + (3*Log[-S12]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/2 - (Log[S12 - S34]*Log[-S51]^2*
       (G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     (Log[-S51]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 - 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/12 + 
     (Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 + 
     (Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 - 
     (Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 + 
     (Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 - 
     (3*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 + 
     (Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/6 - 
     (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/6 + 
     (Log[-S12]*Log[S12 - S34]*(5*Pi^2 + 12*Log[-S51]^2))/6 + 
     (Log[-S12]^2*(2*Pi^2 + 3*Log[S12 - S34]^2 - 3*Log[-S51]^2 - 
        6*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
        6*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])))/6 - 
     Log[-S12]*Zeta[3] - 4*Log[S12 - S34]*Zeta[3] + Log[-S51]*Zeta[3]), 
 b[57] -> 0, b[58] -> ep*(Log[-S45] - Log[-S51]) + 
   ep^2*(-Pi^2/3 - G[0, 1, -((S12 - S34)/S51)] - Log[-S12]*Log[-S45] - 
     Log[-S45]^2/2 + Log[-S12]*Log[-S51] - Log[S12 - S34]*Log[-S51] + 
     (3*Log[-S51]^2)/2 + Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])) + 
   ep^3*(-G[0, 0, 1, -((S12 - S34)/S51)] - G[0, 1, 1, -((S12 - S34)/S51)] - 
     G[1, 0, 1, -((S12 - S34)/S51)] + (Pi^2*Log[-S12])/3 + 
     G[0, 1, -((S12 - S34)/S51)]*Log[-S12] + G[0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34] - (Pi^2*Log[-S45])/6 + (Log[-S12]^2*Log[-S45])/2 + 
     (Log[-S12]*Log[-S45]^2)/2 + Log[-S45]^3/6 + (2*Pi^2*Log[-S51])/3 - 
     (Log[-S12]^2*Log[-S51])/2 + Log[-S12]*Log[S12 - S34]*Log[-S51] + 
     (Log[S12 - S34]^2*Log[-S51])/2 - (3*Log[-S12]*Log[-S51]^2)/2 + 
     (Log[S12 - S34]*Log[-S51]^2)/2 - (7*Log[-S51]^3)/6 - 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 - 
     Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     (Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (3*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     (Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 - 
     (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 - 6*Zeta[3]) + 
   ep^4*(-Pi^4/15 + (Pi^2*G[0, 1, -((S12 - S34)/S51)])/3 - 
     G[0, 0, 0, 1, -((S12 - S34)/S51)] - G[0, 0, 1, 1, -((S12 - S34)/S51)] - 
     G[0, 1, 0, 1, -((S12 - S34)/S51)] - G[0, 1, 1, 1, -((S12 - S34)/S51)] - 
     G[1, 0, 0, 1, -((S12 - S34)/S51)] - G[1, 0, 1, 1, -((S12 - S34)/S51)] - 
     G[1, 1, 0, 1, -((S12 - S34)/S51)] + G[0, 0, 1, -((S12 - S34)/S51)]*
      Log[-S12] + G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S12] + 
     G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S12] - (Pi^2*Log[-S12]^2)/6 - 
     (G[0, 1, -((S12 - S34)/S51)]*Log[-S12]^2)/2 + 
     G[0, 0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     G[0, 1, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     G[1, 0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] - 
     G[0, 1, -((S12 - S34)/S51)]*Log[-S12]*Log[S12 - S34] + 
     (G[1, -((S12 - S34)/S51)]*Log[-S12]^2*Log[S12 - S34])/2 - 
     (G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]^2)/2 + 
     (Pi^2*Log[-S12]*Log[-S45])/6 + (Pi^2*Log[-S45]^2)/12 - 
     (Log[-S12]^2*Log[-S45]^2)/4 - (Log[-S12]*Log[-S45]^3)/6 - 
     Log[-S45]^4/24 - (Log[-S12]^3*(Log[-S45] - Log[-S51]))/6 - 
     (2*Pi^2*Log[-S12]*Log[-S51])/3 + (Pi^2*Log[S12 - S34]*Log[-S51])/3 - 
     (Log[-S12]*Log[S12 - S34]^2*Log[-S51])/2 - (Log[S12 - S34]^3*Log[-S51])/
      6 - (5*Pi^2*Log[-S51]^2)/6 + (3*Log[-S12]^2*Log[-S51]^2)/4 - 
     (Log[-S12]*Log[S12 - S34]*Log[-S51]^2)/2 - 
     (Log[S12 - S34]^2*Log[-S51]^2)/4 + (7*Log[-S12]*Log[-S51]^3)/6 - 
     (Log[S12 - S34]*Log[-S51]^3)/6 + (5*Log[-S51]^4)/8 + 
     (Pi^2*Log[-S12]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 - 
     (Pi^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 + 
     (Log[-S12]*Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     (Log[S12 - S34]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 + 
     (2*Pi^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 - 
     (Log[-S12]^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     Log[-S12]*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + (Log[S12 - S34]^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/2 - (3*Log[-S12]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/2 + (Log[S12 - S34]*Log[-S51]^2*
       (G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     (7*Log[-S51]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 - 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/12 - 
     (Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 - 
     (Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 + 
     (3*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 + 
     (Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/6 - 
     (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/6 + 
     (Log[-S12]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2*
       (-Log[S12 - S34] + Log[-S51]))/2 + 6*Log[-S12]*Zeta[3] - 
     (14*Log[-S45]*Zeta[3])/3 + (38*Log[-S51]*Zeta[3])/3 - 
     2*(G[1, -((S12 - S34)/S51)] + Log[-S51])*Zeta[3]), b[59] -> 0, 
 b[60] -> 1 + ep*(Log[-S12] - 2*Log[S12 - S34] - Log[-S51]) + 
   ep^2*(-Pi^2/2 - G[0, 1, -((S12 - S34)/S51)] - Log[-S12]^2 + 
     Log[-S12]*Log[S12 - S34] + Log[S12 - S34]^2/2 - Log[-S12]*Log[-S51] + 
     Log[S12 - S34]*Log[-S51] + (3*Log[-S51]^2)/2 + 
     Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])) + 
   ep^3*(2*G[0, 0, 1, -((S12 - S34)/S51)] + 
     2*G[0, 1, 1, -((S12 - S34)/S51)] + 2*G[1, 0, 1, -((S12 - S34)/S51)] - 
     G[0, 1, -((S12 - S34)/S51)]*Log[-S12] + (2*Log[-S12]^3)/3 + 
     (Pi^2*Log[S12 - S34])/2 - Log[-S12]^2*Log[S12 - S34] + 
     (Log[-S12]*Log[S12 - S34]^2)/2 - Log[S12 - S34]^3/3 + 
     (Pi^2*Log[-S51])/6 + 3*G[0, 1, -((S12 - S34)/S51)]*Log[-S51] + 
     Log[-S12]^2*Log[-S51] - 2*Log[-S12]*Log[S12 - S34]*Log[-S51] + 
     (Log[S12 - S34]^2*Log[-S51])/2 + (3*Log[-S12]*Log[-S51]^2)/2 - 
     Log[S12 - S34]*Log[-S51]^2 - (7*Log[-S51]^3)/6 + 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 + 
     Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 + 
     Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 - (23*Zeta[3])/3) + 
   ep^4*((-3*Pi^4)/20 + (Pi^2*G[0, 1, -((S12 - S34)/S51)])/3 - 
     G[0, 0, 0, 1, -((S12 - S34)/S51)] - G[0, 0, 1, 1, -((S12 - S34)/S51)] - 
     G[0, 1, 0, 1, -((S12 - S34)/S51)] - G[0, 1, 1, 1, -((S12 - S34)/S51)] - 
     G[1, 0, 0, 1, -((S12 - S34)/S51)] - G[1, 0, 1, 1, -((S12 - S34)/S51)] - 
     G[1, 1, 0, 1, -((S12 - S34)/S51)] - G[0, 0, 1, -((S12 - S34)/S51)]*
      Log[-S12] - G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S12] - 
     G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S12] + G[0, 1, -((S12 - S34)/S51)]*
      Log[-S12]^2 - Log[-S12]^4/3 + (2*Log[-S12]^3*Log[S12 - S34])/3 - 
     (Pi^2*Log[S12 - S34]^2)/4 - (Log[-S12]^2*Log[S12 - S34]^2)/2 + 
     (Log[-S12]*Log[S12 - S34]^3)/6 + Log[S12 - S34]^4/24 - 
     3*G[0, 0, 1, -((S12 - S34)/S51)]*Log[-S51] - 
     3*G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S51] - 
     3*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S51] + (Pi^2*Log[-S12]*Log[-S51])/
      6 - (2*Log[-S12]^3*Log[-S51])/3 + 2*Log[-S12]^2*Log[S12 - S34]*
      Log[-S51] - Log[-S12]*Log[S12 - S34]^2*Log[-S51] + 
     (Log[S12 - S34]^3*Log[-S51])/6 - (Pi^2*Log[-S51]^2)/3 - 
     3*G[0, 1, -((S12 - S34)/S51)]*Log[-S51]^2 - (3*Log[-S12]^2*Log[-S51]^2)/
      2 + 2*Log[-S12]*Log[S12 - S34]*Log[-S51]^2 - 
     (Log[S12 - S34]^2*Log[-S51]^2)/2 - (7*Log[-S12]*Log[-S51]^3)/6 + 
     (2*Log[S12 - S34]*Log[-S51]^3)/3 + (5*Log[-S51]^4)/8 - 
     (Pi^2*Log[-S12]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 - 
     (Pi^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     Log[-S12]^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (Log[-S12]*Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     (Log[S12 - S34]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 + 
     (Pi^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 + 
     Log[-S12]^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     2*Log[-S12]*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + (Log[S12 - S34]^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/2 + (3*Log[-S12]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/2 - Log[S12 - S34]*Log[-S51]^2*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (Log[-S51]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 - 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/12 + 
     (Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 + 
     (Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 - 
     (Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 + 
     (Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 - 
     (3*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 + 
     (Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/6 - 
     (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/6 - 
     (32*Log[-S12]*Zeta[3])/3 + (55*Log[S12 - S34]*Zeta[3])/3 + 
     (29*Log[-S51]*Zeta[3])/3 - 2*(G[1, -((S12 - S34)/S51)] + Log[-S51])*
      Zeta[3]), b[61] -> 1/2 - ep*Log[-S12] + ep^2*(Pi^2/12 + Log[-S12]^2) + 
   ep^3*(-(Pi^2*Log[-S12])/6 - (2*Log[-S12]^3)/3 + (23*Zeta[3])/3) + 
   ep^4*((103*Pi^4)/720 + (Pi^2*Log[-S12]^2)/6 + Log[-S12]^4/3 - 
     (46*Log[-S12]*Zeta[3])/3), b[62] -> 0, 
 b[63] -> 1/4 - (ep*Log[-S12])/2 + (ep^2*(20*Pi^2 + 48*Log[-S12]^2))/96 + 
   (ep^3*(-40*Pi^2*Log[-S12] - 32*Log[-S12]^3 + 464*Zeta[3]))/96 + 
   (ep^4*(9*Pi^4 + 40*Pi^2*Log[-S12]^2 + 16*Log[-S12]^4 - 
      928*Log[-S12]*Zeta[3]))/96, 
 b[64] -> ep*((-3*Log[-S12])/2 + (3*Log[S12 - S34])/2) + 
   ep^2*((5*Pi^2)/12 + (9*Log[-S12]^2)/4 - (7*Log[-S12]*Log[S12 - S34])/2 + 
     (5*Log[S12 - S34]^2)/4 + 2*Log[-S12]*Log[-S51] - 
     2*Log[S12 - S34]*Log[-S51]) + ep^3*(-4*G[0, 0, 1, -((S12 - S34)/S51)] - 
     4*G[0, 1, 1, -((S12 - S34)/S51)] - 4*G[1, 0, 1, -((S12 - S34)/S51)] + 
     (Pi^2*Log[-S12])/3 + 4*G[0, 1, -((S12 - S34)/S51)]*Log[-S12] - 
     (7*Log[-S12]^3)/4 - (7*Pi^2*Log[S12 - S34])/6 + 
     (15*Log[-S12]^2*Log[S12 - S34])/4 - (5*Log[-S12]*Log[S12 - S34]^2)/4 - 
     (3*Log[S12 - S34]^3)/4 + (2*Pi^2*Log[-S51])/3 - 
     4*G[0, 1, -((S12 - S34)/S51)]*Log[-S51] - 3*Log[-S12]^2*Log[-S51] + 
     6*Log[-S12]*Log[S12 - S34]*Log[-S51] - Log[S12 - S34]^2*Log[-S51] - 
     4*Log[-S12]*Log[-S51]^2 + 2*Log[S12 - S34]*Log[-S51]^2 - 
     (2*Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 - 
     4*Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     2*Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     4*Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     4*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     2*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 - 
     2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 - 4*Zeta[3]) + 
   ep^4*((61*Pi^4)/720 + (2*Pi^2*G[0, 1, -((S12 - S34)/S51)])/3 + 
     10*G[0, 0, 0, 1, -((S12 - S34)/S51)] - 
     2*G[0, 1, 0, 1, -((S12 - S34)/S51)] - 
     8*G[0, 1, 1, 1, -((S12 - S34)/S51)] - 
     4*G[1, 0, 0, 1, -((S12 - S34)/S51)] - 
     8*G[1, 0, 1, 1, -((S12 - S34)/S51)] - 
     8*G[1, 1, 0, 1, -((S12 - S34)/S51)] + 2*G[0, 0, 1, -((S12 - S34)/S51)]*
      Log[-S12] + 10*G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S12] + 
     10*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S12] - (11*Pi^2*Log[-S12]^2)/12 - 
     6*G[0, 1, -((S12 - S34)/S51)]*Log[-S12]^2 + (15*Log[-S12]^4)/16 - 
     4*G[0, 0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] - 
     2*G[0, 1, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     (3*Pi^2*Log[-S12]*Log[S12 - S34])/2 + 2*G[0, 1, -((S12 - S34)/S51)]*
      Log[-S12]*Log[S12 - S34] - (31*Log[-S12]^3*Log[S12 - S34])/12 + 
     (Pi^2*Log[S12 - S34]^2)/4 + G[0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34]^2 + (5*Log[-S12]^2*Log[S12 - S34]^2)/8 + 
     (3*Log[-S12]*Log[S12 - S34]^3)/4 + (13*Log[S12 - S34]^4)/48 + 
     10*G[0, 0, 1, -((S12 - S34)/S51)]*Log[-S51] - 
     2*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S51] - 
     2*Pi^2*Log[-S12]*Log[-S51] + 2*G[0, 1, -((S12 - S34)/S51)]*Log[-S12]*
      Log[-S51] + (7*Log[-S12]^3*Log[-S51])/3 + 
     (4*Pi^2*Log[S12 - S34]*Log[-S51])/3 - 4*G[0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34]*Log[-S51] - 7*Log[-S12]^2*Log[S12 - S34]*Log[-S51] + 
     2*Log[-S12]*Log[S12 - S34]^2*Log[-S51] + (Log[S12 - S34]^3*Log[-S51])/
      3 - (4*Pi^2*Log[-S51]^2)/3 + 5*G[0, 1, -((S12 - S34)/S51)]*
      Log[-S51]^2 + 6*Log[-S12]^2*Log[-S51]^2 - 7*Log[-S12]*Log[S12 - S34]*
      Log[-S51]^2 + 4*Log[-S12]*Log[-S51]^3 - (Log[S12 - S34]*Log[-S51]^3)/
      3 - Log[-S51]^4/3 + (5*Pi^2*Log[-S12]*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/3 - Pi^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + 6*Log[-S12]^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - 3*Log[-S12]*Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - (2*Log[S12 - S34]^3*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/3 + 2*Pi^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - 6*Log[-S12]^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + 12*Log[-S12]*Log[S12 - S34]*Log[-S51]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) - Log[S12 - S34]^2*Log[-S51]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) - 9*Log[-S12]*Log[-S51]^2*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) + 4*Log[S12 - S34]*Log[-S51]^2*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     (7*Log[-S51]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 - 
     (2*Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/3 - 
     5*Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 + 
     Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 + 
     5*Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 - 
     5*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 + 
     4*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 + 
     (4*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/3 - 
     (4*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/3 + 
     17*Log[-S12]*Zeta[3] - 9*Log[S12 - S34]*Zeta[3] + 12*Log[-S51]*Zeta[3] - 
     12*(G[1, -((S12 - S34)/S51)] + Log[-S51])*Zeta[3]), 
 b[65] -> 1 + ep*(-2*Log[-S12] + 2*Log[S12 - S34] - 2*Log[-S51]) + 
   ep^2*(Pi^2/12 - G[0, 1, -((S12 - S34)/S51)] + 2*Log[-S12]^2 - 
     4*Log[-S12]*Log[S12 - S34] + (3*Log[S12 - S34]^2)/2 + 
     4*Log[-S12]*Log[-S51] - 4*Log[S12 - S34]*Log[-S51] + (5*Log[-S51]^2)/2 + 
     Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])) + 
   ep^3*(-8*G[0, 0, 1, -((S12 - S34)/S51)] - (Pi^2*Log[-S12])/6 + 
     2*G[0, 1, -((S12 - S34)/S51)]*Log[-S12] - (4*Log[-S12]^3)/3 - 
     (5*Pi^2*Log[S12 - S34])/6 + 3*G[0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34] + 4*Log[-S12]^2*Log[S12 - S34] - 
     3*Log[-S12]*Log[S12 - S34]^2 + Log[S12 - S34]^3/6 + 
     (5*Pi^2*Log[-S51])/6 - 3*G[0, 1, -((S12 - S34)/S51)]*Log[-S51] - 
     4*Log[-S12]^2*Log[-S51] + 8*Log[-S12]*Log[S12 - S34]*Log[-S51] - 
     (3*Log[S12 - S34]^2*Log[-S51])/2 - 5*Log[-S12]*Log[-S51]^2 + 
     (5*Log[S12 - S34]*Log[-S51]^2)/2 - (7*Log[-S51]^3)/6 - 
     2*Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     2*Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     2*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - (25*Zeta[3])/6) + 
   ep^4*((-29*Pi^4)/180 - (2*Pi^2*G[0, 1, -((S12 - S34)/S51)])/3 - 
     6*G[0, 0, 0, 1, -((S12 - S34)/S51)] - 
     18*G[0, 0, 1, 1, -((S12 - S34)/S51)] - 
     13*G[0, 1, 0, 1, -((S12 - S34)/S51)] - 
     8*G[1, 0, 0, 1, -((S12 - S34)/S51)] + 16*G[0, 0, 1, -((S12 - S34)/S51)]*
      Log[-S12] + (Pi^2*Log[-S12]^2)/6 - 2*G[0, 1, -((S12 - S34)/S51)]*
      Log[-S12]^2 + (2*Log[-S12]^4)/3 + G[0, 0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34] + (5*Pi^2*Log[-S12]*Log[S12 - S34])/3 - 
     6*G[0, 1, -((S12 - S34)/S51)]*Log[-S12]*Log[S12 - S34] - 
     (8*Log[-S12]^3*Log[S12 - S34])/3 - (2*Pi^2*Log[S12 - S34]^2)/3 + 
     (G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]^2)/2 + 
     3*Log[-S12]^2*Log[S12 - S34]^2 - (Log[-S12]*Log[S12 - S34]^3)/3 - 
     Log[S12 - S34]^4/24 + 9*G[0, 1, 1, -((S12 - S34)/S51)]*
      (Log[S12 - S34] - Log[-S51]) + 4*G[1, 0, 1, -((S12 - S34)/S51)]*
      (Log[S12 - S34] - Log[-S51]) - G[0, 0, 1, -((S12 - S34)/S51)]*
      Log[-S51] - (5*Pi^2*Log[-S12]*Log[-S51])/3 + 
     6*G[0, 1, -((S12 - S34)/S51)]*Log[-S12]*Log[-S51] + 
     (8*Log[-S12]^3*Log[-S51])/3 + (13*Pi^2*Log[S12 - S34]*Log[-S51])/6 - 
     G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]*Log[-S51] - 
     8*Log[-S12]^2*Log[S12 - S34]*Log[-S51] + 3*Log[-S12]*Log[S12 - S34]^2*
      Log[-S51] + (Log[S12 - S34]^3*Log[-S51])/6 - (3*Pi^2*Log[-S51]^2)/2 + 
     (G[0, 1, -((S12 - S34)/S51)]*Log[-S51]^2)/2 + 
     5*Log[-S12]^2*Log[-S51]^2 - 5*Log[-S12]*Log[S12 - S34]*Log[-S51]^2 - 
     (Log[S12 - S34]^2*Log[-S51]^2)/4 + (7*Log[-S12]*Log[-S51]^3)/3 + 
     (Log[S12 - S34]*Log[-S51]^3)/6 - Log[-S51]^4/24 - 
     (5*Pi^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 + 
     2*Log[-S12]^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     2*Log[-S12]*Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (5*Pi^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 - 
     2*Log[-S12]^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     4*Log[-S12]*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - 2*Log[-S12]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + (25*Log[-S12]*Zeta[3])/3 - (28*Log[S12 - S34]*Zeta[3])/
      3 + (52*Log[-S51]*Zeta[3])/3 - 8*(G[1, -((S12 - S34)/S51)] + Log[-S51])*
      Zeta[3]), b[66] -> 0, b[67] -> 3/2 + ep*(-Log[-S12] - 2*Log[-S51]) + 
   ep^2*((-11*Pi^2)/12 - 2*G[0, 1, -((S12 - S34)/S51)] + 
     2*Log[-S12]*Log[-S51] - 2*Log[S12 - S34]*Log[-S51] + 3*Log[-S51]^2 + 
     2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])) + 
   ep^3*(-2*G[0, 0, 1, -((S12 - S34)/S51)] - 
     2*G[0, 1, 1, -((S12 - S34)/S51)] - 2*G[1, 0, 1, -((S12 - S34)/S51)] + 
     (5*Pi^2*Log[-S12])/6 + 2*G[0, 1, -((S12 - S34)/S51)]*Log[-S12] + 
     Log[-S12]^3/3 + 2*G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     (4*Pi^2*Log[-S51])/3 - Log[-S12]^2*Log[-S51] + 
     2*Log[-S12]*Log[S12 - S34]*Log[-S51] + Log[S12 - S34]^2*Log[-S51] - 
     3*Log[-S12]*Log[-S51]^2 + Log[S12 - S34]*Log[-S51]^2 - 
     (7*Log[-S51]^3)/3 - (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 - 
     2*Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     2*Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     2*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     3*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 - 
     Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 - 16*Zeta[3]) + 
   ep^4*((-41*Pi^4)/240 + (2*Pi^2*G[0, 1, -((S12 - S34)/S51)])/3 - 
     2*G[0, 0, 0, 1, -((S12 - S34)/S51)] - 
     2*G[0, 0, 1, 1, -((S12 - S34)/S51)] - 
     2*G[0, 1, 0, 1, -((S12 - S34)/S51)] - 
     2*G[0, 1, 1, 1, -((S12 - S34)/S51)] - 
     2*G[1, 0, 0, 1, -((S12 - S34)/S51)] - 
     2*G[1, 0, 1, 1, -((S12 - S34)/S51)] - 
     2*G[1, 1, 0, 1, -((S12 - S34)/S51)] + 2*G[0, 0, 1, -((S12 - S34)/S51)]*
      Log[-S12] + 2*G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S12] + 
     2*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S12] - (Pi^2*Log[-S12]^2)/3 - 
     G[0, 1, -((S12 - S34)/S51)]*Log[-S12]^2 - Log[-S12]^4/4 + 
     2*G[0, 0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     2*G[0, 1, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     2*G[1, 0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] - 
     2*G[0, 1, -((S12 - S34)/S51)]*Log[-S12]*Log[S12 - S34] + 
     G[1, -((S12 - S34)/S51)]*Log[-S12]^2*Log[S12 - S34] - 
     G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]^2 - 
     (4*Pi^2*Log[-S12]*Log[-S51])/3 + (Log[-S12]^3*Log[-S51])/3 + 
     (2*Pi^2*Log[S12 - S34]*Log[-S51])/3 - Log[-S12]*Log[S12 - S34]^2*
      Log[-S51] - (Log[S12 - S34]^3*Log[-S51])/3 - (5*Pi^2*Log[-S51]^2)/3 + 
     (3*Log[-S12]^2*Log[-S51]^2)/2 - Log[-S12]*Log[S12 - S34]*Log[-S51]^2 - 
     (Log[S12 - S34]^2*Log[-S51]^2)/2 + (7*Log[-S12]*Log[-S51]^3)/3 - 
     (Log[S12 - S34]*Log[-S51]^3)/3 + (5*Log[-S51]^4)/4 + 
     (Pi^2*Log[-S12]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 - 
     (2*Pi^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 + 
     Log[-S12]*Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (Log[S12 - S34]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 + 
     (4*Pi^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 - 
     Log[-S12]^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     2*Log[-S12]*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + Log[S12 - S34]^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - 3*Log[-S12]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + Log[S12 - S34]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - (7*Log[-S51]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/
      3 - (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/6 - 
     (Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 - 
     Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 + 
     (3*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 + 
     ((Log[S12 - S34] - Log[-S51])*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/
      3 + Log[-S12]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2*
      (-Log[S12 - S34] + Log[-S51]) + (32*Log[-S12]*Zeta[3])/3 + 
     (76*Log[-S51]*Zeta[3])/3 - 4*(G[1, -((S12 - S34)/S51)] + Log[-S51])*
      Zeta[3]), b[68] -> 9/4 + ep*((-3*Log[-S12])/2 + (3*Log[S12 - S34])/2 - 
     (9*Log[-S51])/2) + ep^2*((-11*Pi^2)/8 - 3*G[0, 1, -((S12 - S34)/S51)] - 
     (3*Log[S12 - S34]^2)/2 + 3*Log[-S12]*Log[-S51] - 
     3*Log[S12 - S34]*Log[-S51] + 6*Log[-S51]^2 + 
     3*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     3*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])) + 
   ep^3*(-6*G[0, 0, 1, -((S12 - S34)/S51)] + (3*Pi^2*Log[-S12])/4 + 
     Log[-S12]^3/2 - (3*Pi^2*Log[S12 - S34])/4 + 
     6*G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] - 
     (3*Log[-S12]^2*Log[S12 - S34])/2 + (3*Log[-S12]*Log[S12 - S34]^2)/2 + 
     Log[S12 - S34]^3/2 + (11*Pi^2*Log[-S51])/4 + 3*Log[S12 - S34]^2*
      Log[-S51] - 3*Log[-S12]*Log[-S51]^2 - 4*Log[-S51]^3 - 
     3*Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     3*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 24*Zeta[3]) + 
   ep^4*((-11*Pi^4)/96 + (3*Pi^2*G[0, 1, -((S12 - S34)/S51)])/2 - 
     6*G[0, 0, 0, 1, -((S12 - S34)/S51)] - 
     6*G[0, 0, 1, 1, -((S12 - S34)/S51)] - 
     6*G[0, 1, 0, 1, -((S12 - S34)/S51)] + 
     6*G[0, 1, 1, 1, -((S12 - S34)/S51)] - 
     6*G[1, 0, 0, 1, -((S12 - S34)/S51)] + 
     6*G[1, 0, 1, 1, -((S12 - S34)/S51)] + 
     6*G[1, 1, 0, 1, -((S12 - S34)/S51)] + 6*G[0, 0, 1, -((S12 - S34)/S51)]*
      Log[-S12] + 3*G[0, 1, -((S12 - S34)/S51)]*Log[-S12]^2 - 
     (3*Log[-S12]^4)/8 + 6*G[0, 0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] - 
     6*G[0, 1, -((S12 - S34)/S51)]*Log[-S12]*Log[S12 - S34] + 
     (3*Log[-S12]^3*Log[S12 - S34])/2 + (Pi^2*Log[S12 - S34]^2)/2 - 
     3*G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]^2 - 
     (3*Log[-S12]^2*Log[S12 - S34]^2)/4 - (Log[-S12]*Log[S12 - S34]^3)/2 - 
     Log[S12 - S34]^4/8 + 6*G[0, 1, 1, -((S12 - S34)/S51)]*
      (-Log[-S12] + Log[S12 - S34]) + 6*G[1, 0, 1, -((S12 - S34)/S51)]*
      (-Log[-S12] + Log[S12 - S34]) - (3*Pi^2*Log[-S12]*Log[-S51])/2 - 
     Log[-S12]^3*Log[-S51] + (3*Pi^2*Log[S12 - S34]*Log[-S51])/2 + 
     3*Log[-S12]^2*Log[S12 - S34]*Log[-S51] - 3*Log[-S12]*Log[S12 - S34]^2*
      Log[-S51] - Log[S12 - S34]^3*Log[-S51] - (7*Pi^2*Log[-S51]^2)/2 - 
     (3*Log[S12 - S34]^2*Log[-S51]^2)/2 + Log[-S12]*Log[-S51]^3 + 
     Log[S12 - S34]*Log[-S51]^3 + (7*Log[-S51]^4)/4 - 
     (3*Pi^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     3*Log[-S12]^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     3*Log[-S12]*Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     Log[S12 - S34]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (3*Pi^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     3*Log[S12 - S34]^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     3*Log[S12 - S34]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     Log[-S51]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 - 
     (3*Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 - 
     3*Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 + 
     3*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 - 
     (3*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 - 
     Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3 + 
     Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3 - 
     Log[-S12]*(G[1, -((S12 - S34)/S51)] + Log[-S51])*
      (Pi^2 - 3*Log[-S51]^2) + (Log[-S12]^2*(Pi^2 - 6*Log[-S51]^2 + 
        12*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])))/4 + 
     (Log[-S12]*Log[S12 - S34]*(Pi^2 + 6*Log[-S51]^2 - 
        12*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
        6*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2))/2 + 
     10*Log[-S12]*Zeta[3] - 10*Log[S12 - S34]*Zeta[3] + 
     48*Log[-S51]*Zeta[3]), b[69] -> 0, 
 b[70] -> ep*(-Log[S12 - S34] + Log[-S45]) + 
   ep^2*(-Pi^2/2 - 2*G[0, 1, -((S12 - S34)/S51)] + Log[-S12]*Log[S12 - S34] - 
     Log[S12 - S34]^2/2 - Log[-S12]*Log[-S45] - Log[-S45]^2/2 + Log[-S51]^2 + 
     2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])) + 
   ep^3*(8*G[0, 0, 1, -((S12 - S34)/S51)] + (Pi^2*Log[-S12])/2 + 
     2*G[0, 1, -((S12 - S34)/S51)]*Log[-S12] + (4*Pi^2*Log[S12 - S34])/3 - 
     4*G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] - 
     (Log[-S12]^2*Log[S12 - S34])/2 + (Log[-S12]*Log[S12 - S34]^2)/2 + 
     Log[S12 - S34]^3/2 - (Pi^2*Log[-S45])/6 + (Log[-S12]^2*Log[-S45])/2 + 
     (Log[-S12]*Log[-S45]^2)/2 + Log[-S45]^3/6 - (2*Pi^2*Log[-S51])/3 + 
     6*G[0, 1, -((S12 - S34)/S51)]*Log[-S51] - Log[S12 - S34]^2*Log[-S51] - 
     Log[-S12]*Log[-S51]^2 + 2*Log[S12 - S34]*Log[-S51]^2 - 
     (5*Log[-S51]^3)/3 - 2*Log[-S12]*Log[S12 - S34]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) + 2*Log[-S12]*Log[-S51]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) - 2*Log[S12 - S34]*Log[-S51]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     2*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 4*Zeta[3]) + 
   ep^4*((7*Pi^4)/120 + 2*Pi^2*G[0, 1, -((S12 - S34)/S51)] - 
     4*G[0, 0, 0, 1, -((S12 - S34)/S51)] + 
     2*G[0, 0, 1, 1, -((S12 - S34)/S51)] - 
     4*G[0, 1, 0, 1, -((S12 - S34)/S51)] - 
     2*G[0, 1, 1, 1, -((S12 - S34)/S51)] - 
     10*G[1, 0, 0, 1, -((S12 - S34)/S51)] - 
     2*G[1, 0, 1, 1, -((S12 - S34)/S51)] - 
     2*G[1, 1, 0, 1, -((S12 - S34)/S51)] - 8*G[0, 0, 1, -((S12 - S34)/S51)]*
      Log[-S12] - G[0, 1, -((S12 - S34)/S51)]*Log[-S12]^2 - 
     2*G[0, 0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] - 
     (4*Pi^2*Log[-S12]*Log[S12 - S34])/3 + 4*G[0, 1, -((S12 - S34)/S51)]*
      Log[-S12]*Log[S12 - S34] - (Pi^2*Log[S12 - S34]^2)/2 + 
     2*G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]^2 - 
     (Log[-S12]^2*Log[S12 - S34]^2)/4 - (Log[-S12]*Log[S12 - S34]^3)/2 - 
     (5*Log[S12 - S34]^4)/24 + (Log[-S12]^3*(Log[S12 - S34] - Log[-S45]))/6 + 
     (Pi^2*Log[-S12]*Log[-S45])/6 + (Pi^2*Log[-S45]^2)/12 - 
     (Log[-S12]^2*Log[-S45]^2)/4 - (Log[-S12]*Log[-S45]^3)/6 - 
     Log[-S45]^4/24 + 6*G[1, 0, 1, -((S12 - S34)/S51)]*
      (Log[S12 - S34] - Log[-S51]) - 6*G[0, 0, 1, -((S12 - S34)/S51)]*
      Log[-S51] + (2*Pi^2*Log[-S12]*Log[-S51])/3 - 
     6*G[0, 1, -((S12 - S34)/S51)]*Log[-S12]*Log[-S51] + 
     (4*Pi^2*Log[S12 - S34]*Log[-S51])/3 + Log[-S12]*Log[S12 - S34]^2*
      Log[-S51] + (2*Log[S12 - S34]^3*Log[-S51])/3 - (4*Pi^2*Log[-S51]^2)/3 - 
     3*G[0, 1, -((S12 - S34)/S51)]*Log[-S51]^2 - 2*Log[-S12]*Log[S12 - S34]*
      Log[-S51]^2 - (3*Log[S12 - S34]^2*Log[-S51]^2)/2 + 
     (5*Log[-S12]*Log[-S51]^3)/3 + (2*Log[S12 - S34]*Log[-S51]^3)/3 + 
     (5*Log[-S51]^4)/12 - (5*Pi^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/3 + Log[-S12]^2*Log[S12 - S34]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     (Log[S12 - S34]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 + 
     2*Pi^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     2*Log[-S12]*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + 2*Log[S12 - S34]^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - 2*Log[-S12]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - Log[S12 - S34]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - (2*Log[-S51]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/
      3 - (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/6 - 
     (Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 + 
     (Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 + 
     (Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/3 - 
     (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/3 - 
     (Log[-S12]^2*(Pi^2 - 2*Log[-S51]^2 + 4*Log[-S51]*
         (G[1, -((S12 - S34)/S51)] + Log[-S51])))/4 - 4*Log[-S12]*Zeta[3] + 
     (38*Log[S12 - S34]*Zeta[3])/3 - (14*Log[-S45]*Zeta[3])/3 - 
     12*(G[1, -((S12 - S34)/S51)] + Log[-S51])*Zeta[3]), 
 b[71] -> ep*((-3*Log[S12 - S34])/2 + (3*Log[-S51])/2) + 
   ep^2*(-Pi^2/3 - 2*G[0, 1, -((S12 - S34)/S51)] + Log[-S12]*Log[S12 - S34] - 
     Log[S12 - S34]^2/2 - Log[-S12]*Log[-S51] + Log[S12 - S34]*Log[-S51] - 
     Log[-S51]^2/2 + 2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - 2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])) + 
   ep^3*(12*G[0, 0, 1, -((S12 - S34)/S51)] + 
     2*G[0, 1, 1, -((S12 - S34)/S51)] + 2*G[1, 0, 1, -((S12 - S34)/S51)] + 
     (Pi^2*Log[-S12])/3 + 2*G[0, 1, -((S12 - S34)/S51)]*Log[-S12] + 
     (7*Pi^2*Log[S12 - S34])/4 - 7*G[0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34] + (5*Log[S12 - S34]^3)/6 - (7*Pi^2*Log[-S51])/4 + 
     9*G[0, 1, -((S12 - S34)/S51)]*Log[-S51] - (5*Log[S12 - S34]^2*Log[-S51])/
      2 + (5*Log[S12 - S34]*Log[-S51]^2)/2 - (5*Log[-S51]^3)/6 + 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 - 
     2*Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     2*Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     2*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 + 
     Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 + 14*Zeta[3]) + 
   ep^4*((49*Pi^4)/120 + (17*Pi^2*G[0, 1, -((S12 - S34)/S51)])/6 + 
     12*G[0, 0, 0, 1, -((S12 - S34)/S51)] - 
     9*G[0, 1, 0, 1, -((S12 - S34)/S51)] - 
     2*G[0, 1, 1, 1, -((S12 - S34)/S51)] - 
     18*G[1, 0, 0, 1, -((S12 - S34)/S51)] - 
     2*G[1, 0, 1, 1, -((S12 - S34)/S51)] - 
     2*G[1, 1, 0, 1, -((S12 - S34)/S51)] - 6*G[0, 0, 1, -((S12 - S34)/S51)]*
      Log[-S12] - 2*G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S12] - 
     2*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S12] - G[0, 1, -((S12 - S34)/S51)]*
      Log[-S12]^2 - 15*G[0, 0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     G[0, 1, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     10*G[1, 0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] - 
     (5*Pi^2*Log[-S12]*Log[S12 - S34])/6 + 4*G[0, 1, -((S12 - S34)/S51)]*
      Log[-S12]*Log[S12 - S34] - (2*Pi^2*Log[S12 - S34]^2)/3 + 
     (13*G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]^2)/2 - 
     (2*Log[-S12]*Log[S12 - S34]^3)/3 - (3*Log[S12 - S34]^4)/8 - 
     Log[-S12]*Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] - Log[-S51]) - 
     (Log[-S12]^3*(Log[S12 - S34] - Log[-S51]))/3 - 
     3*G[0, 0, 1, -((S12 - S34)/S51)]*Log[-S51] - 
     3*G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S51] - 
     12*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S51] + 
     (5*Pi^2*Log[-S12]*Log[-S51])/6 - 6*G[0, 1, -((S12 - S34)/S51)]*Log[-S12]*
      Log[-S51] + (4*Pi^2*Log[S12 - S34]*Log[-S51])/3 - 
     3*G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]*Log[-S51] + 
     (3*Log[S12 - S34]^3*Log[-S51])/2 - (2*Pi^2*Log[-S51]^2)/3 - 
     (9*G[0, 1, -((S12 - S34)/S51)]*Log[-S51]^2)/2 - 
     2*Log[-S12]*Log[S12 - S34]*Log[-S51]^2 - 
     (9*Log[S12 - S34]^2*Log[-S51]^2)/4 + (2*Log[-S12]*Log[-S51]^3)/3 + 
     (3*Log[S12 - S34]*Log[-S51]^3)/2 - (3*Log[-S51]^4)/8 - 
     (Pi^2*Log[-S12]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 - 
     (8*Pi^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 - 
     Log[S12 - S34]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (8*Pi^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 + 
     2*Log[-S12]*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + 3*Log[S12 - S34]^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - Log[-S12]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - 3*Log[S12 - S34]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + Log[-S51]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/6 + 
     Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 - 
     (Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 - 
     Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 + 
     Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 - 
     (Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 + 
     (Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/3 - 
     (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/3 - 
     (Log[-S12]^2*(Pi^2 - 6*G[1, -((S12 - S34)/S51)]*Log[S12 - S34] - 
        3*Log[S12 - S34]^2 - 3*Log[-S51]^2 + 6*Log[-S51]*
         (G[1, -((S12 - S34)/S51)] + Log[-S51])))/6 - 8*Log[-S12]*Zeta[3] + 
     12*Log[S12 - S34]*Zeta[3] - 12*Log[-S51]*Zeta[3] - 
     20*(G[1, -((S12 - S34)/S51)] + Log[-S51])*Zeta[3]), 
 b[72] -> 3/2 + ep*(-Log[S12 - S34] - 2*Log[-S51]) + 
   ep^2*((-19*Pi^2)/12 - 4*G[0, 1, -((S12 - S34)/S51)] - (3*Log[-S12]^2)/2 + 
     3*Log[-S12]*Log[S12 - S34] - (5*Log[S12 - S34]^2)/2 + 4*Log[-S51]^2 + 
     4*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     4*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])) + 
   ep^3*(10*G[0, 0, 1, -((S12 - S34)/S51)] + 
     2*G[0, 1, 1, -((S12 - S34)/S51)] + 2*G[1, 0, 1, -((S12 - S34)/S51)] + 
     (5*Pi^2*Log[-S12])/6 + (3*Log[-S12]^3)/2 + 2*Pi^2*Log[S12 - S34] - 
     2*G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] - 
     (7*Log[-S12]^2*Log[S12 - S34])/2 + (5*Log[-S12]*Log[S12 - S34]^2)/2 + 
     (3*Log[S12 - S34]^3)/2 + 10*G[0, 1, -((S12 - S34)/S51)]*Log[-S51] + 
     2*Log[-S12]^2*Log[-S51] - 4*Log[-S12]*Log[S12 - S34]*Log[-S51] + 
     Log[S12 - S34]^2*Log[-S51] + Log[S12 - S34]*Log[-S51]^2 - 
     4*Log[-S51]^3 + (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 - 
     3*Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     3*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 + 
     Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 - 5*Zeta[3]) + 
   ep^4*((-73*Pi^4)/720 + 2*Pi^2*G[0, 1, -((S12 - S34)/S51)] - 
     16*G[0, 0, 0, 1, -((S12 - S34)/S51)] - 
     4*G[0, 1, 0, 1, -((S12 - S34)/S51)] + 
     4*G[0, 1, 1, 1, -((S12 - S34)/S51)] - 
     8*G[1, 0, 0, 1, -((S12 - S34)/S51)] + 
     4*G[1, 0, 1, 1, -((S12 - S34)/S51)] + 
     4*G[1, 1, 0, 1, -((S12 - S34)/S51)] - 8*G[0, 0, 1, -((S12 - S34)/S51)]*
      Log[-S12] - 8*G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S12] - 
     8*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S12] + (Pi^2*Log[-S12]^2)/3 + 
     4*G[0, 1, -((S12 - S34)/S51)]*Log[-S12]^2 - (7*Log[-S12]^4)/8 + 
     4*G[0, 0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     4*G[0, 1, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     8*G[1, 0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] - 
     (7*Pi^2*Log[-S12]*Log[S12 - S34])/3 + (5*Log[-S12]^3*Log[S12 - S34])/2 - 
     (Pi^2*Log[S12 - S34]^2)/2 - (5*Log[-S12]^2*Log[S12 - S34]^2)/4 - 
     (3*Log[-S12]*Log[S12 - S34]^3)/2 - (13*Log[S12 - S34]^4)/24 - 
     16*G[0, 0, 1, -((S12 - S34)/S51)]*Log[-S51] - 
     4*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S51] + 
     (4*Pi^2*Log[-S12]*Log[-S51])/3 - 8*G[0, 1, -((S12 - S34)/S51)]*Log[-S12]*
      Log[-S51] - 2*Log[-S12]^3*Log[-S51] + (2*Pi^2*Log[S12 - S34]*Log[-S51])/
      3 + 4*G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]*Log[-S51] + 
     6*Log[-S12]^2*Log[S12 - S34]*Log[-S51] - 2*Log[-S12]*Log[S12 - S34]^2*
      Log[-S51] - (5*Pi^2*Log[-S51]^2)/3 - 8*G[0, 1, -((S12 - S34)/S51)]*
      Log[-S51]^2 - 4*Log[-S12]^2*Log[-S51]^2 + 4*Log[-S12]*Log[S12 - S34]*
      Log[-S51]^2 - 2*Log[S12 - S34]^2*Log[-S51]^2 + 
     (2*Log[S12 - S34]*Log[-S51]^3)/3 + 2*Log[-S51]^4 - 
     (4*Pi^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 - 
     4*Log[-S12]^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     4*Log[-S12]*Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (2*Log[S12 - S34]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 + 
     (4*Pi^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 + 
     4*Log[-S12]^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     8*Log[-S12]*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + 4*Log[S12 - S34]^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - 4*Log[S12 - S34]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - (2*Log[-S51]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/
      3 + (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/3 + 
     4*Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 - 
     2*Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 - 
     4*Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 + 
     4*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 - 
     2*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 - 
     (2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/3 + 
     (2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/3 - 
     (4*Log[-S12]*(G[1, -((S12 - S34)/S51)] + Log[-S51])*
       (Pi^2 - 3*Log[-S51]^2))/3 - 8*Log[-S12]*Zeta[3] + 
     (26*Log[S12 - S34]*Zeta[3])/3 + (40*Log[-S51]*Zeta[3])/3 - 
     4*(G[1, -((S12 - S34)/S51)] + Log[-S51])*Zeta[3]), b[73] -> 0, 
 b[74] -> 0}


==> anc/P1/Letters.m <==
lettersP1 = {l1 -> 0, l2 -> 1, l3 -> (S12 + S23)/S12, l4 -> 1 - S34/S12, 
     l5 -> S45/S12, l6 -> -(S45/(S23 - S45)), l7 -> (-S23 + S45)/S12, 
     l8 -> S45/(S34 + S45), l9 -> -(S51/S12), l10 -> (S12 - S34 + S51)/S12, 
     l11 -> S45/(-S23 + S45 + S51), 
     l12 -> (S12*S23 - S23*S34 + S34*S45 - S12*S51 - S45*S51 + 
        Sqrt[\[CapitalDelta][1]])/(2*S12*S23 + 2*S12*S34 - 2*S12*S51), 
     l13 -> (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
        Sqrt[\[CapitalDelta][1]])/(2*S12*S23 - 2*S12*S45 - 2*S12*S51), 
     l14 -> -(S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + S51) + 
         Sqrt[\[CapitalDelta][1]])/(2*S12*(S23 + S34 - S51)), 
     l15 -> -(S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + 2*S45 + S51) + 
         Sqrt[\[CapitalDelta][1]])/(2*S12*(S23 - S45 - S51)), 
     l16 -> (S12*S45 - Sqrt[\[CapitalDelta][2]])/(S12*S34 + S12*S45), 
     l17 -> (S12*S45 + Sqrt[\[CapitalDelta][2]])/(S12*S34 + S12*S45), 
     l18 -> (S12*S23 - S23*S34 - S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
        Sqrt[\[CapitalDelta][3]])/(2*S12*S23 - 2*S12*S45 - 2*S12*S51), 
     l19 -> -(S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + S45 + S51) + 
         Sqrt[\[CapitalDelta][3]])/(2*S12*(S23 - S45 - S51))}
 
deltastoP1 = {\[CapitalDelta][1] -> S12^2*(S23 - S51)^2 + 
       2*S12*(-(S23^2*S34) + S23*S34*S45 + S23*(S34 + S45)*S51 + 
         S45*(S34 - S51)*S51) + (S23*S34 + S45*(-S34 + S51))^2, 
     \[CapitalDelta][2] -> S12*S34*S45*(-S12 + S34 + S45), 
     \[CapitalDelta][3] -> S12^2*(-S23 + S45 + S51)^2 + 
       (S23*S34 + S45*(-S34 + S51))^2 - 2*S12*(S23 - S45 - S51)*
        (S23*S34 - S45*(S34 + S51))}
 
todeltasP1 = {S12^2*(S23 - S51)^2 + 2*S12*(-(S23^2*S34) + S23*S34*S45 + 
         S23*(S34 + S45)*S51 + S45*(S34 - S51)*S51) + 
       (S23*S34 + S45*(-S34 + S51))^2 -> \[CapitalDelta][1], 
     S12*S34*S45*(-S12 + S34 + S45) -> \[CapitalDelta][2], 
     S12^2*(-S23 + S45 + S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 - 
       2*S12*(S23 - S45 - S51)*(S23*S34 - S45*(S34 + S51)) -> 
      \[CapitalDelta][3]}


==> anc/P1/Masters.m <==
{G[1, {0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}],
 G[1, {0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0}],
 G[1, {0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0}],
 G[1, {1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0}],
 G[1, {0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}],
 G[1, {0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0}],
 G[1, {1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0}],
 G[1, {1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}],
 G[1, {1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}],
 G[1, {1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0}],
 G[1, {0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}],
 G[1, {0, 1, 0, 0, 1, 1, 0, 2, 0, 0, 0}],
 G[1, {0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0}],
 G[1, {0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}],
 G[1, {1, 1, 0, 0, 0, 1, 0, 2, 0, 0, 0}],
 G[1, {1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}],
 G[1, {1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0}],
 G[1, {0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}],
 G[1, {1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0}],
 G[1, {1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}],
 G[1, {0, 1, 0, 1, 1, 0, 0, 2, 0, 0, 0}],
 G[1, {0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0}],
 G[1, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}],
 G[1, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}],
 G[1, {1, 1, 0, 0, 0, 1, 1, 2, 0, 0, 0}],
 G[1, {1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0}],
 G[1, {1, 0, 1, 0, 0, 1, 1, 2, 0, 0, 0}],
 G[1, {1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0}],
 G[1, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}],
 G[1, {0, 1, 1, 0, 1, 1, 0, 2, 0, 0, 0}],
 G[1, {1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0}],
 G[1, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}],
 G[1, {0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}],
 G[1, {0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}],
 G[1, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}],
 G[1, {1, 1, 0, 1, 0, 0, 1, 2, 0, 0, 0}],
 G[1, {1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}],
 G[1, {1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0}],
 G[1, {0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}],
 G[1, {1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0}],
 G[1, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}],
 G[1, {1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}],
 G[1, {0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0}],
 G[1, {1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0}],
 G[1, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}],
 G[1, {0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}],
 G[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}],
 G[1, {1, 1, 1, 0, 0, 1, 1, 1, -1, 0, 0}],
 G[1, {1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}],
 G[1, {1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}],
 G[1, {0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}],
 G[1, {1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}],
 G[1, {0, 1, 1, 1, 1, 0, 1, 1, -1, 0, 0}],
 G[1, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}],
 G[1, {1, 1, 1, 1, 0, 0, 1, 1, 0, -1, 0}],
 G[1, {1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}],
 G[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}],
 G[1, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}],
 G[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}],
 G[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}],
 G[1, {1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}],
 G[1, {1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0}],
 G[1, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}],
 G[1, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1}],
 G[1, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}],
 G[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}],
 G[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}],
 G[1, {1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0}],
 G[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}],
 G[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}],
 G[1, {0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0}],
 G[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}],
 G[1, {1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0}],
 G[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}]}


==> anc/P1/Matrices.m <==
Mres2[1] = {{-2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -3*ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, -4*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, -2*ep, 2*ep, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -4*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 
      -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 2*ep, 2*ep, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, -3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 
      0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, -ep, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, -ep, 0, ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, ep, ep, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, -4*ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, -3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, ep, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -ep, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, ep, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, ep, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4*ep, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -4*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, -ep, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4*ep, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, -6*ep, 0, 6*ep, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -ep/2, 0, 0, 0, 
      (-7*ep)/2, 0, 0, 0, 0, -ep, 0, 0, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/2, 3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, -ep/4, 0, ep/2, 0, ep/4, 0, 0, 0, 0, ep/2, 0, 
      0, (-3*ep)/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -ep/4, (-5*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, -ep/2, 0, 0, 0, 0, (-7*ep)/2, 0, 0, -ep, 0, 0, 0, 0, 
      0, 0, 0, 0, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, -ep/2, 3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, -ep/4, 0, 0, 
      ep/2, 0, ep/4, 0, 0, ep/2, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/4, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/4, (-5*ep)/2, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, -3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, -3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 
      -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, -ep, 0, 0, ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, -3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, -ep, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -ep, -ep, 0, 0, 0, 0, 0, 0, 0, ep, 
      0, 0, 0, -2*ep, -ep, 0, 0, 3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 
      0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, ep, 0, 0, 0, 0, ep/2, 0, 0, -ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 
      (-5*ep)/4, -ep, (3*ep)/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, ep/4, 
      (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*ep, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, ep/4, 0, (-3*ep)/2, 0, (3*ep)/2, ep/4, 0, 
      0, ep/2, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, ep/2, 0, 0, -ep/4, (-3*ep)/2, 0, 0, 3*ep, 0, 0, 0, 0, 0, 
      0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, (-5*ep)/4, 0, (3*ep)/2, 0, ep/4, 0, 0, 
      0, 0, ep/2, 0, 0, (-3*ep)/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 3*ep, 0, -ep/4, (-3*ep)/2, 0, 0, 0, 0, 0, -3*ep, 0, 0, 0, 0, 
      0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, -ep, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3*ep, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, -4*ep, 0, ep/2, ep/2, 0, 0, 0, -5*ep, 0, 0, ep, 0, ep, 0, 
      0, (-3*ep)/2, 0, 0, 0, (-3*ep)/2, 0, 0, 0, 0, 12*ep, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, (-7*ep)/2, -3*ep, (-7*ep)/2, -3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, -4*ep, 0, 4*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 2*ep, 0, 
      -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 2*ep, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, -2*ep, 0, 0, 
      0, 0, 0, 0, -6*ep, -3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      4*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, -ep, 0, 0, 0, 0, -2*ep, 0, 0, ep/2, 0, 0, 0, 0, 0, 0, 
      0, 0, (5*ep)/4, (5*ep)/2, (-3*ep)/4, 0, 0, 0, 0, 0, 0, 0, 0, -3*ep, 0, 
      0, 0, -ep, -ep/4, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4*ep, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/2, 0, 0, 0, ep/2, 0, 0, 0, 0, 0, 
      0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, (-7*ep)/4, 
      -2*ep, 0, 0, 0, (-5*ep)/4, 0, 0, ep/2, 0, 0, 0, 2*ep, 0, 0, 0, 0, 
      (-3*ep)/4, 0, 0, 0, -6*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      (-3*ep)/4, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 
      0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*ep, -3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, -6*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/2, 0, ep/2, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0}, 
     {0, 0, 0, -ep, 0, 0, -ep, -ep, -ep/2, 0, 0, ep/2, 0, 0, 0, 0, 0, 0, ep, 
      0, (5*ep)/4, ep, (-3*ep)/4, 0, 0, 0, 0, 0, 0, 0, 0, -3*ep, 0, 0, 0, 
      -ep, -ep/4, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 
      0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -2*ep, 0, 0, 0}, {0, 0, 0, -2*ep, 2*ep, 2*ep, -2*ep, 2*ep, -ep, 0, 0, 
      ep, 0, 0, 2*ep, 0, -2*ep, 0, 0, 0, 4*ep, 2*ep, 0, 0, -6*ep, 0, -6*ep, 
      0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 
      -2*ep, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 
      0, 0, 0, 0, -2*ep, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/64, 0, -ep/64, 0, ep/64, 0, 
      ep/32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, ep/32}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, -2*ep}}
 
Mres2[2] = {{-ep, 0, -ep, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {ep, ep, ep, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 
      0, (-3*ep)/2, ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, (3*ep)/2, -ep/2, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, ep, 0, 0, 0, 
      -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 
      ep, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/2, -ep/2, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, (-3*ep)/2, -ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, -ep/2, ep/2, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/4, 0, 0, 0, 0, 0, 0, 
      (-3*ep)/4, 0, 0, 0, (3*ep)/4, 0, 0, 0, 0, ep/2, (3*ep)/2, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, ep/2, 0, 0, (3*ep)/4, 0, 0, 0, 0, 0, 0, 
      ep/4, 0, 0, 0, (-3*ep)/4, 0, 0, 0, 0, -ep/2, (-3*ep)/2, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, ep/2, ep/2, -ep/2, ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 6*ep, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, (-3*ep)/2, 
      0, 0, 0, (3*ep)/2, 0, 0, 0, -3*ep, 0, 0, 0, (-3*ep)/2, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/2, -3*ep, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, ep/4, 0, -ep/2, 0, -ep/4, 0, 0, 0, 
      -ep/2, 0, 0, 0, -ep/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, ep/4, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 2*ep, 0, -3*ep, ep, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 2*ep, 2*ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 3*ep, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -ep, 0, 0, 0, 0, ep/2, 
      (3*ep)/4, 0, 0, 0, ep/4, 0, 0, 0, -ep, ep/2, ep/2, -ep/2, (-3*ep)/4, 0, 
      0, 0, 0, 0, 0, 0, 3*ep, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, (3*ep)/4, 
      (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, -ep, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, (5*ep)/4, 0, 
      (-3*ep)/2, 0, -ep/4, 0, 0, 0, 0, -ep/2, 0, 0, (3*ep)/4, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/4, (-3*ep)/2, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      (-3*ep)/2, 0, 0, (-3*ep)/4, 0, 0, 0, 0, 0, 0, (3*ep)/4, 0, 0, 0, 
      (3*ep)/4, 0, 0, 0, 0, ep/2, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {-2*ep, 2*ep, -2*ep, 0, 2*ep, 0, 0, -ep/2, 
      0, 0, 0, (5*ep)/2, 0, 0, 0, 0, -ep, 0, 0, (3*ep)/2, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/2, 3*ep, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {-ep, ep, 0, 0, ep, 0, -ep/2, (-3*ep)/4, 0, 0, 0, (11*ep)/4, 
      (3*ep)/2, -ep, 0, 0, -ep/2, ep/2, ep/2, (3*ep)/4, 0, 0, 0, 0, 0, 0, 0, 
      -3*ep, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, -ep/4, (3*ep)/2, -ep/2, 0, 0, 
      0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/2, -ep, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {-ep, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 3*ep, 
      (3*ep)/2, -ep, 0, -ep, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, -ep, -ep, 0, 0, 0, 0, ep/2, 0, -ep/2, 0, 0, 0, 0, 0, 0, -ep, -ep, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, ep/2, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, ep, 0, 0, 0, 0, (3*ep)/2, (5*ep)/4, 0, 0, 0, -ep/4, 0, 0, 0, 
      ep, -ep/2, -ep/2, (-3*ep)/2, (3*ep)/4, 0, 0, 0, 0, 0, 0, 0, 3*ep, 0, 0, 
      0, 0, 0, 0, ep, 0, 0, 0, 0, ep/4, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 
      -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 2*ep, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 6*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {ep, 0, 0, 0, -ep, 0, 2*ep, 
      2*ep, 0, 0, 0, -3*ep, (-3*ep)/2, ep, 0, ep, 0, -ep, -2*ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 6*ep, 0, 0, 0, 0, 0, ep, ep, 0, 0, 0, 0, ep/2, 0, ep/2, 0, 
      0, 0, 0, 0, 0, ep, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/2, ep, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
Mres2[3] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, ep, 0, 0, 
      -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, -6*ep, 0, 0, 6*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 3*ep, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, (-7*ep)/2, 0, 0, 3*ep, 0, -ep/2, 0, 0, -ep, 0, 0, 0, 
      0, 0, 0, 0, 0, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, ep/2, -3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, ep/4, 0, 
      0, -ep/2, 0, -ep/4, 0, 0, -ep/2, 0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/4, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/4, (-3*ep)/2, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, (-5*ep)/4, 0, 0, (3*ep)/2, 0, ep/4, 0, 0, 
      ep/2, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, -ep/4, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, (7*ep)/2, 0, 0, 0, 0, ep/2, 0, 0, ep, 0, 0, 0, 0, 
      3*ep, 0, 0, 0, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, -ep/2, 3*ep, 0, 0, 0, 0, 0, 0, 4*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, (-5*ep)/4, 0, 0, (3*ep)/2, 0, ep/4, 0, 0, ep/2, 0, 0, 
      0, 0, 0, 0, 0, 0, (-3*ep)/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, -ep/4, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}}
 
Mres2[4] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 
      0, 0, -ep, 0, 0, 0, ep, 0, 0, 0, -3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, -ep, 0, 0, ep, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, -3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -ep, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, (-3*ep)/2, 0, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, ep/2, -3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/2, -ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 
      -ep/4, 0, -ep/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/4, 
      (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, -6*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4*ep, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 
      0, ep, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3*ep, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, ep, ep, 0, 0, 0, 0, 0, 0, 0, -ep, 
      0, 0, 0, 2*ep, ep, 0, 0, -3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 
      0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, ep, 0, 0, 0, 0, 
      -ep/2, 0, 0, ep/2, 0, 0, 0, 0, 0, 0, 0, 0, -ep/4, ep, (3*ep)/4, 0, 0, 
      0, 0, 0, 0, 0, 0, -3*ep, 0, 0, 0, -ep, (-3*ep)/4, (3*ep)/2, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 
      0, -ep, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, (3*ep)/2, ep/2, 0, 0, 0, 0, ep, 
      0, 0, 0, (-3*ep)/4, 0, (-3*ep)/4, 0, 3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, -ep/4, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, ep, 0, 0, 0, 0, (5*ep)/2, 0, 0, ep/2, 0, 0, 
      0, 0, 0, 0, 0, 0, -ep/4, -2*ep, (3*ep)/4, 0, 0, 0, 0, 0, 0, 0, 0, 3*ep, 
      0, 0, 0, -ep, ep/4, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6*ep, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 2*ep, 0, 0, -2*ep, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 6*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -ep, 0, 0, 0, -2*ep, 
      (-5*ep)/2, 0, 0, ep/2, 0, 0, 0, 0, 2*ep, 0, 0, 0, (-11*ep)/4, 2*ep, 
      (-3*ep)/4, 0, 6*ep, 0, 0, 0, 0, 0, 0, -3*ep, 0, 0, 0, ep, -ep/4, 
      (-3*ep)/2, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, -2*ep, -3*ep, 0, 0, ep, 0, 0, 0, 0, 2*ep, 0, 0, 0, 
      -3*ep, 3*ep, 0, 0, 6*ep, 0, 0, 0, 0, 0, 0, -6*ep, 0, 0, 0, 0, -ep, 0, 
      0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 2*ep, 
      -2*ep, 0, 0, 0, 3*ep, 0, 0, -2*ep, 0, 2*ep, 0, 0, 0, -3*ep, 0, 0, 0, 
      6*ep, 0, 6*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, -2*ep, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
Mres2[5] = {{-ep, 0, ep, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {-ep, ep, ep, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -ep, 0, (-3*ep)/2, -ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, (-3*ep)/2, -ep/2, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, -ep, 0, 0, 0, 
      -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 
      ep, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/2, ep/2, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, (3*ep)/2, -ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 
      0, 0, 0, 0, ep/2, ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      (-3*ep)/4, 0, 0, 0, 0, 0, 0, (-3*ep)/4, 0, 0, 0, (3*ep)/4, 0, 0, 0, 0, 
      ep/2, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/2, 0, 0, (-3*ep)/4, 0, 0, 0, 0, 
      0, 0, -ep/4, 0, 0, 0, (3*ep)/4, 0, 0, 0, 0, ep/2, (-3*ep)/2, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, ep/2, -ep/2, -ep/2, -ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 6*ep, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, (-3*ep)/2, 
      0, 0, 0, (3*ep)/2, 0, 0, 0, 3*ep, 0, 0, 0, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/2, -3*ep, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, ep/4, 0, -ep/2, 0, -ep/4, 0, 0, 0, 
      ep/2, 0, 0, 0, -ep/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, ep/4, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 2*ep, 0, 3*ep, ep, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 2*ep, 2*ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, -3*ep, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -ep, 0, 0, 0, 0, ep/2, 
      (3*ep)/4, 0, 0, 0, ep/4, 0, 0, 0, ep, ep/2, -ep/2, -ep/2, (-3*ep)/4, 0, 
      0, 0, 0, 0, 0, 0, 3*ep, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, (3*ep)/4, 
      (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, ep, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, (5*ep)/4, 0, 
      (-3*ep)/2, 0, -ep/4, 0, 0, 0, 0, -ep/2, 0, 0, (3*ep)/4, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/4, (-3*ep)/2, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      (-3*ep)/2, 0, 0, (-3*ep)/4, 0, 0, 0, 0, 0, 0, (3*ep)/4, 0, 0, 0, 
      (3*ep)/4, 0, 0, 0, 0, ep/2, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {2*ep, 2*ep, -2*ep, 0, 2*ep, 0, 0, -ep/2, 
      0, 0, 0, (5*ep)/2, 0, 0, 0, 0, -ep, 0, 0, (3*ep)/2, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/2, 3*ep, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {-ep, -ep, 0, 0, -ep, 0, ep/2, (3*ep)/4, 0, 0, 0, (-11*ep)/4, 
      (-3*ep)/2, -ep, 0, 0, ep/2, ep/2, -ep/2, (-3*ep)/4, 0, 0, 0, 0, 0, 0, 
      0, 3*ep, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, ep/4, (-3*ep)/2, ep/2, 0, 
      0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/2, -ep, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {ep, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 
      3*ep, (3*ep)/2, ep, 0, ep, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, ep, ep, 0, 0, 0, 0, ep/2, 0, -ep/2, 0, 0, 0, 0, 0, 0, -ep, 
      -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/2, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, ep, 0, 0, 0, 0, (3*ep)/2, (5*ep)/4, 0, 0, 0, -ep/4, 
      0, 0, 0, -ep, -ep/2, ep/2, (-3*ep)/2, (3*ep)/4, 0, 0, 0, 0, 0, 0, 0, 
      3*ep, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, ep/4, (3*ep)/2, 0, 0, 0, 0, 0, 
      0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 2*ep, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 6*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-ep, 0, 0, 0, -ep, 0, 2*ep, 2*ep, 0, 0, 0, -3*ep, (-3*ep)/2, -ep, 0, 
      -ep, 0, ep, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 6*ep, 0, 0, 0, 0, 0, -ep, 
      -ep, 0, 0, 0, 0, ep/2, 0, ep/2, 0, 0, 0, 0, 0, 0, ep, -ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, -ep/2, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}}
 
Mres2[6] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, -ep, -ep, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, -3*ep, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, -4*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -6*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4*ep, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, -4*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, ep, ep, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 3*ep, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, -ep, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 
      0, 0, 0, 0, 0, -3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, ep, ep, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 3*ep, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      4*ep, 0, 4*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, -4*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, -4*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4*ep, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 2*ep, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 
      0, 0, 0, 0, 0, 0, 0, 6*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 2*ep, 2*ep, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 6*ep, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, -2*ep, -2*ep, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, -6*ep, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}}
 
Mres2[7] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 4*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}}
 
Mres2[8] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, -2*ep, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, ep, 0, -ep, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, -6*ep, 0, 
      6*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, (-7*ep)/2, -ep/2, 
      3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, (3*ep)/2, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/2, -3*ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, ep/4, -ep/4, -ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -ep/2, 0, 0, (3*ep)/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, ep/4, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 2*ep, 0, -2*ep, 0, 0, 
      -ep/2, -ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, (3*ep)/2, 0, 0, 
      3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/2, 
      -3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, -3*ep, 3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, (5*ep)/4, -ep/4, 
      (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/2, 0, 0, (3*ep)/4, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/4, (-3*ep)/2, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, (5*ep)/4, -ep/4, (-3*ep)/2, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, -ep/2, 0, 0, (3*ep)/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/4, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 2*ep, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
Mres2[9] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4*ep, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
Mres2[10] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, ep, 0, -ep, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3*ep, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 6*ep, 
      0, -6*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
Mres2[11] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, ep, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, ep, -ep, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      6*ep, -6*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}}
 
Mres2[12] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, -ep/16, ep/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/16, 0, 0, 
      -ep/16, 0, 0, 0, 0, 0, -ep/16, 0, 0, 0, 0, 0, 0, 0, ep/2, -ep/16, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      (3*ep)/2, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/2, 0, 0, 
      (3*ep)/2, 0, 0, 0, 0, 0, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, -12*ep, 
      (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, ep/64, 0, (-3*ep)/128, (-3*ep)/128, (3*ep)/128, 
      ep/128, 0, 0, 0, 0, ep/64, 0, -ep/64, (3*ep)/128, (-3*ep)/128, 
      (3*ep)/128, (-3*ep)/128, 0, ep/32, ep/16, 0, (3*ep)/64, 0, 0, 0, 
      (-3*ep)/64, 0, 0, 0, 0, -ep/128, ep/64, ep/128, ep/128, -ep/64, 0, 0, 
      ep/128, 0, 0, -ep/64, 0, 0, -ep/64, -ep/32, -ep/64, 0, 0, ep/4, 0, 
      -ep/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/2, ep/64, -ep/64, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, -ep/2, 0, (3*ep)/4, (3*ep)/4, (-3*ep)/4, -ep/4, 0, 0, 
      0, 0, -ep/2, 0, ep/2, (-3*ep)/4, (3*ep)/4, (-3*ep)/4, (3*ep)/4, 0, 
      -3*ep, 0, 0, (-3*ep)/2, 0, 0, 0, (3*ep)/2, 0, 0, 0, 0, ep/4, (3*ep)/2, 
      -ep/4, -ep/4, (-3*ep)/2, 0, 0, -ep/4, 0, 0, (-3*ep)/2, 0, 0, ep/2, ep, 
      ep/2, 0, 0, 8*ep, -2*ep, 8*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16*ep, 
      -ep/2, ep/2, 0, 0, 0}, {0, 0, 0, 0, 0, 0, -ep, 0, (3*ep)/2, (3*ep)/2, 
      (-3*ep)/2, -ep/2, 0, 0, 0, 0, -ep, 0, ep, (-3*ep)/2, (3*ep)/2, 
      (-3*ep)/2, (3*ep)/2, 0, -3*ep, -3*ep, 0, -3*ep, 0, 0, 0, 3*ep, 0, 0, 0, 
      0, ep/2, 0, -ep/2, -ep/2, 0, 0, 0, -ep/2, 0, 0, 0, 0, 0, ep, 2*ep, ep, 
      0, 0, -8*ep, -ep, 16*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32*ep, -ep, 
      ep, 0, 0, 0}, {0, 0, 0, ep, 0, -ep, ep, 0, ep/2, 0, 0, ep/2, 3*ep, 0, 
      -ep, 0, 0, 0, 0, 0, -ep/2, ep/2, (-3*ep)/2, 0, 0, 0, 3*ep, 0, -ep, 0, 
      -3*ep, -3*ep, 0, 0, 0, ep, -ep/2, 0, 0, 0, 0, ep/2, 0, 0, 0, -3*ep, 0, 
      0, 0, ep, ep, 0, -8*ep, -ep, -8*ep, -ep, 16*ep, ep, 16*ep, -ep, ep/2, 
      0, -ep/2, -ep, ep/2, 0, ep, -ep/2, 0, -ep, ep/2, ep/2, 1024*ep, 16*ep}, 
     {0, 0, 0, -ep/1024, 0, ep/1024, (-3*ep)/2048, 0, ep/4096, (3*ep)/4096, 
      (-3*ep)/4096, (-3*ep)/4096, (-3*ep)/1024, 0, ep/1024, 0, -ep/2048, 0, 
      ep/2048, (-3*ep)/4096, (5*ep)/4096, (-5*ep)/4096, (9*ep)/4096, 0, 
      -ep/512, -ep/1024, (-3*ep)/1024, (-3*ep)/2048, ep/1024, 0, (3*ep)/1024, 
      (9*ep)/2048, 0, 0, 0, -ep/1024, (3*ep)/4096, ep/2048, -ep/4096, 
      -ep/4096, -ep/2048, -ep/2048, 0, -ep/4096, 0, (3*ep)/1024, -ep/2048, 0, 
      0, -ep/2048, 0, ep/2048, ep/128, ep/1024, ep/128, 0, -ep/128, -ep/1024, 
      -ep/64, ep/1024, -ep/2048, 0, ep/2048, ep/1024, -ep/2048, 0, -ep/1024, 
      ep/2048, ep/64, ep/2048, 0, -ep/2048, -ep, -ep/64}, 
     {0, 0, 0, ep/32, 0, -ep/32, ep/16, 0, -ep/32, (-3*ep)/64, (3*ep)/64, 
      ep/32, (3*ep)/32, 0, -ep/32, 0, ep/32, 0, -ep/32, (3*ep)/64, -ep/16, 
      ep/16, (-3*ep)/32, 0, (3*ep)/32, (3*ep)/32, (3*ep)/32, (3*ep)/32, 
      -ep/32, 0, (-3*ep)/32, (-3*ep)/16, 0, 0, 0, ep/32, -ep/32, 0, ep/64, 
      ep/64, 0, ep/64, 0, ep/64, 0, (-3*ep)/32, 0, 0, 0, 0, -ep/32, -ep/32, 
      -ep/4, -ep/32, 0, 0, 0, ep/32, ep/2, -ep/32, ep/64, 0, -ep/64, -ep/32, 
      ep/64, 0, ep/32, -ep/64, -ep, 0, -ep/64, ep/64, 32*ep, ep/2}}
 
Mres2[13] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, ep, -ep, 0, 0, 0, 0, 0, 0, 
      0, 0, -ep, 0, 0, ep, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, ep/16, 0, (3*ep)/32, (-3*ep)/32, (-3*ep)/32, 
      -ep/32, 0, 0, -ep/16, 0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/32, 0, 0, 
      (3*ep)/16, 0, 0, 0, 0, 0, (-3*ep)/16, 0, 0, 0, 0, 0, ep/96, 0, 0, 
      ep/32, 0, 0, 0, (-3*ep)/16, 0, 0, 0, 0, 0, 0, (-3*ep)/2, -ep/16, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, ep/2, 0, (3*ep)/4, (-3*ep)/4, (-3*ep)/4, -ep/4, 0, 0, 
      -ep/2, 0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/4, 0, 0, (3*ep)/2, 0, 0, 0, 0, 0, 
      (-3*ep)/2, 0, 0, 0, 0, 0, -ep/4, 0, 0, ep/4, 0, 0, 0, (-3*ep)/2, 0, 0, 
      0, 0, 0, 0, -12*ep, -ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, ep/32, 0, -ep/16, ep/16, ep/32, 
      0, 0, 0, 0, ep/16, 0, 0, -ep/32, (-3*ep)/32, 0, ep/32, 0, (3*ep)/16, 
      -ep/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/32, 0, 0, ep/32, 0, 0, 0, 0, 
      0, 0, (3*ep)/16, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/2, ep/16, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -ep/4, 0, 
      (3*ep)/2, (-3*ep)/2, -ep/4, 0, 0, 0, 0, -ep/2, 0, 0, (-3*ep)/4, 
      (3*ep)/4, 0, (3*ep)/4, 0, (-3*ep)/2, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, ep/4, 0, 0, -ep/4, 0, 0, 0, 0, 0, 0, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 
      0, 12*ep, -ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, -ep/16, ep/32, (3*ep)/32, (-3*ep)/32, (3*ep)/32, 0, 
      0, 0, 0, 0, 0, 0, ep/16, 0, 0, (-3*ep)/32, 0, 0, 0, 0, 0, (-3*ep)/16, 
      0, 0, 0, (3*ep)/16, 0, 0, 0, 0, 0, 0, -ep/96, 0, 0, 0, 0, -ep/32, 0, 0, 
      (3*ep)/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/2, -ep/16, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, -ep/2, ep/4, 
      (3*ep)/4, (-3*ep)/4, (3*ep)/4, 0, 0, 0, 0, 0, 0, 0, ep/2, 0, 0, 
      (-3*ep)/4, 0, 0, 0, 0, 0, (-3*ep)/2, 0, 0, 0, (3*ep)/2, 0, 0, 0, 0, 0, 
      0, ep/4, 0, 0, 0, 0, -ep/4, 0, 0, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -12*ep, -ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/32, -ep/16, 0, (-3*ep)/64, 0, 0, 0, 0, 
      0, 0, -ep/64, 0, 0, ep/16, (3*ep)/64, 0, -ep/32, 0, 0, ep/32, 0, 
      (3*ep)/32, 0, (-3*ep)/32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/2, ep/32, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/2, 0, 0, 
      (3*ep)/4, 0, 0, 0, 0, 0, 0, (-3*ep)/4, 0, 0, 0, (-3*ep)/4, 0, 
      (-3*ep)/2, 0, 0, -ep/2, 0, (-3*ep)/2, 0, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24*ep, -ep/2, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, -2*ep, ep/2, 0, 0, 3*ep, ep/2, 0, 0, ep, 0, 0, 0, ep, 
      0, 0, (-3*ep)/2, 0, (-3*ep)/2, 0, 0, -3*ep, -3*ep, 0, 0, 0, 3*ep, 3*ep, 
      0, 0, 0, 0, 0, 0, 0, 0, -ep/2, 0, -ep/2, 0, 3*ep, 3*ep, 0, 0, 0, 0, 0, 
      24*ep, ep, 0, 0, -24*ep, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, -ep/64, -ep/128, (3*ep)/128, ep/128, -ep/128, 
      -ep/64, 0, 0, 0, 0, -ep/32, 0, ep/64, ep/64, (3*ep)/64, (-3*ep)/128, 
      -ep/64, 0, (-3*ep)/32, ep/32, 0, (-3*ep)/64, 0, 0, 0, (3*ep)/64, 0, 0, 
      0, 0, ep/64, 0, -ep/384, -ep/64, 0, 0, 0, -ep/128, 0, 0, (-3*ep)/64, 0, 
      0, (3*ep)/64, 0, (3*ep)/64, 0, 0, 0, -ep/32, 0, ep/32, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, (-3*ep)/2, (-3*ep)/64, ep/64, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, -ep/2, ep/4, (3*ep)/4, (-3*ep)/4, (3*ep)/4, 0, 0, 0, 
      0, 0, 0, 0, ep/2, 0, 0, (-3*ep)/4, 0, 0, 0, 0, 0, (-3*ep)/2, 0, 0, 0, 
      (3*ep)/2, 0, 0, 0, 0, 0, 0, ep/4, 0, 0, 0, 0, -ep/4, 0, 0, (3*ep)/2, 0, 
      0, ep/2, 0, ep/2, 0, 0, -8*ep, 0, -8*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, -16*ep, -ep/2, -ep/2, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, (-3*ep)/2, 0, ep, 0, -ep, 0, 
      ep, 0, (3*ep)/2, (-3*ep)/2, (3*ep)/2, 0, -3*ep, 0, -3*ep, -3*ep, ep, 0, 
      3*ep, 3*ep, 0, 0, 0, 0, ep/2, 0, 0, -ep/2, 0, -ep/2, 0, -ep/2, 0, 3*ep, 
      0, 0, 0, 0, 0, 0, 24*ep, ep, 24*ep, -ep, -32*ep, -ep, -16*ep, ep, 0, 0, 
      ep/2, 0, -ep/2, 32*ep, 0, ep/2, 32*ep, 0, -ep/2, -ep/2, -1024*ep, 
      -48*ep}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -ep/64, 0, 0, (-3*ep)/32, 
      -ep/64, (-3*ep)/64, 0, 0, 0, -ep/32, 0, 0, 0, (3*ep)/64, 0, (3*ep)/64, 
      (3*ep)/64, (-3*ep)/32, 0, 0, 0, ep/32, 0, (3*ep)/32, 0, (-3*ep)/32, 0, 
      0, 0, ep/64, 0, 0, -ep/64, 0, 0, 0, 0, 0, 0, (-3*ep)/32, 0, 0, ep/32, 
      0, ep/32, 0, 0, ep/4, -ep/32, 0, ep/32, -ep/2, ep/32, 0, 0, ep/64, 0, 
      -ep/64, ep, 0, ep/64, 0, -ep/32, ep/64, -ep/64, -32*ep, (-3*ep)/2}}
 
Mres2[14] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, ep/16, -ep/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/16, 0, 0, 
      ep/16, 0, 0, 0, 0, 0, ep/16, 0, 0, 0, 0, 0, 0, 0, ep/2, ep/16, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      (3*ep)/2, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/2, 0, 0, 
      (3*ep)/2, 0, 0, 0, 0, 0, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 12*ep, 
      (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, -ep/64, 0, (3*ep)/128, (3*ep)/128, (-3*ep)/128, 
      -ep/128, 0, 0, 0, 0, -ep/64, 0, ep/64, (-3*ep)/128, (3*ep)/128, 
      (-3*ep)/128, (3*ep)/128, 0, -ep/32, -ep/16, 0, (-3*ep)/64, 0, 0, 0, 
      (3*ep)/64, 0, 0, 0, 0, ep/128, -ep/64, -ep/128, -ep/128, ep/64, 0, 0, 
      -ep/128, 0, 0, ep/64, 0, 0, ep/64, ep/32, ep/64, 0, 0, ep/4, 0, -ep/4, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/2, -ep/64, ep/64, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, -ep/2, 0, (3*ep)/4, (3*ep)/4, (-3*ep)/4, -ep/4, 0, 0, 
      0, 0, -ep/2, 0, ep/2, (-3*ep)/4, (3*ep)/4, (-3*ep)/4, (3*ep)/4, 0, 
      -3*ep, 0, 0, (-3*ep)/2, 0, 0, 0, (3*ep)/2, 0, 0, 0, 0, ep/4, (3*ep)/2, 
      -ep/4, -ep/4, (-3*ep)/2, 0, 0, -ep/4, 0, 0, (-3*ep)/2, 0, 0, ep/2, ep, 
      ep/2, 0, 0, -8*ep, -2*ep, -8*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -16*ep, -ep/2, ep/2, 0, 0, 0}, {0, 0, 0, 0, 0, 0, -ep, 0, (3*ep)/2, 
      (3*ep)/2, (-3*ep)/2, -ep/2, 0, 0, 0, 0, -ep, 0, ep, (-3*ep)/2, 
      (3*ep)/2, (-3*ep)/2, (3*ep)/2, 0, -3*ep, -3*ep, 0, -3*ep, 0, 0, 0, 
      3*ep, 0, 0, 0, 0, ep/2, 0, -ep/2, -ep/2, 0, 0, 0, -ep/2, 0, 0, 0, 0, 0, 
      ep, 2*ep, ep, 0, 0, 8*ep, -ep, -16*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -32*ep, -ep, ep, 0, 0, 0}, {0, 0, 0, ep, 0, -ep, ep, 0, ep/2, 0, 0, 
      ep/2, 3*ep, 0, -ep, 0, 0, 0, 0, 0, -ep/2, ep/2, (-3*ep)/2, 0, 0, 0, 
      3*ep, 0, -ep, 0, -3*ep, -3*ep, 0, 0, 0, ep, -ep/2, 0, 0, 0, 0, ep/2, 0, 
      0, 0, -3*ep, 0, 0, 0, ep, ep, 0, 8*ep, -ep, 8*ep, -ep, -16*ep, ep, 
      -16*ep, -ep, ep/2, 0, -ep/2, -ep, ep/2, 0, ep, -ep/2, 0, -ep, ep/2, 
      ep/2, -1024*ep, -16*ep}, {0, 0, 0, ep/1024, 0, -ep/1024, (3*ep)/2048, 
      0, -ep/4096, (-3*ep)/4096, (3*ep)/4096, (3*ep)/4096, (3*ep)/1024, 0, 
      -ep/1024, 0, ep/2048, 0, -ep/2048, (3*ep)/4096, (-5*ep)/4096, 
      (5*ep)/4096, (-9*ep)/4096, 0, ep/512, ep/1024, (3*ep)/1024, 
      (3*ep)/2048, -ep/1024, 0, (-3*ep)/1024, (-9*ep)/2048, 0, 0, 0, ep/1024, 
      (-3*ep)/4096, -ep/2048, ep/4096, ep/4096, ep/2048, ep/2048, 0, ep/4096, 
      0, (-3*ep)/1024, ep/2048, 0, 0, ep/2048, 0, -ep/2048, ep/128, -ep/1024, 
      ep/128, 0, -ep/128, ep/1024, -ep/64, -ep/1024, ep/2048, 0, -ep/2048, 
      -ep/1024, ep/2048, 0, ep/1024, -ep/2048, ep/64, -ep/2048, 0, ep/2048, 
      -ep, -ep/64}, {0, 0, 0, -ep/32, 0, ep/32, -ep/16, 0, ep/32, (3*ep)/64, 
      (-3*ep)/64, -ep/32, (-3*ep)/32, 0, ep/32, 0, -ep/32, 0, ep/32, 
      (-3*ep)/64, ep/16, -ep/16, (3*ep)/32, 0, (-3*ep)/32, (-3*ep)/32, 
      (-3*ep)/32, (-3*ep)/32, ep/32, 0, (3*ep)/32, (3*ep)/16, 0, 0, 0, 
      -ep/32, ep/32, 0, -ep/64, -ep/64, 0, -ep/64, 0, -ep/64, 0, (3*ep)/32, 
      0, 0, 0, 0, ep/32, ep/32, -ep/4, ep/32, 0, 0, 0, -ep/32, ep/2, ep/32, 
      -ep/64, 0, ep/64, ep/32, -ep/64, 0, -ep/32, ep/64, -ep, 0, ep/64, 
      -ep/64, 32*ep, ep/2}}
 
Mres2[15] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, ep, -ep, 0, 0, 0, 0, 0, 0, 
      0, 0, -ep, 0, 0, ep, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, -ep/16, 0, (-3*ep)/32, (3*ep)/32, (3*ep)/32, 
      ep/32, 0, 0, ep/16, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/32, 0, 0, 
      (-3*ep)/16, 0, 0, 0, 0, 0, (3*ep)/16, 0, 0, 0, 0, 0, -ep/96, 0, 0, 
      -ep/32, 0, 0, 0, (3*ep)/16, 0, 0, 0, 0, 0, 0, (-3*ep)/2, ep/16, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, ep/2, 0, (3*ep)/4, (-3*ep)/4, (-3*ep)/4, -ep/4, 0, 0, 
      -ep/2, 0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/4, 0, 0, (3*ep)/2, 0, 0, 0, 0, 0, 
      (-3*ep)/2, 0, 0, 0, 0, 0, -ep/4, 0, 0, ep/4, 0, 0, 0, (-3*ep)/2, 0, 0, 
      0, 0, 0, 0, 12*ep, -ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -ep/32, 0, ep/16, -ep/16, -ep/32, 
      0, 0, 0, 0, -ep/16, 0, 0, ep/32, (3*ep)/32, 0, -ep/32, 0, (-3*ep)/16, 
      ep/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/32, 0, 0, -ep/32, 0, 0, 0, 0, 
      0, 0, (-3*ep)/16, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/2, -ep/16, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -ep/4, 
      0, (3*ep)/2, (-3*ep)/2, -ep/4, 0, 0, 0, 0, -ep/2, 0, 0, (-3*ep)/4, 
      (3*ep)/4, 0, (3*ep)/4, 0, (-3*ep)/2, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, ep/4, 0, 0, -ep/4, 0, 0, 0, 0, 0, 0, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 
      0, -12*ep, -ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, ep/16, -ep/32, (-3*ep)/32, (3*ep)/32, 
      (-3*ep)/32, 0, 0, 0, 0, 0, 0, 0, -ep/16, 0, 0, (3*ep)/32, 0, 0, 0, 0, 
      0, (3*ep)/16, 0, 0, 0, (-3*ep)/16, 0, 0, 0, 0, 0, 0, ep/96, 0, 0, 0, 0, 
      ep/32, 0, 0, (-3*ep)/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/2, ep/16, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, -ep/2, ep/4, (3*ep)/4, (-3*ep)/4, (3*ep)/4, 0, 0, 0, 
      0, 0, 0, 0, ep/2, 0, 0, (-3*ep)/4, 0, 0, 0, 0, 0, (-3*ep)/2, 0, 0, 0, 
      (3*ep)/2, 0, 0, 0, 0, 0, 0, ep/4, 0, 0, 0, 0, -ep/4, 0, 0, (3*ep)/2, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 12*ep, -ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, ep/32, ep/16, 0, (3*ep)/64, 
      0, 0, 0, 0, 0, 0, ep/64, 0, 0, -ep/16, (-3*ep)/64, 0, ep/32, 0, 0, 
      -ep/32, 0, (-3*ep)/32, 0, (3*ep)/32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/2, -ep/32, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/2, 
      0, 0, (3*ep)/4, 0, 0, 0, 0, 0, 0, (-3*ep)/4, 0, 0, 0, (-3*ep)/4, 0, 
      (-3*ep)/2, 0, 0, -ep/2, 0, (-3*ep)/2, 0, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -24*ep, -ep/2, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, -2*ep, ep/2, 0, 0, 3*ep, ep/2, 0, 0, ep, 0, 0, 0, ep, 
      0, 0, (-3*ep)/2, 0, (-3*ep)/2, 0, 0, -3*ep, -3*ep, 0, 0, 0, 3*ep, 3*ep, 
      0, 0, 0, 0, 0, 0, 0, 0, -ep/2, 0, -ep/2, 0, 3*ep, 3*ep, 0, 0, 0, 0, 0, 
      -24*ep, ep, 0, 0, 24*ep, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, ep/64, ep/128, (-3*ep)/128, -ep/128, ep/128, 
      ep/64, 0, 0, 0, 0, ep/32, 0, -ep/64, -ep/64, (-3*ep)/64, (3*ep)/128, 
      ep/64, 0, (3*ep)/32, -ep/32, 0, (3*ep)/64, 0, 0, 0, (-3*ep)/64, 0, 0, 
      0, 0, -ep/64, 0, ep/384, ep/64, 0, 0, 0, ep/128, 0, 0, (3*ep)/64, 0, 0, 
      (-3*ep)/64, 0, (-3*ep)/64, 0, 0, 0, ep/32, 0, -ep/32, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, (-3*ep)/2, (3*ep)/64, -ep/64, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, -ep/2, ep/4, (3*ep)/4, (-3*ep)/4, (3*ep)/4, 0, 0, 0, 
      0, 0, 0, 0, ep/2, 0, 0, (-3*ep)/4, 0, 0, 0, 0, 0, (-3*ep)/2, 0, 0, 0, 
      (3*ep)/2, 0, 0, 0, 0, 0, 0, ep/4, 0, 0, 0, 0, -ep/4, 0, 0, (3*ep)/2, 0, 
      0, ep/2, 0, ep/2, 0, 0, 8*ep, 0, 8*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      16*ep, -ep/2, -ep/2, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0}, {0, 0, 0, 0, 0, 0, -2*ep, 
      0, 0, 0, 0, 0, (-3*ep)/2, 0, ep, 0, -ep, 0, ep, 0, (3*ep)/2, (-3*ep)/2, 
      (3*ep)/2, 0, -3*ep, 0, -3*ep, -3*ep, ep, 0, 3*ep, 3*ep, 0, 0, 0, 0, 
      ep/2, 0, 0, -ep/2, 0, -ep/2, 0, -ep/2, 0, 3*ep, 0, 0, 0, 0, 0, 0, 
      -24*ep, ep, -24*ep, -ep, 32*ep, -ep, 16*ep, ep, 0, 0, ep/2, 0, -ep/2, 
      -32*ep, 0, ep/2, -32*ep, 0, -ep/2, -ep/2, 1024*ep, 48*ep}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, ep/64, 0, 0, (3*ep)/32, ep/64, (3*ep)/64, 
      0, 0, 0, ep/32, 0, 0, 0, (-3*ep)/64, 0, (-3*ep)/64, (-3*ep)/64, 
      (3*ep)/32, 0, 0, 0, -ep/32, 0, (-3*ep)/32, 0, (3*ep)/32, 0, 0, 0, 
      -ep/64, 0, 0, ep/64, 0, 0, 0, 0, 0, 0, (3*ep)/32, 0, 0, -ep/32, 0, 
      -ep/32, 0, 0, ep/4, ep/32, 0, -ep/32, -ep/2, -ep/32, 0, 0, -ep/64, 0, 
      ep/64, ep, 0, -ep/64, 0, ep/32, -ep/64, ep/64, -32*ep, (-3*ep)/2}}
 
Mres2[16] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
Mres2[17] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
Mres2[18] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
Mres2[19] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}


==> anc/P2/Basis.m <==
{Insertion[(1 - 2*ep)^2*ep^2]/(prop[1]*prop[4]*prop[5]*prop[6]) -> 
      (1 - 2*ep)^2*ep^2*F[1, {1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}], 
     Insertion[(1 - 2*ep)^2*ep^2]/(prop[1]*prop[3]*prop[5]*prop[6]) -> 
      (1 - 2*ep)^2*ep^2*F[1, {1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}], 
     Insertion[(1 - 2*ep)^2*ep^2]/(prop[2]*prop[4]*prop[5]*prop[6]) -> 
      (1 - 2*ep)^2*ep^2*F[1, {0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}], 
     Insertion[(1 - 2*ep)^2*ep^2]/(prop[2]*prop[3]*prop[5]*prop[6]) -> 
      (1 - 2*ep)^2*ep^2*F[1, {0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}], 
     Insertion[-(ep^3*(-1 + 2*ep)*(s12*s15 - p1s*s34))]/
       (prop[1]*prop[2]*prop[3]*prop[4]*prop[5]*prop[6]) -> 
      ep^3*(-1 + 2*ep)*x*(-(S45*S51*(-1 + x)) + S34*(S45*(-1 + x) - S23*x) + 
        S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
       F[1, {1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}], 
     Insertion[-((ep*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/s34)]/
       (prop[4]*prop[5]*prop[8]) -> (ep*(2 - 13*ep + 27*ep^2 - 18*ep^3)*
        F[1, {0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0}])/(S51*x), 
     Insertion[-((ep*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/s23)]/
       (prop[3]*prop[7]*prop[8]) -> (ep*(2 - 13*ep + 27*ep^2 - 18*ep^3)*
        F[1, {0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/S45, 
     Insertion[-((ep*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/s45)]/
       (prop[2]*prop[7]*prop[8]) -> (ep*(2 - 13*ep + 27*ep^2 - 18*ep^3)*
        F[1, {0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0}])/(S12*x^2), 
     Insertion[-((ep*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/s15)]/
       (prop[3]*prop[5]*prop[8]) -> (ep*(2 - 13*ep + 27*ep^2 - 18*ep^3)*
        F[1, {0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/(S45 + S23*x - S45*x), 
     Insertion[-((ep*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/s12)]/
       (prop[2]*prop[6]*prop[8]) -> (ep*(2 - 13*ep + 27*ep^2 - 18*ep^3)*
        F[1, {0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}])/((S34 + S12*(-1 + x))*x), 
     Insertion[ep^2*(1 - 5*ep + 6*ep^2)]/(prop[1]*prop[4]*prop[7]*prop[8]) -> 
      ep^2*(1 - 5*ep + 6*ep^2)*F[1, {1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0}], 
     Insertion[ep^2*(1 - 5*ep + 6*ep^2)]/(prop[2]*prop[3]*prop[5]*prop[8]) -> 
      ep^2*(1 - 5*ep + 6*ep^2)*F[1, {0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0}], 
     Insertion[ep^2*(1 - 5*ep + 6*ep^2)]/(prop[2]*prop[3]*prop[6]*prop[8]) -> 
      ep^2*(1 - 5*ep + 6*ep^2)*F[1, {0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0}], 
     Insertion[ep^2*(1 - 5*ep + 6*ep^2)]/(prop[1]*prop[3]*prop[6]*prop[8]) -> 
      ep^2*(1 - 5*ep + 6*ep^2)*F[1, {1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0}], 
     Insertion[ep^2*(1 - 5*ep + 6*ep^2)]/(prop[2]*prop[4]*prop[5]*prop[8]) -> 
      ep^2*(1 - 5*ep + 6*ep^2)*F[1, {0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0}], 
     Insertion[ep^2*(1 - 5*ep + 6*ep^2)]/(prop[1]*prop[3]*prop[7]*prop[8]) -> 
      ep^2*(1 - 5*ep + 6*ep^2)*F[1, {1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}], 
     Insertion[ep^2*(1 - 5*ep + 6*ep^2)]/(prop[2]*prop[4]*prop[7]*prop[8]) -> 
      ep^2*(1 - 5*ep + 6*ep^2)*F[1, {0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}], 
     Insertion[ep^2*(1 - 5*ep + 6*ep^2)]/(prop[2]*prop[5]*prop[6]*prop[8]) -> 
      ep^2*(1 - 5*ep + 6*ep^2)*F[1, {0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0}], 
     Insertion[ep^2*(1 - 5*ep + 6*ep^2)]/(prop[3]*prop[5]*prop[6]*prop[8]) -> 
      ep^2*(1 - 5*ep + 6*ep^2)*F[1, {0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
     Insertion[2*ep^2*(-1 + 2*ep)*(-1 + 3*ep) - (ep^3*(-p1s + s23 + s45))/
          prop[8]]/(prop[2]*prop[3]*prop[7]*prop[8]) -> 
      2*ep^2*(1 - 5*ep + 6*ep^2)*F[1, {0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0}] - 
       ep^3*(S12 + S45)*x*F[1, {0, 1, 1, 0, 0, 0, 1, 2, 0, 0, 0}], 
     Insertion[(ep^3*Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)])/
         prop[8]]/(prop[2]*prop[3]*prop[7]*prop[8]) -> 
      ep^3*Sqrt[(S12 - S45)^2*x^2]*F[1, {0, 1, 1, 0, 0, 0, 1, 2, 0, 0, 0}], 
     Insertion[ep^3*(-1 + 2*ep)*(p1s - s15)]/(prop[1]*prop[2]*prop[3]*prop[6]*
        prop[8]) -> -(ep^3*(-1 + 2*ep)*x*(S12 + S23 - S12*x)*
        F[1, {1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0}]), 
     Insertion[ep^3*(-1 + 2*ep)*(p1s - s12)]/(prop[2]*prop[3]*prop[4]*prop[5]*
        prop[8]) -> -(ep^3*(-1 + 2*ep)*(S45*(-1 + x) + S34*x)*
        F[1, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}]), 
     Insertion[ep^3*(-1 + 2*ep)*(p1s - s12)]/(prop[2]*prop[3]*prop[4]*prop[7]*
        prop[8]) -> -(ep^3*(-1 + 2*ep)*(S45*(-1 + x) + S34*x)*
        F[1, {0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}]), 
     Insertion[ep^3*(-1 + 2*ep)*(p1s - s15)]/(prop[1]*prop[2]*prop[3]*prop[7]*
        prop[8]) -> -(ep^3*(-1 + 2*ep)*x*(S12 + S23 - S12*x)*
        F[1, {1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0}]), 
     Insertion[ep^3*(-1 + 2*ep)*(s15 - s34)]/(prop[1]*prop[3]*prop[4]*prop[7]*
        prop[8]) -> -(ep^3*(-1 + 2*ep)*(S45*(-1 + x) + (-S23 + S51)*x)*
        F[1, {1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0}]), 
     Insertion[ep^3*(-1 + 2*ep)*(s12 - s34)]/(prop[1]*prop[2]*prop[4]*prop[7]*
        prop[8]) -> ep^3*(-1 + 2*ep)*(S34 - S51 + S12*(-1 + x))*x*
       F[1, {1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}], 
     Insertion[-(ep^3*(-1 + 2*ep)*s34)]/(prop[2]*prop[5]*prop[6]*prop[7]*
        prop[8]) -> (1 - 2*ep)*ep^3*S51*x*F[1, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 
         0}], Insertion[-(ep^3*(-1 + 2*ep)*s34)]/(prop[3]*prop[5]*prop[6]*
        prop[7]*prop[8]) -> (1 - 2*ep)*ep^3*S51*x*
       F[1, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
     Insertion[ep^4*(-s15 + s34)]/(prop[1]*prop[3]*prop[5]*prop[6]*
        prop[8]) -> ep^4*(S45*(-1 + x) + (-S23 + S51)*x)*
       F[1, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
     Insertion[ep^4*(-s12 + s34)]/(prop[2]*prop[4]*prop[5]*prop[6]*
        prop[8]) -> ep^4*x*(S12 - S34 + S51 - S12*x)*
       F[1, {0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0}], 
     Insertion[(ep^3*s23*s34)/prop[8]]/(prop[1]*prop[3]*prop[6]*prop[7]*
        prop[8]) -> ep^3*S45*S51*x*F[1, {1, 0, 1, 0, 0, 1, 1, 2, 0, 0, 0}], 
     Insertion[ep^4*(s23 + s34)]/(prop[1]*prop[3]*prop[6]*prop[7]*prop[8]) -> 
      ep^4*(S45 + S51*x)*F[1, {1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0}], 
     Insertion[(ep^3*s34*s45)/prop[8]]/(prop[2]*prop[4]*prop[5]*prop[7]*
        prop[8]) -> ep^3*S12*S51*x^3*F[1, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}], 
     Insertion[ep^4*(s34 + s45)]/(prop[2]*prop[4]*prop[5]*prop[7]*prop[8]) -> 
      ep^4*x*(S51 + S12*x)*F[1, {0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}], 
     Insertion[ep^4*(-s12 + s34 + s45)]/(prop[1]*prop[2]*prop[6]*prop[7]*
        prop[8]) -> ep^4*(S12 - S34 + S51)*x*F[1, {1, 1, 0, 0, 0, 1, 1, 1, 0, 
         0, 0}], Insertion[ep^4*(-s15 + s23 + s34)]/(prop[3]*prop[4]*prop[5]*
        prop[7]*prop[8]) -> ep^4*(-S23 + S45 + S51)*x*
       F[1, {0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}], 
     Insertion[(ep^3*s12*s23)/prop[8]]/(prop[2]*prop[3]*prop[6]*prop[7]*
        prop[8]) -> ep^3*S45*(S34 + S12*(-1 + x))*x*
       F[1, {0, 1, 1, 0, 0, 1, 1, 2, 0, 0, 0}], 
     Insertion[ep^4*(s12 + s23 - s45)]/(prop[2]*prop[3]*prop[6]*prop[7]*
        prop[8]) -> ep^4*(S45 + (-S12 + S34)*x)*
       F[1, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}], 
     Insertion[(ep^3*s15*s45)/prop[8]]/(prop[2]*prop[3]*prop[5]*prop[7]*
        prop[8]) -> ep^3*S12*x^2*(S45 + S23*x - S45*x)*
       F[1, {0, 1, 1, 0, 1, 0, 1, 2, 0, 0, 0}], 
     Insertion[ep^4*(s15 - s23 + s45)]/(prop[2]*prop[3]*prop[5]*prop[7]*
        prop[8]) -> ep^4*x*(S23 - S45 + S12*x)*
       F[1, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}], 
     Insertion[(ep^3*(p1s - s15)*s34)/prop[5]]/(prop[2]*prop[3]*prop[5]*
        prop[6]*prop[8]) -> -(ep^3*S51*x^2*(S12 + S23 - S12*x)*
        F[1, {0, 1, 1, 0, 2, 1, 0, 1, 0, 0, 0}]), 
     Insertion[(ep^3*(p1s - s12)*s34)/prop[6]]/(prop[2]*prop[3]*prop[5]*
        prop[6]*prop[8]) -> ep^3*S51*x*(S45 - S34*x - S45*x)*
       F[1, {0, 1, 1, 0, 1, 2, 0, 1, 0, 0, 0}], 
     Insertion[(ep^3*p1s*(s12 - s34))/prop[2]]/(prop[2]*prop[3]*prop[5]*
        prop[6]*prop[8]) -> ep^3*(S34 - S51 + S12*(-1 + x))*(-1 + x)*x*
       (-S45 + S12*x)*F[1, {0, 2, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
     Insertion[(ep^3*(s12*s15 - p1s*s34))/prop[8]]/(prop[2]*prop[3]*prop[5]*
        prop[6]*prop[8]) -> ep^3*x*(-(S51*(-1 + x)*(-S45 + S12*x)) + 
        (S34 + S12*(-1 + x))*(S45 + S23*x - S45*x))*
       F[1, {0, 1, 1, 0, 1, 1, 0, 2, 0, 0, 0}], 
     Insertion[ep^4*Sqrt[(s12 + s15)^2 - 4*p1s*s34]]/(prop[2]*prop[3]*prop[5]*
        prop[6]*prop[8]) -> ep^4*Sqrt[-4*S51*(-1 + x)*x*(-S45 + S12*x) + 
         (S45 - S45*x + (S23 + S34 + S12*(-1 + x))*x)^2]*
       F[1, {0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
     Insertion[(ep^3*Mu12*tr5)/prop[8]]/(prop[2]*prop[3]*prop[5]*prop[6]*
        prop[7]*prop[8]) -> (ep^3*S34*S45*(-S12 + S34 + S45)*x^2*
         F[1, {-1, 1, 1, 0, 0, 1, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51)) + 
          S12^2*(-S23 + S51) + S45*(S23*S34 + S45*(-S34 + S51)))*x^3*
         F[1, {-1, 1, 1, 0, 1, 0, 1, 2, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^3*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
          S23*S34*(S45 + S34*x + S45*x) + S12*(-(S45*S51*(-1 + x)) + 
            S23*(S45*(-1 + x) - S34*x) + S34*(2*S45*(-1 + x) + S51*x)))*
         F[1, {-1, 1, 1, 0, 1, 1, 0, 2, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^3*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + 
          S45*S51)*x^2*F[1, {-1, 1, 1, 0, 1, 1, 1, 2, -1, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*(S12^2*(S23 - S51) + S34*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-2*S23*S34 + S45*S51 + S34*(S45 + S51)))*x^3*
         F[1, {-1, 1, 1, 0, 1, 1, 1, 2, 0, -1, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*S45*x^3*(-(S34*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) - S12*(S23*S34*(-2 + x) - 
            S45*S51*(-1 + x) + S34*(S45 + S51 - S45*x - 2*S51*x)))*
         F[1, {-1, 1, 1, 0, 1, 1, 1, 2, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^3*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + 
          S45*S51)*x^2*F[1, {0, 0, 1, 0, 0, 1, 1, 2, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-S23^2 + S45*S51 + S23*(S45 + S51)))*x^3*
         F[1, {0, 0, 1, 0, 1, 0, 1, 2, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*x^2*(-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - 
          S23^2*S34*x + S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
          S23*(-(S45*S51*(-2 + x)) + S34*(-S45 + 2*S45*x + S51*x)))*
         F[1, {0, 0, 1, 0, 1, 1, 0, 2, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^3*S45*S51*(-S23 + S45 + S51)*
         x^2*F[1, {0, 0, 1, 0, 1, 1, 1, 2, -1, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^3*S51*(S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))*x^3*
         F[1, {0, 0, 1, 0, 1, 1, 1, 2, 0, -1, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*S45*S51*x^3*(S23*S34 + S45*(-S34 + S51) + 
          S12*(2*S45 + S51 - 2*S45*x - 2*S51*x + S23*(-1 + 2*x)))*
         F[1, {0, 0, 1, 0, 1, 1, 1, 2, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*(S12^2*(S23 - S51) + S34*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-2*S23*S34 + S45*S51 + S34*(S45 + S51)))*x^3*
         F[1, {0, 1, 0, 0, 0, 1, 1, 2, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^3*S12*(-(S23*S34) + S34*S45 + 2*S23*S51 - S45*S51 + 
          S12*(S23 + S51))*x^4*F[1, {0, 1, 0, 0, 1, 0, 1, 2, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*x^3*(-((S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) + 
          S12*(-(S23*(S51 + S34*(-2 + x) - 2*S51*x)) + (S34 - S51)*
             (S45*(-1 + x) + S51*(-1 + 2*x))))*F[1, {0, 1, 0, 0, 1, 1, 0, 2, 
           0, 0, 0}])/(32*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^3*S51*(S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))*x^3*
         F[1, {0, 1, 0, 0, 1, 1, 1, 2, -1, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^3*S12*S51*(S12 - S34 + S51)*
         x^4*F[1, {0, 1, 0, 0, 1, 1, 1, 2, 0, -1, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*S12*S51*x^4*(S45*S51*(-2 + x) + S34*(2*S45 + S23*x - S45*x) + 
          S12*(2*S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {0, 1, 0, 0, 1, 1, 1, 2, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51)) + 
          S12^2*(-S23 + S51) + S45*(S23*S34 + S45*(-S34 + S51)))*x^3*
         F[1, {0, 1, 1, -1, 0, 1, 1, 2, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^3*S12*S23*(S12 + S23 - S45)*
         x^4*F[1, {0, 1, 1, -1, 1, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^3*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + S12^2*(S23 - S51)*
           (-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + S23^2*(-1 + 2*x) + 
            S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x)))*
         F[1, {0, 1, 1, -1, 1, 1, 0, 2, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-S23^2 + S45*S51 + S23*(S45 + S51)))*x^3*
         F[1, {0, 1, 1, -1, 1, 1, 1, 2, -1, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^3*S12*(-(S23*S34) + S34*S45 + 2*S23*S51 - S45*S51 + 
          S12*(S23 + S51))*x^4*F[1, {0, 1, 1, -1, 1, 1, 1, 2, 0, -1, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*S12*x^4*(-(S45^2*(S34 - S51)*(-1 + x)) - S23^2*S34*x - 
          S23*S45*(S34 + S51*(-2 + x) - 2*S34*x) + 
          S12*(-(S45*S51*(-1 + x)) + S23^2*x + S23*(S45 - S45*x - S51*x)))*
         F[1, {0, 1, 1, -1, 1, 1, 1, 2, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^3*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
          S23*S34*(S45 + S34*x + S45*x) + S12*(-(S45*S51*(-1 + x)) + 
            S23*(S45*(-1 + x) - S34*x) + S34*(2*S45*(-1 + x) + S51*x)))*
         F[1, {0, 1, 1, 0, 0, 1, 1, 2, 0, 0, -1}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*S45*x^3*(-(S34*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) - S12*(S23*S34*(-2 + x) - 
            S45*S51*(-1 + x) + S34*(S45 + S51 - S45*x - 2*S51*x)))*
         F[1, {0, 1, 1, 0, 0, 1, 1, 2, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^3*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + S12^2*(S23 - S51)*
           (-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + S23^2*(-1 + 2*x) + 
            S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x)))*
         F[1, {0, 1, 1, 0, 1, 0, 1, 2, 0, 0, -1}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*S12*x^4*(-(S45^2*(S34 - S51)*(-1 + x)) - S23^2*S34*x - 
          S23*S45*(S34 + S51*(-2 + x) - 2*S34*x) + 
          S12*(-(S45*S51*(-1 + x)) + S23^2*x + S23*(S45 - S45*x - S51*x)))*
         F[1, {0, 1, 1, 0, 1, 0, 1, 2, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^3*(S23 + S34 - S51)*x^2*
         (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x) - 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {0, 1, 1, 0, 1, 1, 0, 2, 0, 0, -1}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*x^3*(-(S12^2*(S23 - S51)*(-1 + x)*(S45 - S45*x + 
             (S23 - S51)*x)) + (S23*S34 + S45*(-S34 + S51))*
           (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x)) + 
          S12*(S45*(S34 - S51)*(S45 + S51)*(-1 + x)^2 + S23^2*S34*(-2 + x)*
             x + S23*(S45*S51*(-1 + x)^2 - S34*(2*S45*(-1 + x)^2 + 
                S51*(-2 + x)*x))))*F[1, {0, 1, 1, 0, 1, 1, 0, 2, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^3*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]*F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 
           0}])/32 + (ep^3*x^2*(-(S45*(S34 - S51)*(S51*(-2 + x) + 
             S45*(-1 + x))) - S23^2*S34*x + S12*(S23 - S51)*
           (S45 - S45*x + (S23 - S51)*x) + S23*(-(S45*S51*(-2 + x)) + 
            S34*(-S45 + 2*S45*x + S51*x)))*F[1, {0, 1, 1, 0, 1, 1, 1, 2, -1, 
           0, -1}])/(32*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^3*S45*S51*x^3*(S23*S34 + S45*(-S34 + S51) + 
          S12*(2*S45 + S51 - 2*S45*x - 2*S51*x + S23*(-1 + 2*x)))*
         F[1, {0, 1, 1, 0, 1, 1, 1, 2, -1, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*x^3*(-((S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) + 
          S12*(-(S23*(S51 + S34*(-2 + x) - 2*S51*x)) + (S34 - S51)*
             (S45*(-1 + x) + S51*(-1 + 2*x))))*F[1, {0, 1, 1, 0, 1, 1, 1, 2, 
           0, -1, -1}])/(32*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^3*S12*S51*x^4*(S45*S51*(-2 + x) + S34*(2*S45 + S23*x - S45*x) + 
          S12*(2*S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {0, 1, 1, 0, 1, 1, 1, 2, 0, -1, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*x^3*(-(S12^2*(S23 - S51)*(-1 + x)*(S45 - S45*x + 
             (S23 - S51)*x)) + (S23*S34 + S45*(-S34 + S51))*
           (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x)) + 
          S12*(S45*(S34 - S51)*(S45 + S51)*(-1 + x)^2 + S23^2*S34*(-2 + x)*
             x + S23*(S45*S51*(-1 + x)^2 - S34*(2*S45*(-1 + x)^2 + 
                S51*(-2 + x)*x))))*F[1, {0, 1, 1, 0, 1, 1, 1, 2, 0, 0, -1}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*S12*S45*S51*x^4*(-(S45*S51*(-1 + x)) + 
          S34*(S45*(-1 + x) - S23*x) + S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {0, 1, 1, 0, 1, 1, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]), 
     Insertion[ep^4*s34*(p1s + s23 - s45) + (ep^3*s15*s34*prop[7])/prop[5] + 
         (ep^3*p1s*s34*prop[11])/prop[2]]/(prop[2]*prop[3]*prop[5]*prop[6]*
        prop[7]*prop[8]) -> -(ep^4*S51*x*(S45*(-2 + x) + S12*x)*
         F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}]) + 
       ep^3*S51*x*(S45 + S23*x - S45*x)*F[1, {0, 1, 1, 0, 2, 1, 0, 1, 0, 0, 
          0}] + ep^3*S51*(-1 + x)*x*(-S45 + S12*x)*
        F[1, {0, 2, 1, 0, 1, 1, 1, 1, 0, 0, -1}], 
     Insertion[ep^4*s34*(p1s + s23 - s45) - (ep^3*p1s*s23*s34)/prop[3]]/
       (prop[2]*prop[3]*prop[5]*prop[6]*prop[7]*prop[8]) -> 
      -(ep^4*S51*x*(S45*(-2 + x) + S12*x)*F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 
           0}]) + ep^3*S45*S51*(-1 + x)*x*(S45 - S12*x)*
        F[1, {0, 1, 2, 0, 1, 1, 1, 1, 0, 0, 0}], 
     Insertion[ep^4*s34*(p1s - s23 + s45) - (ep^3*p1s*s34*s45)/prop[2]]/
       (prop[2]*prop[3]*prop[5]*prop[6]*prop[7]*prop[8]) -> 
      ep^4*S51*x^2*(-S45 + S12*(-1 + 2*x))*F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 
          0, 0}] - ep^3*S12*S51*(-1 + x)*x^3*(-S45 + S12*x)*
        F[1, {0, 2, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
     Insertion[(ep^3*Mu22*tr5)/prop[8]]/(prop[2]*prop[3]*prop[5]*prop[6]*
        prop[7]*prop[8]) -> (ep^3*S34*S45*(-S12 + S34 + S45)*x^2*
         F[1, {0, 1, 1, 0, -1, 1, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51)) + 
          S12^2*(-S23 + S51) + S45*(S23*S34 + S45*(-S34 + S51)))*x^3*
         F[1, {0, 1, 1, 0, 0, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^3*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
          S23*S34*(S45 + S34*x + S45*x) + S12*(-(S45*S51*(-1 + x)) + 
            S23*(S45*(-1 + x) - S34*x) + S34*(2*S45*(-1 + x) + S51*x)))*
         F[1, {0, 1, 1, 0, 0, 1, 0, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^3*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + 
          S45*S51)*x^2*F[1, {0, 1, 1, 0, 0, 1, 1, 2, -1, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*(S12^2*(S23 - S51) + S34*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-2*S23*S34 + S45*S51 + S34*(S45 + S51)))*x^3*
         F[1, {0, 1, 1, 0, 0, 1, 1, 2, 0, -1, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*S45*x^3*(-(S34*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) - S12*(S23*S34*(-2 + x) - 
            S45*S51*(-1 + x) + S34*(S45 + S51 - S45*x - 2*S51*x)))*
         F[1, {0, 1, 1, 0, 0, 1, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^3*S12*S23*(S12 + S23 - S45)*
         x^4*F[1, {0, 1, 1, 0, 1, -1, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^3*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + S12^2*(S23 - S51)*
           (-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + S23^2*(-1 + 2*x) + 
            S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x)))*
         F[1, {0, 1, 1, 0, 1, 0, 0, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-S23^2 + S45*S51 + S23*(S45 + S51)))*x^3*
         F[1, {0, 1, 1, 0, 1, 0, 1, 2, -1, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^3*S12*(-(S23*S34) + S34*S45 + 2*S23*S51 - S45*S51 + 
          S12*(S23 + S51))*x^4*F[1, {0, 1, 1, 0, 1, 0, 1, 2, 0, -1, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*S12*x^4*(-(S45^2*(S34 - S51)*(-1 + x)) - S23^2*S34*x - 
          S23*S45*(S34 + S51*(-2 + x) - 2*S34*x) + 
          S12*(-(S45*S51*(-1 + x)) + S23^2*x + S23*(S45 - S45*x - S51*x)))*
         F[1, {0, 1, 1, 0, 1, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^3*(S23 + S34 - S51)*x^2*
         (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x) - 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {0, 1, 1, 0, 1, 1, -1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*x^2*(-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - 
          S23^2*S34*x + S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
          S23*(-(S45*S51*(-2 + x)) + S34*(-S45 + 2*S45*x + S51*x)))*
         F[1, {0, 1, 1, 0, 1, 1, 0, 2, -1, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*x^3*(-((S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) + 
          S12*(-(S23*(S51 + S34*(-2 + x) - 2*S51*x)) + (S34 - S51)*
             (S45*(-1 + x) + S51*(-1 + 2*x))))*F[1, {0, 1, 1, 0, 1, 1, 0, 2, 
           0, -1, 0}])/(16*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^3*x^3*(-(S12^2*(S23 - S51)*(-1 + x)*(S45 - S45*x + 
             (S23 - S51)*x)) + (S23*S34 + S45*(-S34 + S51))*
           (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x)) + 
          S12*(S45*(S34 - S51)*(S45 + S51)*(-1 + x)^2 + S23^2*S34*(-2 + x)*
             x + S23*(S45*S51*(-1 + x)^2 - S34*(2*S45*(-1 + x)^2 + 
                S51*(-2 + x)*x))))*F[1, {0, 1, 1, 0, 1, 1, 0, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^3*S45*S51*(-S23 + S45 + S51)*
         x^2*F[1, {0, 1, 1, 0, 1, 1, 1, 2, -2, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^3*S51*(S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))*x^3*
         F[1, {0, 1, 1, 0, 1, 1, 1, 2, -1, -1, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*S45*S51*x^3*(S23*S34 + S45*(-S34 + S51) + 
          S12*(2*S45 + S51 - 2*S45*x - 2*S51*x + S23*(-1 + 2*x)))*
         F[1, {0, 1, 1, 0, 1, 1, 1, 2, -1, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^3*S12*S51*(S12 - S34 + S51)*
         x^4*F[1, {0, 1, 1, 0, 1, 1, 1, 2, 0, -2, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*S12*S51*x^4*(S45*S51*(-2 + x) + S34*(2*S45 + S23*x - S45*x) + 
          S12*(2*S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {0, 1, 1, 0, 1, 1, 1, 2, 0, -1, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*S12*S45*S51*x^4*(-(S45*S51*(-1 + x)) + 
          S34*(S45*(-1 + x) - S23*x) + S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {0, 1, 1, 0, 1, 1, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]), 
     Insertion[ep^4*s34*Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)]]/
       (prop[2]*prop[3]*prop[5]*prop[6]*prop[7]*prop[8]) -> 
      ep^4*S51*x*Sqrt[(S12 - S45)^2*x^2]*F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 
         0}], Insertion[ep^4*s34*(s12 - s45)]/(prop[2]*prop[4]*prop[5]*
        prop[6]*prop[7]*prop[8]) -> ep^4*(-S12 + S34)*S51*x^2*
       F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
     Insertion[ep^4*(s15 - s23)*s34]/(prop[1]*prop[3]*prop[5]*prop[6]*prop[7]*
        prop[8]) -> ep^4*(S23 - S45)*S51*x^2*F[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, 
         0, 0}], Insertion[ep^4*s15*(-s12 + s34)]/(prop[1]*prop[2]*prop[3]*
        prop[5]*prop[6]*prop[8]) -> ep^4*x*(S12 - S34 + S51 - S12*x)*
       (S45 + S23*x - S45*x)*F[1, {1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
     Insertion[ep^4*s12*(-s15 + s34)]/(prop[2]*prop[3]*prop[4]*prop[5]*
        prop[6]*prop[8]) -> ep^4*(S34 + S12*(-1 + x))*x*
       (S45*(-1 + x) + (-S23 + S51)*x)*F[1, {0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 
         0}], Insertion[(ep^3*Mu11*tr5)/prop[8]]/(prop[1]*prop[2]*prop[3]*
        prop[6]*prop[7]*prop[8]) -> (ep^3*S34*S45*(-S12 + S34 + S45)*x^2*
         F[1, {-1, 1, 1, 0, 0, 1, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^3*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + 
          S45*S51)*x^2*F[1, {0, 0, 1, 0, 0, 1, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*(S12^2*(S23 - S51) + S34*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-2*S23*S34 + S45*S51 + S34*(S45 + S51)))*x^3*
         F[1, {0, 1, 0, 0, 0, 1, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51)) + 
          S12^2*(-S23 + S51) + S45*(S23*S34 + S45*(-S34 + S51)))*x^3*
         F[1, {0, 1, 1, -1, 0, 1, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^3*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
          S23*S34*(S45 + S34*x + S45*x) + S12*(-(S45*S51*(-1 + x)) + 
            S23*(S45*(-1 + x) - S34*x) + S34*(2*S45*(-1 + x) + S51*x)))*
         F[1, {0, 1, 1, 0, 0, 1, 1, 2, 0, 0, -1}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*S45*x^3*(-(S34*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) - S12*(S23*S34*(-2 + x) - 
            S45*S51*(-1 + x) + S34*(S45 + S51 - S45*x - 2*S51*x)))*
         F[1, {0, 1, 1, 0, 0, 1, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^3*S45*S51*(-S23 + S45 + S51)*
         x^2*F[1, {1, -1, 1, 0, 0, 1, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^3*S51*(S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))*x^3*
         F[1, {1, 0, 0, 0, 0, 1, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-S23^2 + S45*S51 + S23*(S45 + S51)))*x^3*
         F[1, {1, 0, 1, -1, 0, 1, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*x^2*(-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - 
          S23^2*S34*x + S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
          S23*(-(S45*S51*(-2 + x)) + S34*(-S45 + 2*S45*x + S51*x)))*
         F[1, {1, 0, 1, 0, 0, 1, 1, 2, 0, 0, -1}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*S45*S51*x^3*(S23*S34 + S45*(-S34 + S51) + 
          S12*(2*S45 + S51 - 2*S45*x - 2*S51*x + S23*(-1 + 2*x)))*
         F[1, {1, 0, 1, 0, 0, 1, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^3*S12*S51*(S12 - S34 + S51)*
         x^4*F[1, {1, 1, -1, 0, 0, 1, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^3*S12*(-(S23*S34) + S34*S45 + 2*S23*S51 - S45*S51 + 
          S12*(S23 + S51))*x^4*F[1, {1, 1, 0, -1, 0, 1, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*x^3*(-((S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) + 
          S12*(-(S23*(S51 + S34*(-2 + x) - 2*S51*x)) + (S34 - S51)*
             (S45*(-1 + x) + S51*(-1 + 2*x))))*F[1, {1, 1, 0, 0, 0, 1, 1, 2, 
           0, 0, -1}])/(16*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^3*S12*S51*x^4*(S45*S51*(-2 + x) + S34*(2*S45 + S23*x - S45*x) + 
          S12*(2*S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, 0, 0, 0, 1, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^3*S12*S23*(S12 + S23 - S45)*
         x^4*F[1, {1, 1, 1, -2, 0, 1, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^3*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + S12^2*(S23 - S51)*
           (-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + S23^2*(-1 + 2*x) + 
            S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x)))*
         F[1, {1, 1, 1, -1, 0, 1, 1, 2, 0, 0, -1}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*S12*x^4*(-(S45^2*(S34 - S51)*(-1 + x)) - S23^2*S34*x - 
          S23*S45*(S34 + S51*(-2 + x) - 2*S34*x) + 
          S12*(-(S45*S51*(-1 + x)) + S23^2*x + S23*(S45 - S45*x - S51*x)))*
         F[1, {1, 1, 1, -1, 0, 1, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^3*(S23 + S34 - S51)*x^2*
         (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x) - 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, 1, 0, 0, 1, 1, 2, 0, 0, -2}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*x^3*(-(S12^2*(S23 - S51)*(-1 + x)*(S45 - S45*x + 
             (S23 - S51)*x)) + (S23*S34 + S45*(-S34 + S51))*
           (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x)) + 
          S12*(S45*(S34 - S51)*(S45 + S51)*(-1 + x)^2 + S23^2*S34*(-2 + x)*
             x + S23*(S45*S51*(-1 + x)^2 - S34*(2*S45*(-1 + x)^2 + 
                S51*(-2 + x)*x))))*F[1, {1, 1, 1, 0, 0, 1, 1, 2, 0, 0, -1}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*S12*S45*S51*x^4*(-(S45*S51*(-1 + x)) + 
          S34*(S45*(-1 + x) - S23*x) + S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {1, 1, 1, 0, 0, 1, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]), 
     Insertion[ep^4*(s12*s15 - p1s*s34 - s15*s45)]/(prop[1]*prop[2]*prop[3]*
        prop[6]*prop[7]*prop[8]) -> ep^4*x*(S45*S51*(-1 + x) + 
        S34*(S45 + S23*x - S45*x) + S12*(S45*(-1 + x) - (S23 + S51*(-1 + x))*
           x))*F[1, {1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}], 
     Insertion[(ep^3*Mu11*tr5)/prop[8]]/(prop[2]*prop[3]*prop[4]*prop[5]*
        prop[7]*prop[8]) -> (ep^3*S34*S45*(-S12 + S34 + S45)*x^2*
         F[1, {-2, 1, 1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^3*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + 
          S45*S51)*x^2*F[1, {-1, 0, 1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*(S12^2*(S23 - S51) + S34*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-2*S23*S34 + S45*S51 + S34*(S45 + S51)))*x^3*
         F[1, {-1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51)) + 
          S12^2*(-S23 + S51) + S45*(S23*S34 + S45*(-S34 + S51)))*x^3*
         F[1, {-1, 1, 1, 0, 1, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^3*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
          S23*S34*(S45 + S34*x + S45*x) + S12*(-(S45*S51*(-1 + x)) + 
            S23*(S45*(-1 + x) - S34*x) + S34*(2*S45*(-1 + x) + S51*x)))*
         F[1, {-1, 1, 1, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*S45*x^3*(-(S34*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) - S12*(S23*S34*(-2 + x) - 
            S45*S51*(-1 + x) + S34*(S45 + S51 - S45*x - 2*S51*x)))*
         F[1, {-1, 1, 1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^3*S45*S51*(-S23 + S45 + S51)*
         x^2*F[1, {0, -1, 1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^3*S51*(S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))*x^3*
         F[1, {0, 0, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-S23^2 + S45*S51 + S23*(S45 + S51)))*x^3*
         F[1, {0, 0, 1, 0, 1, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*x^2*(-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - 
          S23^2*S34*x + S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
          S23*(-(S45*S51*(-2 + x)) + S34*(-S45 + 2*S45*x + S51*x)))*
         F[1, {0, 0, 1, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*S45*S51*x^3*(S23*S34 + S45*(-S34 + S51) + 
          S12*(2*S45 + S51 - 2*S45*x - 2*S51*x + S23*(-1 + 2*x)))*
         F[1, {0, 0, 1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^3*S12*S51*(S12 - S34 + S51)*
         x^4*F[1, {0, 1, -1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^3*S12*(-(S23*S34) + S34*S45 + 2*S23*S51 - S45*S51 + 
          S12*(S23 + S51))*x^4*F[1, {0, 1, 0, 0, 1, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*x^3*(-((S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) + 
          S12*(-(S23*(S51 + S34*(-2 + x) - 2*S51*x)) + (S34 - S51)*
             (S45*(-1 + x) + S51*(-1 + 2*x))))*F[1, {0, 1, 0, 1, 1, 0, 1, 2, 
           0, 0, -1}])/(16*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^3*S12*S51*x^4*(S45*S51*(-2 + x) + S34*(2*S45 + S23*x - S45*x) + 
          S12*(2*S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^3*S12*S23*(S12 + S23 - S45)*
         x^4*F[1, {0, 1, 1, -1, 1, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^3*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + S12^2*(S23 - S51)*
           (-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + S23^2*(-1 + 2*x) + 
            S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x)))*
         F[1, {0, 1, 1, 0, 1, 0, 1, 2, 0, 0, -1}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*S12*x^4*(-(S45^2*(S34 - S51)*(-1 + x)) - S23^2*S34*x - 
          S23*S45*(S34 + S51*(-2 + x) - 2*S34*x) + 
          S12*(-(S45*S51*(-1 + x)) + S23^2*x + S23*(S45 - S45*x - S51*x)))*
         F[1, {0, 1, 1, 0, 1, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^3*(S23 + S34 - S51)*x^2*
         (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x) - 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {0, 1, 1, 1, 1, 0, 1, 2, 0, 0, -2}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*x^3*(-(S12^2*(S23 - S51)*(-1 + x)*(S45 - S45*x + 
             (S23 - S51)*x)) + (S23*S34 + S45*(-S34 + S51))*
           (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x)) + 
          S12*(S45*(S34 - S51)*(S45 + S51)*(-1 + x)^2 + S23^2*S34*(-2 + x)*
             x + S23*(S45*S51*(-1 + x)^2 - S34*(2*S45*(-1 + x)^2 + 
                S51*(-2 + x)*x))))*F[1, {0, 1, 1, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*S12*S45*S51*x^4*(-(S45*S51*(-1 + x)) + 
          S34*(S45*(-1 + x) - S23*x) + S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {0, 1, 1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]), 
     Insertion[ep^4*(s12*(s15 - s23) - p1s*s34)]/(prop[2]*prop[3]*prop[4]*
        prop[5]*prop[7]*prop[8]) -> 
      ep^4*x*((S23*S34 + S12*(S23 - S51)*(-1 + x))*x + 
        S45*(S51*(-1 + x) - (S34 + S12*(-1 + x))*x))*
       F[1, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}], 
     Insertion[(ep^3*Mu11*tr5)/prop[8]]/(prop[1]*prop[2]*prop[3]*prop[4]*
        prop[7]*prop[8]) -> (ep^3*S34*S45*(-S12 + S34 + S45)*x^2*
         F[1, {-1, 1, 1, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^3*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + 
          S45*S51)*x^2*F[1, {0, 0, 1, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*(S12^2*(S23 - S51) + S34*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-2*S23*S34 + S45*S51 + S34*(S45 + S51)))*x^3*
         F[1, {0, 1, 0, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51)) + 
          S12^2*(-S23 + S51) + S45*(S23*S34 + S45*(-S34 + S51)))*x^3*
         F[1, {0, 1, 1, 0, 0, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^3*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
          S23*S34*(S45 + S34*x + S45*x) + S12*(-(S45*S51*(-1 + x)) + 
            S23*(S45*(-1 + x) - S34*x) + S34*(2*S45*(-1 + x) + S51*x)))*
         F[1, {0, 1, 1, 1, 0, 0, 1, 2, 0, 0, -1}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*S45*x^3*(-(S34*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) - S12*(S23*S34*(-2 + x) - 
            S45*S51*(-1 + x) + S34*(S45 + S51 - S45*x - 2*S51*x)))*
         F[1, {0, 1, 1, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^3*S45*S51*(-S23 + S45 + S51)*
         x^2*F[1, {1, -1, 1, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^3*S51*(S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))*x^3*
         F[1, {1, 0, 0, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-S23^2 + S45*S51 + S23*(S45 + S51)))*x^3*
         F[1, {1, 0, 1, 0, 0, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*x^2*(-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - 
          S23^2*S34*x + S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
          S23*(-(S45*S51*(-2 + x)) + S34*(-S45 + 2*S45*x + S51*x)))*
         F[1, {1, 0, 1, 1, 0, 0, 1, 2, 0, 0, -1}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*S45*S51*x^3*(S23*S34 + S45*(-S34 + S51) + 
          S12*(2*S45 + S51 - 2*S45*x - 2*S51*x + S23*(-1 + 2*x)))*
         F[1, {1, 0, 1, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^3*S12*S51*(S12 - S34 + S51)*
         x^4*F[1, {1, 1, -1, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^3*S12*(-(S23*S34) + S34*S45 + 2*S23*S51 - S45*S51 + 
          S12*(S23 + S51))*x^4*F[1, {1, 1, 0, 0, 0, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*x^3*(-((S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) + 
          S12*(-(S23*(S51 + S34*(-2 + x) - 2*S51*x)) + (S34 - S51)*
             (S45*(-1 + x) + S51*(-1 + 2*x))))*F[1, {1, 1, 0, 1, 0, 0, 1, 2, 
           0, 0, -1}])/(16*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^3*S12*S51*x^4*(S45*S51*(-2 + x) + S34*(2*S45 + S23*x - S45*x) + 
          S12*(2*S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, 0, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^3*S12*S23*(S12 + S23 - S45)*
         x^4*F[1, {1, 1, 1, -1, 0, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^3*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + S12^2*(S23 - S51)*
           (-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + S23^2*(-1 + 2*x) + 
            S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x)))*
         F[1, {1, 1, 1, 0, 0, 0, 1, 2, 0, 0, -1}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*S12*x^4*(-(S45^2*(S34 - S51)*(-1 + x)) - S23^2*S34*x - 
          S23*S45*(S34 + S51*(-2 + x) - 2*S34*x) + 
          S12*(-(S45*S51*(-1 + x)) + S23^2*x + S23*(S45 - S45*x - S51*x)))*
         F[1, {1, 1, 1, 0, 0, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^3*(S23 + S34 - S51)*x^2*
         (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x) - 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, 1, 1, 0, 0, 1, 2, 0, 0, -2}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*x^3*(-(S12^2*(S23 - S51)*(-1 + x)*(S45 - S45*x + 
             (S23 - S51)*x)) + (S23*S34 + S45*(-S34 + S51))*
           (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x)) + 
          S12*(S45*(S34 - S51)*(S45 + S51)*(-1 + x)^2 + S23^2*S34*(-2 + x)*
             x + S23*(S45*S51*(-1 + x)^2 - S34*(2*S45*(-1 + x)^2 + 
                S51*(-2 + x)*x))))*F[1, {1, 1, 1, 1, 0, 0, 1, 2, 0, 0, -1}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*S12*S45*S51*x^4*(-(S45*S51*(-1 + x)) + 
          S34*(S45*(-1 + x) - S23*x) + S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {1, 1, 1, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]), 
     Insertion[-(ep^3*(-1 + 2*ep)*(s12*s15 - p1s*s34))]/
       (prop[1]*prop[2]*prop[3]*prop[4]*prop[7]*prop[8]) -> 
      ep^3*(-1 + 2*ep)*x*(-(S45*S51*(-1 + x)) + S34*(S45*(-1 + x) - S23*x) + 
        S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
       F[1, {1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}], 
     Insertion[ep^4*s34*(-s12 + s34)*prop[11]]/(prop[1]*prop[2]*prop[4]*
        prop[5]*prop[6]*prop[7]*prop[8]) -> ep^4*S51*x^2*
       (S12 - S34 + S51 - S12*x)*F[1, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1}], 
     Insertion[ep^4*s34^2*s45]/(prop[1]*prop[2]*prop[4]*prop[5]*prop[6]*
        prop[7]*prop[8]) -> ep^4*S12*S51^2*x^4*
       F[1, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
     Insertion[ep^4*s34*(-s15 + s34)*prop[11]]/(prop[1]*prop[3]*prop[4]*
        prop[5]*prop[6]*prop[7]*prop[8]) -> ep^4*S51*x*
       (S45*(-1 + x) + (-S23 + S51)*x)*F[1, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 
         -1}], Insertion[ep^4*s23*s34^2]/(prop[1]*prop[3]*prop[4]*prop[5]*
        prop[6]*prop[7]*prop[8]) -> ep^4*S45*S51^2*x^2*
       F[1, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
     Insertion[ep^4*Mu12*tr5]/(prop[1]*prop[2]*prop[3]*prop[5]*prop[6]*
        prop[7]*prop[8]) -> (ep^4*S34*S45*(-S12 + S34 + S45)*x^2*
         F[1, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51)) + 
          S12^2*(-S23 + S51) + S45*(S23*S34 + S45*(-S34 + S51)))*x^3*
         F[1, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
          S23*S34*(S45 + S34*x + S45*x) + S12*(-(S45*S51*(-1 + x)) + 
            S23*(S45*(-1 + x) - S34*x) + S34*(2*S45*(-1 + x) + S51*x)))*
         F[1, {0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + 
          S45*S51)*x^2*F[1, {0, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(S12^2*(S23 - S51) + S34*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-2*S23*S34 + S45*S51 + S34*(S45 + S51)))*x^3*
         F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*S45*x^3*(-(S34*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) - S12*(S23*S34*(-2 + x) - 
            S45*S51*(-1 + x) + S34*(S45 + S51 - S45*x - 2*S51*x)))*
         F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + 
          S45*S51)*x^2*F[1, {1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-S23^2 + S45*S51 + S23*(S45 + S51)))*x^3*
         F[1, {1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*x^2*(-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - 
          S23^2*S34*x + S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
          S23*(-(S45*S51*(-2 + x)) + S34*(-S45 + 2*S45*x + S51*x)))*
         F[1, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*S45*S51*(-S23 + S45 + S51)*
         x^2*F[1, {1, 0, 1, 0, 1, 1, 1, 1, -1, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*S51*(S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))*x^3*
         F[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*S45*S51*x^3*(S23*S34 + S45*(-S34 + S51) + 
          S12*(2*S45 + S51 - 2*S45*x - 2*S51*x + S23*(-1 + 2*x)))*
         F[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(S12^2*(S23 - S51) + S34*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-2*S23*S34 + S45*S51 + S34*(S45 + S51)))*x^3*
         F[1, {1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*S12*(-(S23*S34) + S34*S45 + 2*S23*S51 - S45*S51 + 
          S12*(S23 + S51))*x^4*F[1, {1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*x^3*(-((S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) + 
          S12*(-(S23*(S51 + S34*(-2 + x) - 2*S51*x)) + (S34 - S51)*
             (S45*(-1 + x) + S51*(-1 + 2*x))))*F[1, {1, 1, 0, 0, 1, 1, 0, 1, 
           0, 0, 0}])/(32*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*S51*(S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))*x^3*
         F[1, {1, 1, 0, 0, 1, 1, 1, 1, -1, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*S12*S51*(S12 - S34 + S51)*
         x^4*F[1, {1, 1, 0, 0, 1, 1, 1, 1, 0, -1, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*S12*S51*x^4*(S45*S51*(-2 + x) + S34*(2*S45 + S23*x - S45*x) + 
          S12*(2*S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51)) + 
          S12^2*(-S23 + S51) + S45*(S23*S34 + S45*(-S34 + S51)))*x^3*
         F[1, {1, 1, 1, -1, 0, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*S12*S23*(S12 + S23 - S45)*
         x^4*F[1, {1, 1, 1, -1, 1, 0, 1, 1, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + S12^2*(S23 - S51)*
           (-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + S23^2*(-1 + 2*x) + 
            S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x)))*
         F[1, {1, 1, 1, -1, 1, 1, 0, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-S23^2 + S45*S51 + S23*(S45 + S51)))*x^3*
         F[1, {1, 1, 1, -1, 1, 1, 1, 1, -1, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*S12*(-(S23*S34) + S34*S45 + 2*S23*S51 - S45*S51 + 
          S12*(S23 + S51))*x^4*F[1, {1, 1, 1, -1, 1, 1, 1, 1, 0, -1, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*S12*x^4*(-(S45^2*(S34 - S51)*(-1 + x)) - S23^2*S34*x - 
          S23*S45*(S34 + S51*(-2 + x) - 2*S34*x) + 
          S12*(-(S45*S51*(-1 + x)) + S23^2*x + S23*(S45 - S45*x - S51*x)))*
         F[1, {1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
          S23*S34*(S45 + S34*x + S45*x) + S12*(-(S45*S51*(-1 + x)) + 
            S23*(S45*(-1 + x) - S34*x) + S34*(2*S45*(-1 + x) + S51*x)))*
         F[1, {1, 1, 1, 0, 0, 1, 1, 1, 0, 0, -1}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*S45*x^3*(-(S34*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) - S12*(S23*S34*(-2 + x) - 
            S45*S51*(-1 + x) + S34*(S45 + S51 - S45*x - 2*S51*x)))*
         F[1, {1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + S12^2*(S23 - S51)*
           (-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + S23^2*(-1 + 2*x) + 
            S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x)))*
         F[1, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, -1}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*S12*x^4*(-(S45^2*(S34 - S51)*(-1 + x)) - S23^2*S34*x - 
          S23*S45*(S34 + S51*(-2 + x) - 2*S34*x) + 
          S12*(-(S45*S51*(-1 + x)) + S23^2*x + S23*(S45 - S45*x - S51*x)))*
         F[1, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(S23 + S34 - S51)*x^2*
         (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x) - 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, 1, 0, 1, 1, 0, 1, 0, 0, -1}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*x^3*(-(S12^2*(S23 - S51)*(-1 + x)*(S45 - S45*x + 
             (S23 - S51)*x)) + (S23*S34 + S45*(-S34 + S51))*
           (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x)) + 
          S12*(S45*(S34 - S51)*(S45 + S51)*(-1 + x)^2 + S23^2*S34*(-2 + x)*
             x + S23*(S45*S51*(-1 + x)^2 - S34*(2*S45*(-1 + x)^2 + 
                S51*(-2 + x)*x))))*F[1, {1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]*F[1, {1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 
           0}])/32 + (ep^4*x^2*(-(S45*(S34 - S51)*(S51*(-2 + x) + 
             S45*(-1 + x))) - S23^2*S34*x + S12*(S23 - S51)*
           (S45 - S45*x + (S23 - S51)*x) + S23*(-(S45*S51*(-2 + x)) + 
            S34*(-S45 + 2*S45*x + S51*x)))*F[1, {1, 1, 1, 0, 1, 1, 1, 1, -1, 
           0, -1}])/(32*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*S45*S51*x^3*(S23*S34 + S45*(-S34 + S51) + 
          S12*(2*S45 + S51 - 2*S45*x - 2*S51*x + S23*(-1 + 2*x)))*
         F[1, {1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*x^3*(-((S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) + 
          S12*(-(S23*(S51 + S34*(-2 + x) - 2*S51*x)) + (S34 - S51)*
             (S45*(-1 + x) + S51*(-1 + 2*x))))*F[1, {1, 1, 1, 0, 1, 1, 1, 1, 
           0, -1, -1}])/(32*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*S12*S51*x^4*(S45*S51*(-2 + x) + S34*(2*S45 + S23*x - S45*x) + 
          S12*(2*S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*x^3*(-(S12^2*(S23 - S51)*(-1 + x)*(S45 - S45*x + 
             (S23 - S51)*x)) + (S23*S34 + S45*(-S34 + S51))*
           (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x)) + 
          S12*(S45*(S34 - S51)*(S45 + S51)*(-1 + x)^2 + S23^2*S34*(-2 + x)*
             x + S23*(S45*S51*(-1 + x)^2 - S34*(2*S45*(-1 + x)^2 + 
                S51*(-2 + x)*x))))*F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*S12*S45*S51*x^4*(-(S45*S51*(-1 + x)) + 
          S34*(S45*(-1 + x) - S23*x) + S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]), 
     Insertion[ep^4*(-p1s + s15)*s34*prop[11]]/(prop[1]*prop[2]*prop[3]*
        prop[5]*prop[6]*prop[7]*prop[8]) -> ep^4*S51*x^2*(S12 + S23 - S12*x)*
       F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1}], 
     Insertion[ep^4*s15*s34*s45]/(prop[1]*prop[2]*prop[3]*prop[5]*prop[6]*
        prop[7]*prop[8]) -> ep^4*S12*S51*x^3*(S45 + S23*x - S45*x)*
       F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
     Insertion[ep^4*Mu12*tr5]/(prop[2]*prop[3]*prop[4]*prop[5]*prop[6]*
        prop[7]*prop[8]) -> (ep^4*S34*S45*(-S12 + S34 + S45)*x^2*
         F[1, {-1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51)) + 
          S12^2*(-S23 + S51) + S45*(S23*S34 + S45*(-S34 + S51)))*x^3*
         F[1, {-1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
          S23*S34*(S45 + S34*x + S45*x) + S12*(-(S45*S51*(-1 + x)) + 
            S23*(S45*(-1 + x) - S34*x) + S34*(2*S45*(-1 + x) + S51*x)))*
         F[1, {-1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + 
          S45*S51)*x^2*F[1, {-1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(S12^2*(S23 - S51) + S34*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-2*S23*S34 + S45*S51 + S34*(S45 + S51)))*x^3*
         F[1, {-1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*S45*x^3*(-(S34*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) - S12*(S23*S34*(-2 + x) - 
            S45*S51*(-1 + x) + S34*(S45 + S51 - S45*x - 2*S51*x)))*
         F[1, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + 
          S45*S51)*x^2*F[1, {0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-S23^2 + S45*S51 + S23*(S45 + S51)))*x^3*
         F[1, {0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*x^2*(-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - 
          S23^2*S34*x + S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
          S23*(-(S45*S51*(-2 + x)) + S34*(-S45 + 2*S45*x + S51*x)))*
         F[1, {0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*S45*S51*(-S23 + S45 + S51)*
         x^2*F[1, {0, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*S51*(S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))*x^3*
         F[1, {0, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*S45*S51*x^3*(S23*S34 + S45*(-S34 + S51) + 
          S12*(2*S45 + S51 - 2*S45*x - 2*S51*x + S23*(-1 + 2*x)))*
         F[1, {0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(S12^2*(S23 - S51) + S34*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-2*S23*S34 + S45*S51 + S34*(S45 + S51)))*x^3*
         F[1, {0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*S12*(-(S23*S34) + S34*S45 + 2*S23*S51 - S45*S51 + 
          S12*(S23 + S51))*x^4*F[1, {0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*x^3*(-((S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) + 
          S12*(-(S23*(S51 + S34*(-2 + x) - 2*S51*x)) + (S34 - S51)*
             (S45*(-1 + x) + S51*(-1 + 2*x))))*F[1, {0, 1, 0, 1, 1, 1, 0, 1, 
           0, 0, 0}])/(32*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*S51*(S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))*x^3*
         F[1, {0, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*S12*S51*(S12 - S34 + S51)*
         x^4*F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*S12*S51*x^4*(S45*S51*(-2 + x) + S34*(2*S45 + S23*x - S45*x) + 
          S12*(2*S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51)) + 
          S12^2*(-S23 + S51) + S45*(S23*S34 + S45*(-S34 + S51)))*x^3*
         F[1, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*S12*S23*(S12 + S23 - S45)*
         x^4*F[1, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + S12^2*(S23 - S51)*
           (-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + S23^2*(-1 + 2*x) + 
            S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x)))*
         F[1, {0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-S23^2 + S45*S51 + S23*(S45 + S51)))*x^3*
         F[1, {0, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*S12*(-(S23*S34) + S34*S45 + 2*S23*S51 - S45*S51 + 
          S12*(S23 + S51))*x^4*F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*S12*x^4*(-(S45^2*(S34 - S51)*(-1 + x)) - S23^2*S34*x - 
          S23*S45*(S34 + S51*(-2 + x) - 2*S34*x) + 
          S12*(-(S45*S51*(-1 + x)) + S23^2*x + S23*(S45 - S45*x - S51*x)))*
         F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
          S23*S34*(S45 + S34*x + S45*x) + S12*(-(S45*S51*(-1 + x)) + 
            S23*(S45*(-1 + x) - S34*x) + S34*(2*S45*(-1 + x) + S51*x)))*
         F[1, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*S45*x^3*(-(S34*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) - S12*(S23*S34*(-2 + x) - 
            S45*S51*(-1 + x) + S34*(S45 + S51 - S45*x - 2*S51*x)))*
         F[1, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + S12^2*(S23 - S51)*
           (-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + S23^2*(-1 + 2*x) + 
            S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x)))*
         F[1, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*S12*x^4*(-(S45^2*(S34 - S51)*(-1 + x)) - S23^2*S34*x - 
          S23*S45*(S34 + S51*(-2 + x) - 2*S34*x) + 
          S12*(-(S45*S51*(-1 + x)) + S23^2*x + S23*(S45 - S45*x - S51*x)))*
         F[1, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(S23 + S34 - S51)*x^2*
         (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x) - 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {0, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*x^3*(-(S12^2*(S23 - S51)*(-1 + x)*(S45 - S45*x + 
             (S23 - S51)*x)) + (S23*S34 + S45*(-S34 + S51))*
           (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x)) + 
          S12*(S45*(S34 - S51)*(S45 + S51)*(-1 + x)^2 + S23^2*S34*(-2 + x)*
             x + S23*(S45*S51*(-1 + x)^2 - S34*(2*S45*(-1 + x)^2 + 
                S51*(-2 + x)*x))))*F[1, {0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]*F[1, {0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 
           0}])/32 + (ep^4*x^2*(-(S45*(S34 - S51)*(S51*(-2 + x) + 
             S45*(-1 + x))) - S23^2*S34*x + S12*(S23 - S51)*
           (S45 - S45*x + (S23 - S51)*x) + S23*(-(S45*S51*(-2 + x)) + 
            S34*(-S45 + 2*S45*x + S51*x)))*F[1, {0, 1, 1, 1, 1, 1, 1, 1, -1, 
           0, -1}])/(32*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*S45*S51*x^3*(S23*S34 + S45*(-S34 + S51) + 
          S12*(2*S45 + S51 - 2*S45*x - 2*S51*x + S23*(-1 + 2*x)))*
         F[1, {0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*x^3*(-((S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) + 
          S12*(-(S23*(S51 + S34*(-2 + x) - 2*S51*x)) + (S34 - S51)*
             (S45*(-1 + x) + S51*(-1 + 2*x))))*F[1, {0, 1, 1, 1, 1, 1, 1, 1, 
           0, -1, -1}])/(32*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*S12*S51*x^4*(S45*S51*(-2 + x) + S34*(2*S45 + S23*x - S45*x) + 
          S12*(2*S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*x^3*(-(S12^2*(S23 - S51)*(-1 + x)*(S45 - S45*x + 
             (S23 - S51)*x)) + (S23*S34 + S45*(-S34 + S51))*
           (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x)) + 
          S12*(S45*(S34 - S51)*(S45 + S51)*(-1 + x)^2 + S23^2*S34*(-2 + x)*
             x + S23*(S45*S51*(-1 + x)^2 - S34*(2*S45*(-1 + x)^2 + 
                S51*(-2 + x)*x))))*F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*S12*S45*S51*x^4*(-(S45*S51*(-1 + x)) + 
          S34*(S45*(-1 + x) - S23*x) + S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]), 
     Insertion[ep^4*(-p1s + s12)*s34*prop[11]]/(prop[2]*prop[3]*prop[4]*
        prop[5]*prop[6]*prop[7]*prop[8]) -> ep^4*S51*x*(S45*(-1 + x) + S34*x)*
       F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}], 
     Insertion[ep^4*s12*s23*s34]/(prop[2]*prop[3]*prop[4]*prop[5]*prop[6]*
        prop[7]*prop[8]) -> ep^4*S45*S51*(S34 + S12*(-1 + x))*x^2*
       F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
     Insertion[ep^4*s34*(s12*s15 - p1s*s34)*prop[11]]/
       (prop[1]*prop[2]*prop[3]*prop[4]*prop[5]*prop[6]*prop[7]*prop[8]) -> 
      ep^4*S51*x^2*(-(S51*(-1 + x)*(-S45 + S12*x)) + (S34 + S12*(-1 + x))*
         (S45 + S23*x - S45*x))*F[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}], 
     Insertion[ep^4*Mu12*s34*tr5]/(prop[1]*prop[2]*prop[3]*prop[4]*prop[5]*
        prop[6]*prop[7]*prop[8]) -> (ep^4*S34*S45*(-S12 + S34 + S45)*S51*x^3*
         F[1, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*S51*(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51)) + 
          S12^2*(-S23 + S51) + S45*(S23*S34 + S45*(-S34 + S51)))*x^4*
         F[1, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*S51*x^3*(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x)) - 
          S23*S34*(S45 + S34*x + S45*x) + S12*(S45*S51*(-1 + x) + 
            S23*(S45 + S34*x - S45*x) - S34*(2*S45*(-1 + x) + S51*x)))*
         F[1, {0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*S45*S51*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + 
          S45*S51)*x^3*F[1, {0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*S51*(S12^2*(S23 - S51) + S34*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-2*S23*S34 + S45*S51 + S34*(S45 + S51)))*x^4*
         F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*S45*S51*x^4*(-(S34*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) - S12*(S23*S34*(-2 + x) - 
            S45*S51*(-1 + x) + S34*(S45 + S51 - S45*x - 2*S51*x)))*
         F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*S45*S51*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + 
          S45*S51)*x^3*F[1, {1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*S51*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-S23^2 + S45*S51 + S23*(S45 + S51)))*x^4*
         F[1, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*S51*x^3*(-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - 
          S23^2*S34*x + S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
          S23*(-(S45*S51*(-2 + x)) + S34*(-S45 + 2*S45*x + S51*x)))*
         F[1, {1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*S45*S51^2*(-S23 + S45 + S51)*
         x^3*F[1, {1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*S51^2*(S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))*
         x^4*F[1, {1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*S45*S51^2*x^4*(S23*S34 + S45*(-S34 + S51) + 
          S12*(2*S45 + S51 - 2*S45*x - 2*S51*x + S23*(-1 + 2*x)))*
         F[1, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*S51*(S12^2*(S23 - S51) + S34*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-2*S23*S34 + S45*S51 + S34*(S45 + S51)))*x^4*
         F[1, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*S12*S51*(-(S23*S34) + S34*S45 + 2*S23*S51 - S45*S51 + 
          S12*(S23 + S51))*x^5*F[1, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*S51*x^4*(-((S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) + 
          S12*(-(S23*(S51 + S34*(-2 + x) - 2*S51*x)) + (S34 - S51)*
             (S45*(-1 + x) + S51*(-1 + 2*x))))*F[1, {1, 1, 0, 1, 1, 1, 0, 1, 
           0, 0, 0}])/(32*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*S51^2*(S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))*
         x^4*F[1, {1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*S12*S51^2*(S12 - S34 + S51)*
         x^5*F[1, {1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*S12*S51^2*x^5*(S45*S51*(-2 + x) + S34*(2*S45 + S23*x - S45*x) + 
          S12*(2*S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*S51*(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51)) + 
          S12^2*(-S23 + S51) + S45*(S23*S34 + S45*(-S34 + S51)))*x^4*
         F[1, {1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*S12*S23*(S12 + S23 - S45)*
         S51*x^5*F[1, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*S51*x^4*(-(S23*(S23*S34 + S45*(-S34 + S51))) - 
          S12^2*(S23 - S51)*(-1 + x) - S12*(-(S45*(S34 - S51)*(-1 + x)) + 
            S23^2*(-1 + 2*x) + S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 
              2*S51*x)))*F[1, {1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*S51*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-S23^2 + S45*S51 + S23*(S45 + S51)))*x^4*
         F[1, {1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*S12*S51*(-(S23*S34) + S34*S45 + 2*S23*S51 - S45*S51 + 
          S12*(S23 + S51))*x^5*F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*S12*S51*x^5*(S45^2*(S34 - S51)*(-1 + x) + S23^2*S34*x + 
          S23*S45*(S34 + S51*(-2 + x) - 2*S34*x) + 
          S12*(S45*S51*(-1 + x) - S23^2*x + S23*(S45*(-1 + x) + S51*x)))*
         F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*S51*x^3*(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x)) - 
          S23*S34*(S45 + S34*x + S45*x) + S12*(S45*S51*(-1 + x) + 
            S23*(S45 + S34*x - S45*x) - S34*(2*S45*(-1 + x) + S51*x)))*
         F[1, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*S45*S51*x^4*(-(S34*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) - S12*(S23*S34*(-2 + x) - 
            S45*S51*(-1 + x) + S34*(S45 + S51 - S45*x - 2*S51*x)))*
         F[1, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*S51*x^4*(-(S23*(S23*S34 + S45*(-S34 + S51))) - 
          S12^2*(S23 - S51)*(-1 + x) - S12*(-(S45*(S34 - S51)*(-1 + x)) + 
            S23^2*(-1 + 2*x) + S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 
              2*S51*x)))*F[1, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*S12*S51*x^5*(S45^2*(S34 - S51)*(-1 + x) + S23^2*S34*x + 
          S23*S45*(S34 + S51*(-2 + x) - 2*S34*x) + 
          S12*(S45*S51*(-1 + x) - S23^2*x + S23*(S45*(-1 + x) + S51*x)))*
         F[1, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(S23 + S34 - S51)*S51*x^3*
         (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x) - 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*S51*x^4*(-(S12^2*(S23 - S51)*(-1 + x)*(S45 - S45*x + 
             (S23 - S51)*x)) + (S23*S34 + S45*(-S34 + S51))*
           (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x)) + 
          S12*(S45*(S34 - S51)*(S45 + S51)*(-1 + x)^2 + S23^2*S34*(-2 + x)*
             x + S23*(S45*S51*(-1 + x)^2 - S34*(2*S45*(-1 + x)^2 + 
                S51*(-2 + x)*x))))*F[1, {1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*S51*x*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^
             2 + 2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]*F[1, {1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 
           0}])/32 + (ep^4*S51*x^3*(-(S45*(S34 - S51)*(S51*(-2 + x) + 
             S45*(-1 + x))) - S23^2*S34*x + S12*(S23 - S51)*
           (S45 - S45*x + (S23 - S51)*x) + S23*(-(S45*S51*(-2 + x)) + 
            S34*(-S45 + 2*S45*x + S51*x)))*F[1, {1, 1, 1, 1, 1, 1, 1, 1, -1, 
           0, -1}])/(32*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*S45*S51^2*x^4*(S23*S34 + S45*(-S34 + S51) + 
          S12*(2*S45 + S51 - 2*S45*x - 2*S51*x + S23*(-1 + 2*x)))*
         F[1, {1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*S51*x^4*(-((S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) + 
          S12*(-(S23*(S51 + S34*(-2 + x) - 2*S51*x)) + (S34 - S51)*
             (S45*(-1 + x) + S51*(-1 + 2*x))))*F[1, {1, 1, 1, 1, 1, 1, 1, 1, 
           0, -1, -1}])/(32*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*S12*S51^2*x^5*(S45*S51*(-2 + x) + S34*(2*S45 + S23*x - S45*x) + 
          S12*(2*S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*S51*x^4*(-(S12^2*(S23 - S51)*(-1 + x)*(S45 - S45*x + 
             (S23 - S51)*x)) + (S23*S34 + S45*(-S34 + S51))*
           (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x)) + 
          S12*(S45*(S34 - S51)*(S45 + S51)*(-1 + x)^2 + S23^2*S34*(-2 + x)*
             x + S23*(S45*S51*(-1 + x)^2 - S34*(2*S45*(-1 + x)^2 + 
                S51*(-2 + x)*x))))*F[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*S12*S45*S51^2*x^5*
         (-(S45*S51*(-1 + x)) + S34*(S45*(-1 + x) - S23*x) + 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]), 
     Insertion[(ep^4*(-1 + 2*ep)*(Mu12^2 - Mu11*Mu22)*tr5)/(1 + 2*ep)]/
       (prop[1]*prop[2]*prop[3]*prop[4]*prop[5]*prop[6]*prop[7]*prop[8]) -> 
      (ep^4*(-1 + 2*ep)*(S12 - S45)^2*x^2*F[1, {-1, 1, 1, 1, 1, -1, 1, 1, 0, 
           0, 0}])/(1024*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S12*(S45*(-1 + x) - S34*x) + 
          S45*(S45 - S34*(-2 + x) - S45*x))*F[1, {-1, 1, 1, 1, 1, 0, 0, 1, 0, 
           0, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S45*(-S12 + 2*S34 + S45)*x*
         F[1, {-1, 1, 1, 1, 1, 0, 1, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(-S12^2 + S34*S45 + S12*(S34 + S45))*x^2*
         F[1, {-1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S45*x^2*
         (S34*S45 + S12^2*(-1 + x) + S12*(S34 + S45 - 2*S34*x - S45*x))*
         F[1, {-1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S45*(-1 + x) + S34*x)^2*
         F[1, {-1, 1, 1, 1, 1, 1, -1, 1, 0, 0, 0}])/(1024*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*(S45*(-1 + x) + S34*x)*
         F[1, {-1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x*(S12*(S45*(-1 + x) - S34*x) + 
          S34*(S45 + S34*x + S45*x))*F[1, {-1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S45*(S34 + S12*(-1 + x))*x*(S45*(-1 + x) + S34*x)*
         F[1, {-1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S45^2*
         F[1, {-1, 1, 1, 1, 1, 1, 1, 1, -2, 0, 0}])/(1024*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*(-S12 + S34)*S45*
         x*F[1, {-1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S45^2*(S34 + S12*(-1 + x))*x*
         F[1, {-1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*(S12 - S34)^2*
         x^2*F[1, {-1, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0}])/
        (1024*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S12 - S34)*S45*(S34 + S12*(-1 + x))*x^2*
         F[1, {-1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S45^2*
         (S34 + S12*(-1 + x))^2*x^2*F[1, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
        (1024*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*(-S12 + 2*S34 + S45)*x*
         F[1, {0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S45*(S45*(-1 + x) + S34*x)*
         F[1, {0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       ((1 - 2*ep)*ep^4*S45^2*F[1, {0, 0, 1, 1, 0, 1, 1, 1, -1, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S12 - S34)*S45*x*F[1, {0, 0, 1, 1, 0, 1, 1, 1, 0, 
           -1, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45^2*(S34 + S12*(-1 + x))*x*
         F[1, {0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*((S23 - S45)*S45 + S12*(S23 + S45))*x^2*
         F[1, {0, 0, 1, 1, 1, -1, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x*(-(S45*(S34*(-2 + x) + S51*(-2 + x) + 
             2*S45*(-1 + x))) + S12*(S45*(-1 + x) + (S23 - S51)*x) + 
          S23*(S34*x + S45*(-1 + 2*x)))*F[1, {0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*(-S23 + S45 + 2*S51)*x*
         F[1, {0, 0, 1, 1, 1, 0, 1, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*(-(S23*S34) + S45*(S34 + S51) + 
          S12*(S23 + S45 + S51))*x^2*F[1, {0, 0, 1, 1, 1, 0, 1, 1, 0, -1, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*x^2*(-(S23*S34) + S45*(S34 + S51) + 
          S12*(S23 + S45 + S51 + S23*x - S45*x - 2*S51*x))*
         F[1, {0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S45*(-1 + x) + S34*x)*(S45 - S45*x + (S23 - S51)*x)*
         F[1, {0, 0, 1, 1, 1, 1, -1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*(S45 - S45*x + (S23 - S51)*x)*
         F[1, {0, 0, 1, 1, 1, 1, 0, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S45*S51*(1 + x) + S12*(S45*(-1 + x) + 
            (S23 - S51)*x) + S34*(S45 - S23*x + S45*x + 2*S51*x))*
         F[1, {0, 0, 1, 1, 1, 1, 0, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S45*x*
         (S45*S51*(-1 + x) + S34*(-S45 - S23*x + S45*x + 2*S51*x) + 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + ((1 - 2*ep)*ep^4*S45*S51*x*
         F[1, {0, 0, 1, 1, 1, 1, 1, 1, -1, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S45^2*S51*x*
         F[1, {0, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*(S12 - S34)*S51*
         x^2*F[1, {0, 0, 1, 1, 1, 1, 1, 1, 0, -2, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*S51*(2*S34 + S12*(-2 + x))*x^2*
         F[1, {0, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S45^2*S51*
         (S34 + S12*(-1 + x))*x^2*F[1, {0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S12^2 - S34*S45 - S12*(S34 + S45))*x^2*
         F[1, {0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S12*(S45*(-1 + x) - S34*x) + 
          S34*(S45 + S34*x + S45*x))*F[1, {0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S12 - S34)*S45*x*F[1, {0, 1, 0, 1, 0, 1, 1, 1, -1, 
           0, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*(S12 - S34)^2*x^2*F[1, {0, 1, 0, 1, 0, 1, 1, 1, 0, 
           -1, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(-S12 + S34)*S45*(S34 + S12*(-1 + x))*x^2*
         F[1, {0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S12*(S12 + 2*S23 - S45)*x^3*
         F[1, {0, 1, 0, 1, 1, -1, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(2*S23*S34 + S45*(-S34 + S51) + S12^2*(-1 + x) + 
          S12*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x + 
            S23*(-2 + 4*x)))*F[1, {0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*(2*S23*S34 + S45*(-2*S34 + S51) + 
          S12*(-2*S23 + S45 + S51))*x^2*F[1, {0, 1, 0, 1, 1, 0, 1, 1, -1, 0, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12*(S12 - S34 + 2*S51)*x^3*
         F[1, {0, 1, 0, 1, 1, 0, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12*x^3*
         (S45*S51*(-2 + x) + S34*(S45 + 2*S23*x - 2*S45*x) + 
          S12*(S45*(-1 + x) + (-2*S23 + S51)*x))*
         F[1, {0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(-(S45*S51*(-1 + x)) - S34^2*x + 
          S12*(-1 + x)*(S45*(-1 + x) - (2*S23 + S34 - 2*S51)*x) + 
          S34*(S45*(-1 + x) + (-2*S23 + S51)*x))*
         F[1, {0, 1, 0, 1, 1, 1, -1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S45*S51*(-2 + x) + S34*(S45 + 2*S23*x - 2*S45*x - 
            S51*x) + S12*(S45*(-1 + x) + 2*(-S23 + S51)*x))*
         F[1, {0, 1, 0, 1, 1, 1, 0, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x^2*(S34*(-S34 + S51) + S12^2*(-1 + x) - 
          S12*(S51 + S34*(-2 + x) - 2*S51*x))*F[1, {0, 1, 0, 1, 1, 1, 0, 1, 
           0, -1, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x^2*(S12^2*(-1 + x)*(S45*(-1 + x) + 
            2*(-S23 + S51)*x) + S34*(S45*S51*(-1 + 2*x) + 
            S34*(S45 + 2*S23*x - 2*S45*x)) + S12*(S45*S51*(-1 + x)^2 - 
            S34*(2*S45*(-1 + x)^2 - (2*S23 - S51)*(-2 + x)*x)))*
         F[1, {0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S45*S51*x*
         F[1, {0, 1, 0, 1, 1, 1, 1, 1, -2, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*(S12 - S34)*S51*
         x^2*F[1, {0, 1, 0, 1, 1, 1, 1, 1, -1, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S45*S51*x^2*(S34 + S12*(-1 + 2*x))*
         F[1, {0, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12*(S12 - S34)*
         S51*x^4*F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12*S45*S51*(S34 + S12*(-1 + x))*x^4*
         F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*(S12 - S45)^2*
         x^2*F[1, {0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S45*(S34*(-2 + x) + S45*(-1 + x)) + 
          S12*(S45 + S34*x - S45*x))*F[1, {0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*(-S12 + 2*S34 + S45)*x*
         F[1, {0, 1, 1, 0, 0, 1, 1, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S12^2 - S34*S45 - S12*(S34 + S45))*x^2*
         F[1, {0, 1, 1, 0, 0, 1, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S45*x^2*
         (S34*S45 + S12^2*(-1 + x) + S12*(S34 + S45 - 2*S34*x - S45*x))*
         F[1, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x^2*(-(S23*S45) + S12^2*(-1 + x) + 
          S12*(S45 - S45*x + S23*(-1 + 2*x)))*F[1, {0, 1, 1, 0, 1, 0, 0, 1, 
           0, 0, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*((S23 - S45)*S45 + S12*(S23 + S45))*x^2*
         F[1, {0, 1, 1, 0, 1, 0, 1, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12*(S12 + 2*S23 - S45)*x^3*
         F[1, {0, 1, 1, 0, 1, 0, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12*x^3*
         (S12*(S45*(-1 + x) + S23*x) + S45*(S45 + S23*(-2 + x) - S45*x))*
         F[1, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x*(2*S45*(S34 - S51)*(-1 + x) + 
          S23*(S45*(-1 + x) - S34*x) + S12*(-1 + x)*(S45*(-1 + x) - 
            (2*S23 + S34 - 2*S51)*x))*F[1, {0, 1, 1, 0, 1, 1, -1, 1, 0, 0, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S23*(S45*(-2 + x) - S34*x) + 
          S12*(S45 - S45*x + 2*(S23 - S51)*x) + 
          S45*(S45 + 4*S51 + S34*(-2 + x) - S45*x - 2*S51*x))*
         F[1, {0, 1, 1, 0, 1, 1, 0, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(-(S23*S34) + 2*S45*(S34 - S51) + 
          S12^2*(-1 + x) + S12*(S23 + S34 - S45 - 2*S51 - 2*S23*x - 2*S34*x + 
            S45*x + 4*S51*x))*F[1, {0, 1, 1, 0, 1, 1, 0, 1, 0, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(S12^2*(-1 + x)*(S45*(-1 + x) + 
            2*(-S23 + S51)*x) + S45*(2*S45*(S34 - S51)*(-1 + x) + 
            S23*(S34 - 2*S34*x)) + S12*(S45*(-S34 + S45 + 2*S51)*(-1 + x)^2 - 
            S23*(S45*(-1 + x)^2 - S34*(-2 + x)*x)))*
         F[1, {0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S45*(-S23 + S45 + 2*S51)*x*
         F[1, {0, 1, 1, 0, 1, 1, 1, 1, -2, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S23*S34 - S34*S45 + 2*S45*S51 + 
          S12*(-S23 + 2*(S45 + S51)))*x^2*F[1, {0, 1, 1, 0, 1, 1, 1, 1, -1, 
           -1, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*x^2*(-(S23*S34) + S45*(S34 - 2*S51) + 
          S12*(S23 - 2*S45 - 2*S51 - 2*S23*x + 2*S45*x + 4*S51*x))*
         F[1, {0, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S12*(S12 - S34 + 2*S51)*x^3*
         F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, -2, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12*x^3*
         (-2*S45*S51*(-2 + x) + S34*(S45*(-2 + x) - S23*x) + 
          S12*(-2*S45*(-1 + x) + (S23 - 2*S51)*x))*
         F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12*S45*x^3*
         (2*S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x) - 
          S12*(-1 + x)*(S45*(-1 + x) - (S23 - 2*S51)*x))*
         F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S45*(S34*(-2 + x) + S45*(-1 + x)) + 
          S12*(S45 + S34*x - S45*x))*F[1, {0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 
           -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*x^2*(S34*S45 + S12^2*(-1 + x) + 
          S12*(S34 + S45 - 2*S34*x - S45*x))*F[1, {0, 1, 1, 1, 0, 0, 1, 1, 0, 
           0, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*(S45*(-1 + x) + S34*x)^2*
         F[1, {0, 1, 1, 1, 0, 1, 0, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*(S34 + S12*(-1 + x))*x*(S45*(-1 + x) + S34*x)*
         F[1, {0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S34*S45*
         (-S12 + S34 + S45)*x^2*F[1, {0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0}])/
        (256*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S45*(S45*(-1 + x) + S34*x)*
         F[1, {0, 1, 1, 1, 0, 1, 1, 1, -1, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S45^2*
         (S34 + S12*(-1 + x))*x*F[1, {0, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S12*(S45*(-1 + x) - S34*x) + 
          S34*(S45 + S34*x + S45*x))*F[1, {0, 1, 1, 1, 0, 1, 1, 1, 0, -1, 
           -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(-S12 + S34)*S45*(S34 + S12*(-1 + x))*x^2*
         F[1, {0, 1, 1, 1, 0, 1, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*(S34 + S12*(-1 + x))*x*(S45*(-1 + x) + S34*x)*
         F[1, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S45^2*
         (S34 + S12*(-1 + x))^2*x^2*F[1, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(-(S23*S45) + S12^2*(-1 + x) + 
          S12*(S45 - S45*x + S23*(-1 + 2*x)))*F[1, {0, 1, 1, 1, 1, -1, 1, 1, 
           0, 0, -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S12*x^3*(S12*(S45*(-1 + x) + S23*x) + 
          S45*(S45 + S23*(-2 + x) - S45*x))*F[1, {0, 1, 1, 1, 1, -1, 1, 1, 0, 
           0, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(2*S45*(S34 - S51)*(-1 + x) + 
          S23*(S45*(-1 + x) - S34*x) + S12*(-1 + x)*(S45*(-1 + x) - 
            (2*S23 + S34 - 2*S51)*x))*F[1, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 
           -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(S45*(S23*S34*(-2 + x) - S45*(S34 - S51)*
             (-1 + x)) + S12^2*(-1 + x)*(S45*(-1 + x) + (S23 - S51)*x) + 
          S12*(-(S45*(S34 + 2*S45 + S51)*(-1 + x)^2) + 
            S23*(2*S45*(-1 + x)^2 + S34*x*(1 + x))))*
         F[1, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(-(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51))) + 
          S45*(-(S23*S34) + S45*(S34 - S51)) + S12^2*(S23 - S51))*x^3*
         F[1, {0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S45*(S45 - 2*S34*(-2 + x) + S51*(-2 + x) - 
            S45*x) + S23*(S45 + 2*S34*x + S45*x) + 
          S12*(2*S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {0, 1, 1, 1, 1, 0, 1, 1, -1, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S45*x^2*
         (2*S23*S34 + S45*(-2*S34 + S51) + S12*(S45 + S51 + S23*(-2 + x) - 
            S45*x - 2*S51*x))*F[1, {0, 1, 1, 1, 1, 0, 1, 1, -1, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x^2*(S23*S34 + S45*(S34 - S51) + 2*S12^2*(-1 + x) - 
          S12*(S23 - S45 + S51 + S34*(-2 + x) - 2*S23*x + S45*x - 2*S51*x))*
         F[1, {0, 1, 1, 1, 1, 0, 1, 1, 0, -1, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12*x^3*
         (S45*S51*(-2 + x) + S34*(S45 - S23*x + S45*x) + 
          S12*(S45*(-1 + x) + (S23 + S51)*x))*F[1, {0, 1, 1, 1, 1, 0, 1, 1, 
           0, -1, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x^2*(S12^2*(-1 + x)*(2*S45*(-1 + x) + 
            (-S23 + S51)*x) + S45*(S45*(S34 - S51)*(-1 + x) - 
            S23*S34*(1 + x)) + S12*(-(S45*(2*S34 + S45 - S51)*(-1 + x)^2) + 
            S23*(S45*(-1 + x)^2 + S34*x*(-1 + 2*x))))*
         F[1, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12*S45*x^3*
         (-2*S45*S51*(-1 + x) + S34*(S45*(-1 + x) - S23*x) + 
          S12*(-1 + x)*(S45*(-1 + x) - (S23 - 2*S51)*x))*
         F[1, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S45*(-1 + x) + S34*x)*(-(S45*S51*(-1 + x)) + 
          S34*(S45*(-1 + x) - S23*x) + S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {0, 1, 1, 1, 1, 1, -1, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + 
             S45*(-1 + x))) + S23*S34*(S45 + S34*x + S45*x) + 
          S12*(-(S45*S51*(-1 + x)) + S23*(S45*(-1 + x) - S34*x) + 
            S34*(2*S45*(-1 + x) + S51*x)))*F[1, {0, 1, 1, 1, 1, 1, 0, 0, 0, 
           0, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S45*(-1 + x) + S34*x)*(S45*(-1 + x) + 
          (-S23 + S51)*x)*F[1, {0, 1, 1, 1, 1, 1, 0, 1, -1, 0, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*x*(-2*S45*S51*(-1 + x) + S12*(-1 + x)*
           (S45*(-1 + x) + (-S23 + S51)*x) + S34*(S45*(-1 + x) - 
            (S23 + S51)*x))*F[1, {0, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x*(-(S45*S51*(-1 + x)) - S34^2*x + 
          S12*(-1 + x)*(S45*(-1 + x) - (2*S23 + S34 - 2*S51)*x) + 
          S34*(S45*(-1 + x) + (-2*S23 + S51)*x))*
         F[1, {0, 1, 1, 1, 1, 1, 0, 1, 0, -1, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x^2*(S12^2*(-1 + x)*(S45*(-1 + x) + (S23 - S51)*x) + 
          S34*(-(S45*S51*(1 + x)) + S34*(S45 - S23*x + S45*x)) + 
          S12*(S45*S51*(-1 + x)^2 + S34*(-(x*(S51 + S23*(-2 + x) - 
                 2*S51*x)) + S45*(-2 + x + x^2))))*
         F[1, {0, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S45*(-1 + x) + S34*x)*(S45*S51*(-1 + x) + 
          S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {0, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S45*(S34 + S12*(-1 + x))*x^2*(-(S45*S51*(-1 + x)) + 
          S34*(S45*(-1 + x) - S23*x) + S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 
          2*S34*S51 + S45*S51)*x^2*F[1, {0, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*(S12^2*(S23 - S51) + 
          S34*(S23*S34 + S45*(-S34 + S51)) + S12*(-2*S23*S34 + S45*S51 + 
            S34*(S45 + S51)))*x^3*F[1, {0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S45*x^3*(-(S34*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) - S12*(S23*S34*(-2 + x) - 
            S45*S51*(-1 + x) + S34*(S45 + S51 - S45*x - 2*S51*x)))*
         F[1, {0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*(S45*(-1 + x) + (-S23 + S51)*x)*
         F[1, {0, 1, 1, 1, 1, 1, 1, 1, -2, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + ((1 - 2*ep)*ep^4*S45^2*S51*x*
         F[1, {0, 1, 1, 1, 1, 1, 1, 1, -2, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x*(S45*S51*(-1 + 2*x) + 
          S12*(2*S45*(-1 + x) + (-S23 + S51)*x) + 
          S34*(-(S45*(-2 + x)) + (S23 + S51)*x))*
         F[1, {0, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S45*S51*x^2*
         (S12 - S34 + S12*x)*F[1, {0, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S45*x*(-(S45*S51*(-1 + x)) + 
          S34*(2*S45*(-1 + x) + (-2*S23 + S51)*x) + 2*S12*(-1 + x)*
           (S45*(-1 + x) + (-S23 + S51)*x))*F[1, {0, 1, 1, 1, 1, 1, 1, 1, -1, 
           0, -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45^2*S51*(S34 + S12*(-1 + x))*x^2*
         F[1, {0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(S34*(-S34 + S51) + S12^2*(-1 + x) - 
          S12*(S51 + S34*(-2 + x) - 2*S51*x))*F[1, {0, 1, 1, 1, 1, 1, 1, 1, 
           0, -2, -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S12*(S12 - S34)*S51*x^4*
         F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(S12^2*(-1 + x)*(2*S45*(-1 + x) + 
            (-S23 + S51)*x) + S34*(S45*S51*(-2 + x) + 
            S34*(2*S45 + S23*x - S45*x)) + S12*(2*S45*S51*(-1 + x)^2 + 
            S34*(x*(-2*S23 + S51 + S23*x + S51*x) - S45*(4 - 5*x + x^2))))*
         F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S12*S45*S51*
         (S34 + S12*(-1 + x))*x^4*F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*(S34 + S12*(-1 + x))*x^2*(-(S45*S51*(-1 + x)) + 
          S34*(S45*(-1 + x) - S23*x) + S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45^2*F[1, {1, -1, 1, 1, -1, 1, 1, 1, 0, 0, 0}])/
        (1024*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S45*(-S23 + S45 + 2*S51)*x*
         F[1, {1, -1, 1, 1, 0, 0, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*(S45*(-1 + x) + (-S23 + S51)*x)*
         F[1, {1, -1, 1, 1, 0, 1, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S45*S51*x*
         F[1, {1, -1, 1, 1, 0, 1, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + ((1 - 2*ep)*ep^4*S45^2*S51*x*
         F[1, {1, -1, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*(S23 - S45)^2*
         x^2*F[1, {1, -1, 1, 1, 1, -1, 1, 1, 0, 0, 0}])/
        (1024*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x*(S45*(S51*(-2 + x) + S45*(-1 + x)) + S23^2*x + 
          S23*(S45 - 2*S45*x - S51*x))*F[1, {1, -1, 1, 1, 1, 0, 0, 1, 0, 0, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(-S23 + S45)*S51*x^2*F[1, {1, -1, 1, 1, 1, 0, 1, 1, 
           0, -1, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S23 - S45)*S45*S51*x^2*
         F[1, {1, -1, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S45 - S45*x + (S23 - S51)*x)^2*
         F[1, {1, -1, 1, 1, 1, 1, -1, 1, 0, 0, 0}])/(1024*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S51*x*
         (S45 - S23*x + S45*x + S51*x)*F[1, {1, -1, 1, 1, 1, 1, 0, 1, 0, -1, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S45*S51*x*(S45*(-1 + x) + (-S23 + S51)*x)*
         F[1, {1, -1, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S51^2*x^2*
         F[1, {1, -1, 1, 1, 1, 1, 1, 1, 0, -2, 0}])/(1024*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + ((1 - 2*ep)*ep^4*S45*S51^2*x^2*
         F[1, {1, -1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S45^2*S51^2*x^2*
         F[1, {1, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/(1024*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*(-S12 + S34)*S45*
         x*F[1, {1, 0, 0, 1, -1, 1, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S23*S34 - S34*S45 + 2*S45*S51 + 
          S12*(-S23 + 2*(S45 + S51)))*x^2*F[1, {1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x*(S45*S51*(-1 + 2*x) + 
          S12*(2*S45*(-1 + x) + (-S23 + S51)*x) + 
          S34*(-(S45*(-2 + x)) + (S23 + S51)*x))*
         F[1, {1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + ((1 - 2*ep)*ep^4*S45*S51*x*
         F[1, {1, 0, 0, 1, 0, 1, 1, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*(S12 - S34)*S51*
         x^2*F[1, {1, 0, 0, 1, 0, 1, 1, 1, 0, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*S51*x^2*(S12 - S34 + S12*x)*
         F[1, {1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12*(S23 - S45)*
         x^3*F[1, {1, 0, 0, 1, 1, -1, 1, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x^2*(S45*(-S34 + S51) + S23*(S34 + S51) - 
          S12*(S23 + S51*(-2 + x) + 2*S45*(-1 + x) - 2*S23*x))*
         F[1, {1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*(S23 - S45)*S51*
         x^2*F[1, {1, 0, 0, 1, 1, 0, 1, 1, -1, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       ((1 - 2*ep)*ep^4*S12*S51*x^3*F[1, {1, 0, 0, 1, 1, 0, 1, 1, 0, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12*S51*x^3*(S45 - S23*x + S45*x)*
         F[1, {1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S51*(S45*(-1 + x) + (S23 - S51)*x) - 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x) + 
          S34*(S45 - S45*x + (S23 + S51)*x))*F[1, {1, 0, 0, 1, 1, 1, -1, 1, 
           0, 0, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S51*x*(S45 - S23*x + S45*x + S51*x)*
         F[1, {1, 0, 0, 1, 1, 1, 0, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S51*x^2*
         (S12 - S34 + S51 + S12*x)*F[1, {1, 0, 0, 1, 1, 1, 0, 1, 0, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S51*x^2*(S45*S51*(1 - 2*x) - 
          S34*(S45 + 2*S23*x - 2*S45*x) + S12*(S45*(-1 + x)^2 - 
            (S23 - S51)*(-2 + x)*x))*F[1, {1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       ((1 - 2*ep)*ep^4*S51^2*x^2*F[1, {1, 0, 0, 1, 1, 1, 1, 1, -1, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*S51^2*x^2*F[1, {1, 0, 0, 1, 1, 1, 1, 1, -1, 0, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12*S51^2*x^4*F[1, {1, 0, 0, 1, 1, 1, 1, 1, 0, -1, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       ((1 - 2*ep)*ep^4*S12*S45*S51^2*x^4*F[1, {1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S45*(-S12 + 2*S34 + S45)*x*
         F[1, {1, 0, 1, 0, -1, 1, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*((S23 - S45)*S45 + S12*(S23 + S45))*x^2*
         F[1, {1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S45*(S45 - 2*S34*(-2 + x) + S51*(-2 + x) - 
            S45*x) + S23*(S45 + 2*S34*x + S45*x) + 
          S12*(2*S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*(-S23 + S45 + 2*S51)*x*
         F[1, {1, 0, 1, 0, 0, 1, 1, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*(2*S23*S34 + S45*(-2*S34 + S51) + 
          S12*(-2*S23 + S45 + S51))*x^2*F[1, {1, 0, 1, 0, 0, 1, 1, 1, 0, -1, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*x^2*(2*S23*S34 + S45*(-2*S34 + S51) + 
          S12*(S45 + S51 + S23*(-2 + x) - S45*x - 2*S51*x))*
         F[1, {1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(S23*(S23 - S45) + S12*(S23 + S45 + S23*x - 
            S45*x))*F[1, {1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*(S23 - S45)^2*x^2*F[1, {1, 0, 1, 0, 1, 0, 1, 1, -1, 
           0, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S12*(S23 - S45)*x^3*F[1, {1, 0, 1, 0, 1, 0, 1, 1, 0, 
           -1, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12*(S23 - S45)*x^3*(S45 + S23*x - S45*x)*
         F[1, {1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(2*S45*(S34 - S51)*(-1 + x) - S23^2*x + 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x) + 
          S23*(S45*(-1 + x) + (-2*S34 + S51)*x))*
         F[1, {1, 0, 1, 0, 1, 1, -1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S45*(S51*(-2 + x) + S45*(-1 + x)) + S23^2*x + 
          S23*(S45 - 2*S45*x - S51*x))*F[1, {1, 0, 1, 0, 1, 1, 0, 1, -1, 0, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(2*S23*S34 - 2*S34*S45 - S23*S51 + 2*S45*S51 + 
          S12*(S45 + S51 + S23*(-2 + x) - S45*x - 2*S51*x))*
         F[1, {1, 0, 1, 0, 1, 1, 0, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x^2*(2*S45^2*(S34 - S51)*(-1 + x) + 2*S23^2*S34*x - 
          S23*S45*(2*S34 - S51)*(-1 + 2*x) + 
          S12*(S45*(S45 + S51)*(-1 + x)^2 + S23^2*(-2 + x)*x - 
            S23*(2*S45*(-1 + x)^2 + S51*(-2 + x)*x)))*
         F[1, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*(S23 - S45)*S51*
         x^2*F[1, {1, 0, 1, 0, 1, 1, 1, 1, -1, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*(-S23 + S45)*S51*x^2*
         F[1, {1, 0, 1, 0, 1, 1, 1, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12*S51*x^3*
         F[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, -2, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12*S51*x^3*
         (S45*(-2 + x) - S23*x)*F[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S12*S45*S51*x^3*(S45*(-1 + x) - S23*x)*
         F[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*(S45*(-1 + x) + S34*x)*
         F[1, {1, 0, 1, 1, -1, 1, 1, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S45^2*
         (S34 + S12*(-1 + x))*x*F[1, {1, 0, 1, 1, -1, 1, 1, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S23*(S45*(-2 + x) - S34*x) + 
          S12*(S45 - S45*x + 2*(S23 - S51)*x) + 
          S45*(S45 + 4*S51 + S34*(-2 + x) - S45*x - 2*S51*x))*
         F[1, {1, 0, 1, 1, 0, 0, 1, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S45*x^2*
         (-(S23*S34) + S45*(S34 - 2*S51) + S12*(S23 - 2*S45 - 2*S51 - 
            2*S23*x + 2*S45*x + 4*S51*x))*F[1, {1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S45*(-1 + x) + S34*x)*(S45*(-1 + x) + 
          (-S23 + S51)*x)*F[1, {1, 0, 1, 1, 0, 1, 0, 1, 0, 0, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S45*x*(-(S45*S51*(-1 + x)) + 
          S34*(2*S45*(-1 + x) + (-2*S23 + S51)*x) + 2*S12*(-1 + x)*
           (S45*(-1 + x) + (-S23 + S51)*x))*F[1, {1, 0, 1, 1, 0, 1, 0, 1, 0, 
           0, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 
          2*S34*S51 + S45*S51)*x^2*F[1, {1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*(S45 - S45*x + (S23 - S51)*x)*
         F[1, {1, 0, 1, 1, 0, 1, 1, 1, -1, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S45^2*S51*x*
         F[1, {1, 0, 1, 1, 0, 1, 1, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S45*S51*(-2 + x) + S34*(S45 + 2*S23*x - 2*S45*x - 
            S51*x) + S12*(S45*(-1 + x) + 2*(-S23 + S51)*x))*
         F[1, {1, 0, 1, 1, 0, 1, 1, 1, 0, -1, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S45*S51*x^2*
         (S34 + S12*(-1 + 2*x))*F[1, {1, 0, 1, 1, 0, 1, 1, 1, 0, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*x*(-2*S45*S51*(-1 + x) + S12*(-1 + x)*
           (S45*(-1 + x) + (-S23 + S51)*x) + S34*(S45*(-1 + x) - 
            (S23 + S51)*x))*F[1, {1, 0, 1, 1, 0, 1, 1, 1, 0, 0, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45^2*S51*(S34 + S12*(-1 + x))*x^2*
         F[1, {1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x^2*(S23*(S23 - S45) + S12*(S23 + S45 + S23*x - 
            S45*x))*F[1, {1, 0, 1, 1, 1, -1, 1, 1, 0, 0, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S12*(S23 - S45)*x^3*(S45 + S23*x - S45*x)*
         F[1, {1, 0, 1, 1, 1, -1, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x*(2*S45*(S34 - S51)*(-1 + x) - S23^2*x + 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x) + 
          S23*(S45*(-1 + x) + (-2*S34 + S51)*x))*
         F[1, {1, 0, 1, 1, 1, 0, 0, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(S45^2*(S34 - S51)*(-1 + x) + S23^2*S34*x + 
          S23*S45*(S34 + S51 - 2*S34*x + S51*x) + 
          S12*(2*S45*(S45 + S51)*(-1 + x)^2 + S23^2*x*(-1 + 2*x) - 
            S23*(S51*x*(-1 + 2*x) + S45*(1 - 5*x + 4*x^2))))*
         F[1, {1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-S23^2 + S45*S51 + S23*(S45 + S51)))*x^3*
         F[1, {1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S45*(S51*(-2 + x) + S45*(-1 + x)) + S23^2*x + 
          S23*(S45 - 2*S45*x - S51*x))*F[1, {1, 0, 1, 1, 1, 0, 1, 1, -1, 0, 
           -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*(-S23 + S45)*S51*x^2*
         F[1, {1, 0, 1, 1, 1, 0, 1, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(-(S23*S34) + S34*S45 + 2*S23*S51 - S45*S51 + 
          S12*(S23 + S45 + S51 + S23*x - S45*x + S51*x))*
         F[1, {1, 0, 1, 1, 1, 0, 1, 1, 0, -1, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12*S51*x^3*
         (S45 + 2*S23*x - 2*S45*x)*F[1, {1, 0, 1, 1, 1, 0, 1, 1, 0, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x^2*(-(S45^2*(S34 - S51)*(-1 + x)) - S23^2*S34*x - 
          S23*S45*(S34 + S51*(-2 + x) - 2*S34*x) + 
          S12*(S45*(S45 + S51)*(-1 + x)^2 + S23^2*x*(1 + x) + 
            S23*(-(S51*x*(1 + x)) + S45*(1 + x - 2*x^2))))*
         F[1, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12*S45*S51*x^3*
         (S45*(-1 + x) - S23*x)*F[1, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x*(S45*(-1 + x) + (-S23 + S51)*x)*
         (-(S45*S51*(-1 + x)) + S34*(S45*(-1 + x) - S23*x) + 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 0, 1, 1, 1, 1, -1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x^2*(-(S45*(S34 - S51)*(S51*(-2 + x) + 
             S45*(-1 + x))) - S23^2*S34*x + S12*(S23 - S51)*
           (S45 - S45*x + (S23 - S51)*x) + S23*(-(S45*S51*(-2 + x)) + 
            S34*(-S45 + 2*S45*x + S51*x)))*F[1, {1, 0, 1, 1, 1, 1, 0, 0, 0, 
           0, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*(S45 - S45*x + (S23 - S51)*x)^2*
         F[1, {1, 0, 1, 1, 1, 1, 0, 1, -1, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S45*S51*x*
         (S45*(-1 + x) + (-S23 + S51)*x)*F[1, {1, 0, 1, 1, 1, 1, 0, 1, -1, 0, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x) + 
          S51*(S45 - S45*x + (-S23 + S51)*x) + S34*(S45*(-1 + x) - 
            (S23 + S51)*x))*F[1, {1, 0, 1, 1, 1, 1, 0, 1, 0, -1, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S51*x^2*(-(S45*S51*(1 + x)) + 
          S34*(S45 - S23*x + S45*x) + S12*(-((S23 - S51)*x*(-1 + 2*x)) + 
            S45*(-1 - x + 2*x^2)))*F[1, {1, 0, 1, 1, 1, 1, 0, 1, 0, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S45*(-1 + x) + (-S23 + S51)*x)*
         (-(S45*S51*(-1 + x)) + S34*(S45*(-1 + x) - S23*x) + 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 0, 1, 1, 1, 1, 0, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S45*S51*x^2*
         (-(S45*S51*(-1 + x)) + S34*(S45*(-1 + x) - S23*x) + 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S45*S51*
         (-S23 + S45 + S51)*x^2*F[1, {1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0}])/
        (256*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S51*(S23*S34 + S45*(-S34 + S51) + 
          S12*(-S23 + 2*S45 + S51))*x^3*F[1, {1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S45*S51*x^3*(S23*S34 + S45*(-S34 + S51) + 
          S12*(2*S45 + S51 - 2*S45*x - 2*S51*x + S23*(-1 + 2*x)))*
         F[1, {1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S51*x*
         (S45 - S23*x + S45*x + S51*x)*F[1, {1, 0, 1, 1, 1, 1, 1, 1, -1, -1, 
           -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*S51^2*x^2*F[1, {1, 0, 1, 1, 1, 1, 1, 1, -1, -1, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*S51*x*(S45*(-1 + x) + (-S23 + S51)*x)*
         F[1, {1, 0, 1, 1, 1, 1, 1, 1, -1, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + ((1 - 2*ep)*ep^4*S45^2*S51^2*x^2*
         F[1, {1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S51*x^2*
         (S12 - S34 + S51 + S12*x)*F[1, {1, 0, 1, 1, 1, 1, 1, 1, 0, -2, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       ((1 - 2*ep)*ep^4*S12*S51^2*x^4*F[1, {1, 0, 1, 1, 1, 1, 1, 1, 0, -2, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S51*x^2*(S45*S51*(-2 + x) + 
          S34*(2*S45 + S23*x - S45*x) + S12*(-((S23 - S51)*x*(1 + x)) + 
            S45*(-2 + x + x^2)))*F[1, {1, 0, 1, 1, 1, 1, 1, 1, 0, -1, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12*S45*S51^2*x^4*F[1, {1, 0, 1, 1, 1, 1, 1, 1, 0, 
           -1, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*S51*x^2*(S45*S51*(-1 + x) + 
          S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S12 - S34)^2*x^2*F[1, {1, 1, -1, 1, -1, 1, 1, 1, 0, 
           0, 0}])/(1024*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S12*(S12 - S34 + 2*S51)*x^3*
         F[1, {1, 1, -1, 1, 0, 0, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(S34*(-S34 + S51) + S12^2*(-1 + x) - 
          S12*(S51 + S34*(-2 + x) - 2*S51*x))*F[1, {1, 1, -1, 1, 0, 1, 0, 1, 
           0, 0, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S12 - S34)*S51*x^2*F[1, {1, 1, -1, 1, 0, 1, 1, 1, 
           -1, 0, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S12*(S12 - S34)*S51*x^4*
         F[1, {1, 1, -1, 1, 0, 1, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12^2*x^4*
         F[1, {1, 1, -1, 1, 1, -1, 1, 1, 0, 0, 0}])/(1024*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S12*(S34 - S51 + S12*(-1 + x))*x^3*
         F[1, {1, 1, -1, 1, 1, 0, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12*S51*x^3*
         F[1, {1, 1, -1, 1, 1, 0, 1, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + ((1 - 2*ep)*ep^4*S12^2*S51*x^5*
         F[1, {1, 1, -1, 1, 1, 0, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S34 - S51 + S12*(-1 + x))^2*x^2*
         F[1, {1, 1, -1, 1, 1, 1, -1, 1, 0, 0, 0}])/(1024*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S51*x^2*
         (S12 - S34 + S51 + S12*x)*F[1, {1, 1, -1, 1, 1, 1, 0, 1, -1, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12*S51*(S34 - S51 + S12*(-1 + x))*x^4*
         F[1, {1, 1, -1, 1, 1, 1, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S51^2*x^2*
         F[1, {1, 1, -1, 1, 1, 1, 1, 1, -2, 0, 0}])/(1024*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + ((1 - 2*ep)*ep^4*S12*S51^2*x^4*
         F[1, {1, 1, -1, 1, 1, 1, 1, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12^2*S51^2*x^6*
         F[1, {1, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0}])/(1024*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(-S12^2 + S34*S45 + S12*(S34 + S45))*x^2*
         F[1, {1, 1, 0, 0, -1, 1, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12*(S12 + 2*S23 - S45)*x^3*
         F[1, {1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x^2*(S23*S34 + S45*(S34 - S51) + 2*S12^2*(-1 + x) - 
          S12*(S23 - S45 + S51 + S34*(-2 + x) - 2*S23*x + S45*x - 2*S51*x))*
         F[1, {1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*(-(S23*S34) + S45*(S34 + S51) + 
          S12*(S23 + S45 + S51))*x^2*F[1, {1, 1, 0, 0, 0, 1, 1, 1, -1, 0, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12*(S12 - S34 + 2*S51)*x^3*
         F[1, {1, 1, 0, 0, 0, 1, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12*x^3*
         (S45*S51*(-2 + x) + S34*(S45 - S23*x + S45*x) + 
          S12*(S45*(-1 + x) + (S23 + S51)*x))*F[1, {1, 1, 0, 0, 0, 1, 1, 1, 
           0, 0, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S12*x^3*(S12 + S23 - S12*x)*
         F[1, {1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S12*(S23 - S45)*
         x^3*F[1, {1, 1, 0, 0, 1, 0, 1, 1, -1, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       ((1 - 2*ep)*ep^4*S12^2*x^4*F[1, {1, 1, 0, 0, 1, 0, 1, 1, 0, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12^2*x^4*(S45 + S23*x - S45*x)*
         F[1, {1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S34 - S51 + S12*(-1 + x))*x^2*(S12 + S23 - S12*x)*
         F[1, {1, 1, 0, 0, 1, 1, -1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(-(S23*S34) + S34*S45 + 2*S23*S51 - S45*S51 + 
          S12*(S23 + S45 + S51 + S23*x - S45*x + S51*x))*
         F[1, {1, 1, 0, 0, 1, 1, 0, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12*(S34 - S51 + S12*(-1 + x))*x^3*
         F[1, {1, 1, 0, 0, 1, 1, 0, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12*x^3*
         (S34*(S45*(-1 + x) - S23*x) + S51*(S45 + 2*S23*x - S45*x) + 
          S12*(-1 + x)*(S45*(-1 + x) - (S23 + S51)*x))*
         F[1, {1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*(-S23 + S45)*S51*
         x^2*F[1, {1, 1, 0, 0, 1, 1, 1, 1, -2, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       ((1 - 2*ep)*ep^4*S12*S51*x^3*F[1, {1, 1, 0, 0, 1, 1, 1, 1, -1, -1, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12*S51*x^3*(S45 + 2*S23*x - 2*S45*x)*
         F[1, {1, 1, 0, 0, 1, 1, 1, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12^2*S51*x^5*
         F[1, {1, 1, 0, 0, 1, 1, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S12^2*S51*x^5*
         (S45 + S23*x - S45*x)*F[1, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x*(S12*(S45*(-1 + x) - S34*x) + 
          S34*(S45 + S34*x + S45*x))*F[1, {1, 1, 0, 1, -1, 1, 1, 1, 0, 0, 
           -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S12 - S34)*S45*(S34 + S12*(-1 + x))*x^2*
         F[1, {1, 1, 0, 1, -1, 1, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(-(S23*S34) + 2*S45*(S34 - S51) + 
          S12^2*(-1 + x) + S12*(S23 + S34 - S45 - 2*S51 - 2*S23*x - 2*S34*x + 
            S45*x + 4*S51*x))*F[1, {1, 1, 0, 1, 0, 0, 1, 1, 0, 0, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12*x^3*(-2*S45*S51*(-2 + x) + 
          S34*(S45*(-2 + x) - S23*x) + S12*(-2*S45*(-1 + x) + 
            (S23 - 2*S51)*x))*F[1, {1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x*(-(S45*S51*(-1 + x)) - S34^2*x + 
          S12*(-1 + x)*(S45*(-1 + x) - (2*S23 + S34 - 2*S51)*x) + 
          S34*(S45*(-1 + x) + (-2*S23 + S51)*x))*
         F[1, {1, 1, 0, 1, 0, 1, 0, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(S12^2*(-1 + x)*(2*S45*(-1 + x) + 
            (-S23 + S51)*x) + S34*(S45*S51*(-2 + x) + 
            S34*(2*S45 + S23*x - S45*x)) + S12*(2*S45*S51*(-1 + x)^2 + 
            S34*(x*(-2*S23 + S51 + S23*x + S51*x) - S45*(4 - 5*x + x^2))))*
         F[1, {1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*(S12^2*(S23 - S51) + 
          S34*(S23*S34 + S45*(-S34 + S51)) + S12*(-2*S23*S34 + S45*S51 + 
            S34*(S45 + S51)))*x^3*F[1, {1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S45*S51*(1 + x) + S12*(S45*(-1 + x) + 
            (S23 - S51)*x) + S34*(S45 - S23*x + S45*x + 2*S51*x))*
         F[1, {1, 1, 0, 1, 0, 1, 1, 1, -1, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S45*S51*
         (2*S34 + S12*(-2 + x))*x^2*F[1, {1, 1, 0, 1, 0, 1, 1, 1, -1, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x^2*(S34*(-S34 + S51) + S12^2*(-1 + x) - 
          S12*(S51 + S34*(-2 + x) - 2*S51*x))*F[1, {1, 1, 0, 1, 0, 1, 1, 1, 
           0, -1, -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12*(S12 - S34)*S51*x^4*
         F[1, {1, 1, 0, 1, 0, 1, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x^2*(S12^2*(-1 + x)*(S45*(-1 + x) + (S23 - S51)*x) + 
          S34*(-(S45*S51*(1 + x)) + S34*(S45 - S23*x + S45*x)) + 
          S12*(S45*S51*(-1 + x)^2 + S34*(-(x*(S51 + S23*(-2 + x) - 
                 2*S51*x)) + S45*(-2 + x + x^2))))*
         F[1, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S12*S45*S51*
         (S34 + S12*(-1 + x))*x^4*F[1, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12*x^3*(S12 + S23 - S12*x)*
         F[1, {1, 1, 0, 1, 1, -1, 1, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S12^2*x^4*
         (S45 + S23*x - S45*x)*F[1, {1, 1, 0, 1, 1, -1, 1, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*(S34 - S51 + S12*(-1 + x))*x^2*(S12 + S23 - S12*x)*
         F[1, {1, 1, 0, 1, 1, 0, 0, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S12*x^3*
         (2*S34*(S45*(-1 + x) - S23*x) + S51*(-2*S45*(-1 + x) + S23*x) + 
          S12*(-1 + x)*(2*S45*(-1 + x) + (-2*S23 + S51)*x))*
         F[1, {1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12*(-(S23*S34) + S34*S45 + 2*S23*S51 - S45*S51 + 
          S12*(S23 + S51))*x^4*F[1, {1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(2*S23*S34 - 2*S34*S45 - S23*S51 + 2*S45*S51 + 
          S12*(S45 + S51 + S23*(-2 + x) - S45*x - 2*S51*x))*
         F[1, {1, 1, 0, 1, 1, 0, 1, 1, -1, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12*S51*x^3*
         (S45*(-2 + x) - S23*x)*F[1, {1, 1, 0, 1, 1, 0, 1, 1, -1, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12*(S34 - S51 + S12*(-1 + x))*x^3*
         F[1, {1, 1, 0, 1, 1, 0, 1, 1, 0, -1, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12^2*S51*x^5*
         F[1, {1, 1, 0, 1, 1, 0, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12*x^3*
         (S34*(S45*(-1 + x) - S23*x) + S51*(S45 - S23*x - S45*x) + 
          S12*(-1 + x)*(S45*(-1 + x) - (S23 - 2*S51)*x))*
         F[1, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12^2*S51*x^5*
         (S45 + S23*x - S45*x)*F[1, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S34 - S51 + S12*(-1 + x))*x^2*
         (-(S45*S51*(-1 + x)) + S34*(S45*(-1 + x) - S23*x) + 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, 0, 1, 1, 1, -1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x^3*(-((S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) + 
          S12*(-(S23*(S51 + S34*(-2 + x) - 2*S51*x)) + (S34 - S51)*
             (S45*(-1 + x) + S51*(-1 + 2*x))))*F[1, {1, 1, 0, 1, 1, 1, 0, 0, 
           0, 0, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x) + 
          S51*(S45 - S45*x + (-S23 + S51)*x) + S34*(S45*(-1 + x) - 
            (S23 + S51)*x))*F[1, {1, 1, 0, 1, 1, 1, 0, 1, -1, 0, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S51*x^2*(S45*S51*(-2 + x) + 
          S34*(2*S45 + S23*x - S45*x) + S12*(-((S23 - S51)*x*(1 + x)) + 
            S45*(-2 + x + x^2)))*F[1, {1, 1, 0, 1, 1, 1, 0, 1, -1, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*(S34 - S51 + S12*(-1 + x))^2*x^2*
         F[1, {1, 1, 0, 1, 1, 1, 0, 1, 0, -1, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S12*S51*
         (S34 - S51 + S12*(-1 + x))*x^4*F[1, {1, 1, 0, 1, 1, 1, 0, 1, 0, -1, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*(S34 - S51 + S12*(-1 + x))*x^2*
         (-(S45*S51*(-1 + x)) + S34*(S45*(-1 + x) - S23*x) + 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, 0, 1, 1, 1, 0, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12*S51*x^4*
         (-(S45*S51*(-1 + x)) + S34*(S45*(-1 + x) - S23*x) + 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S51*(S23*S34 + S45*(-S34 + S51) + 
          S12*(-S23 + 2*S45 + S51))*x^3*F[1, {1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S12*S51*(S12 - S34 + S51)*x^4*
         F[1, {1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0}])/(256*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S12*S51*x^4*
         (S45*S51*(-2 + x) + S34*(2*S45 + S23*x - S45*x) + 
          S12*(2*S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S51*x*
         (S45 - S23*x + S45*x + S51*x)*F[1, {1, 1, 0, 1, 1, 1, 1, 1, -2, 0, 
           -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       ((1 - 2*ep)*ep^4*S45*S51^2*x^2*F[1, {1, 1, 0, 1, 1, 1, 1, 1, -2, 0, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S51*x^2*(S12 - S34 + S51 + S12*x)*
         F[1, {1, 1, 0, 1, 1, 1, 1, 1, -1, -1, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12*S51^2*x^4*
         F[1, {1, 1, 0, 1, 1, 1, 1, 1, -1, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S51*x^2*
         (-(S45*S51*(1 + x)) + S34*(S45 - S23*x + S45*x) + 
          S12*(-((S23 - S51)*x*(-1 + 2*x)) + S45*(-1 - x + 2*x^2)))*
         F[1, {1, 1, 0, 1, 1, 1, 1, 1, -1, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12*S45*S51^2*
         x^4*F[1, {1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S12*S51*(S34 - S51 + S12*(-1 + x))*x^4*
         F[1, {1, 1, 0, 1, 1, 1, 1, 1, 0, -1, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + ((1 - 2*ep)*ep^4*S12^2*S51^2*x^6*
         F[1, {1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S12*S51*x^4*
         (-(S45*S51*(-1 + x)) + S34*(S45*(-1 + x) - S23*x) + 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*(S12 - S45)^2*
         x^2*F[1, {1, 1, 1, -1, -1, 1, 1, 1, 0, 0, 0}])/
        (1024*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(-(S23*S45) + S12^2*(-1 + x) + 
          S12*(S45 - S45*x + S23*(-1 + 2*x)))*F[1, {1, 1, 1, -1, 0, 1, 0, 1, 
           0, 0, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*((S23 - S45)*S45 + S12*(S23 + S45))*x^2*
         F[1, {1, 1, 1, -1, 0, 1, 1, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S12*(S12 + 2*S23 - S45)*x^3*
         F[1, {1, 1, 1, -1, 0, 1, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S12*x^3*
         (S12*(S45*(-1 + x) + S23*x) + S45*(S45 + S23*(-2 + x) - S45*x))*
         F[1, {1, 1, 1, -1, 0, 1, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(S12 + S23 - S12*x)^2*
         F[1, {1, 1, 1, -1, 1, 1, -1, 1, 0, 0, 0}])/(1024*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x^2*(S23*(S23 - S45) + S12*(S23 + S45 + S23*x - 
            S45*x))*F[1, {1, 1, 1, -1, 1, 1, 0, 1, -1, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12*x^3*(S12 + S23 - S12*x)*
         F[1, {1, 1, 1, -1, 1, 1, 0, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S12*x^3*
         (S12 + S23 - S12*x)*(S45 + S23*x - S45*x)*
         F[1, {1, 1, 1, -1, 1, 1, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*(S23 - S45)^2*
         x^2*F[1, {1, 1, 1, -1, 1, 1, 1, 1, -2, 0, 0}])/
        (1024*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12*(S23 - S45)*x^3*F[1, {1, 1, 1, -1, 1, 1, 1, 1, 
           -1, -1, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S12*(S23 - S45)*x^3*(S45 + S23*x - S45*x)*
         F[1, {1, 1, 1, -1, 1, 1, 1, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12^2*x^4*
         F[1, {1, 1, 1, -1, 1, 1, 1, 1, 0, -2, 0}])/(1024*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S12^2*x^4*
         (S45 + S23*x - S45*x)*F[1, {1, 1, 1, -1, 1, 1, 1, 1, 0, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12^2*x^4*(S45 + S23*x - S45*x)^2*
         F[1, {1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0}])/(1024*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S12*(S45*(-1 + x) - S34*x) + 
          S45*(S45 - S34*(-2 + x) - S45*x))*F[1, {1, 1, 1, 0, -1, 1, 1, 1, 0, 
           0, -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S45*x^2*(S34*S45 + S12^2*(-1 + x) + 
          S12*(S34 + S45 - 2*S34*x - S45*x))*F[1, {1, 1, 1, 0, -1, 1, 1, 1, 
           0, 0, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x^2*(-(S23*S45) + S12^2*(-1 + x) + 
          S12*(S45 - S45*x + S23*(-1 + 2*x)))*F[1, {1, 1, 1, 0, 0, 0, 1, 1, 
           0, 0, -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12*x^3*(S12*(S45*(-1 + x) + S23*x) + 
          S45*(S45 + S23*(-2 + x) - S45*x))*F[1, {1, 1, 1, 0, 0, 0, 1, 1, 0, 
           0, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(2*S45*(S34 - S51)*(-1 + x) + 
          S23*(S45*(-1 + x) - S34*x) + S12*(-1 + x)*(S45*(-1 + x) - 
            (2*S23 + S34 - 2*S51)*x))*F[1, {1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 
           -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x^2*(S12^2*(-1 + x)*(2*S45*(-1 + x) + 
            (-S23 + S51)*x) + S45*(S45*(S34 - S51)*(-1 + x) - 
            S23*S34*(1 + x)) + S12*(-(S45*(2*S34 + S45 - S51)*(-1 + x)^2) + 
            S23*(S45*(-1 + x)^2 + S34*x*(-1 + 2*x))))*
         F[1, {1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(-(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51))) + 
          S45*(-(S23*S34) + S45*(S34 - S51)) + S12^2*(S23 - S51))*x^3*
         F[1, {1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x*(-(S45*(S34*(-2 + x) + S51*(-2 + x) + 
             2*S45*(-1 + x))) + S12*(S45*(-1 + x) + (S23 - S51)*x) + 
          S23*(S34*x + S45*(-1 + 2*x)))*F[1, {1, 1, 1, 0, 0, 1, 1, 1, -1, 0, 
           -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*x^2*(-(S23*S34) + S45*(S34 + S51) + 
          S12*(S23 + S45 + S51 + S23*x - S45*x - 2*S51*x))*
         F[1, {1, 1, 1, 0, 0, 1, 1, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(2*S23*S34 + S45*(-S34 + S51) + S12^2*(-1 + x) + 
          S12*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x + 
            S23*(-2 + 4*x)))*F[1, {1, 1, 1, 0, 0, 1, 1, 1, 0, -1, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12*x^3*(S45*S51*(-2 + x) + 
          S34*(S45 + 2*S23*x - 2*S45*x) + S12*(S45*(-1 + x) + 
            (-2*S23 + S51)*x))*F[1, {1, 1, 1, 0, 0, 1, 1, 1, 0, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(S45*(S23*S34*(-2 + x) - S45*(S34 - S51)*
             (-1 + x)) + S12^2*(-1 + x)*(S45*(-1 + x) + (S23 - S51)*x) + 
          S12*(-(S45*(S34 + 2*S45 + S51)*(-1 + x)^2) + 
            S23*(2*S45*(-1 + x)^2 + S34*x*(1 + x))))*
         F[1, {1, 1, 1, 0, 0, 1, 1, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12*S45*x^3*
         (-2*S45*S51*(-1 + x) + S34*(S45*(-1 + x) - S23*x) + 
          S12*(-1 + x)*(S45*(-1 + x) - (S23 - 2*S51)*x))*
         F[1, {1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x^2*(S12 + S23 - S12*x)^2*
         F[1, {1, 1, 1, 0, 1, 0, 0, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12*x^3*
         (S12 + S23 - S12*x)*(S45 + S23*x - S45*x)*
         F[1, {1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S12*S23*
         (S12 + S23 - S45)*x^4*F[1, {1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0}])/
        (256*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(S23*(S23 - S45) + S12*(S23 + S45 + S23*x - 
            S45*x))*F[1, {1, 1, 1, 0, 1, 0, 1, 1, -1, 0, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12*(S23 - S45)*x^3*(S45 + S23*x - S45*x)*
         F[1, {1, 1, 1, 0, 1, 0, 1, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S12*x^3*
         (S12 + S23 - S12*x)*F[1, {1, 1, 1, 0, 1, 0, 1, 1, 0, -1, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12^2*x^4*(S45 + S23*x - S45*x)*
         F[1, {1, 1, 1, 0, 1, 0, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12*x^3*
         (S12 + S23 - S12*x)*(S45 + S23*x - S45*x)*
         F[1, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S12^2*x^4*
         (S45 + S23*x - S45*x)^2*F[1, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(-S23 + S12*(-1 + x))*x^2*(S45*S51*(-1 + x) + 
          S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {1, 1, 1, 0, 1, 1, -1, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + 
          S12^2*(S23 - S51)*(-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + 
            S23^2*(-1 + 2*x) + S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 
              2*S51*x)))*F[1, {1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x*(2*S45*(S34 - S51)*(-1 + x) - S23^2*x + 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x) + 
          S23*(S45*(-1 + x) + (-2*S34 + S51)*x))*
         F[1, {1, 1, 1, 0, 1, 1, 0, 1, -1, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x^2*(-(S45^2*(S34 - S51)*(-1 + x)) - S23^2*S34*x - 
          S23*S45*(S34 + S51*(-2 + x) - 2*S34*x) + 
          S12*(S45*(S45 + S51)*(-1 + x)^2 + S23^2*x*(1 + x) + 
            S23*(-(S51*x*(1 + x)) + S45*(1 + x - 2*x^2))))*
         F[1, {1, 1, 1, 0, 1, 1, 0, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*(S34 - S51 + S12*(-1 + x))*x^2*(S12 + S23 - S12*x)*
         F[1, {1, 1, 1, 0, 1, 1, 0, 1, 0, -1, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12*x^3*
         (S34*(S45*(-1 + x) - S23*x) + S51*(S45 - S23*x - S45*x) + 
          S12*(-1 + x)*(S45*(-1 + x) - (S23 - 2*S51)*x))*
         F[1, {1, 1, 1, 0, 1, 1, 0, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*(-S23 + S12*(-1 + x))*x^2*(S45*S51*(-1 + x) + 
          S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {1, 1, 1, 0, 1, 1, 0, 1, 0, 0, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12*x^3*(S45 + S23*x - S45*x)*(S45*S51*(-1 + x) + 
          S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-S23^2 + S45*S51 + S23*(S45 + S51)))*x^3*
         F[1, {1, 1, 1, 0, 1, 1, 1, 0, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12*(-(S23*S34) + S34*S45 + 2*S23*S51 - S45*S51 + 
          S12*(S23 + S51))*x^4*F[1, {1, 1, 1, 0, 1, 1, 1, 0, 0, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S12*x^4*(-(S45^2*(S34 - S51)*(-1 + x)) - 
          S23^2*S34*x - S23*S45*(S34 + S51*(-2 + x) - 2*S34*x) + 
          S12*(-(S45*S51*(-1 + x)) + S23^2*x + S23*(S45 - S45*x - S51*x)))*
         F[1, {1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x*(S45*(S51*(-2 + x) + S45*(-1 + x)) + S23^2*x + 
          S23*(S45 - 2*S45*x - S51*x))*F[1, {1, 1, 1, 0, 1, 1, 1, 1, -2, 0, 
           -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S23 - S45)*S45*S51*x^2*
         F[1, {1, 1, 1, 0, 1, 1, 1, 1, -2, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x^2*(S45*(-S34 + S51) + S23*(S34 + S51) - 
          S12*(S23 + S51*(-2 + x) + 2*S45*(-1 + x) - 2*S23*x))*
         F[1, {1, 1, 1, 0, 1, 1, 1, 1, -1, -1, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12*S51*x^3*
         (S45 - S23*x + S45*x)*F[1, {1, 1, 1, 0, 1, 1, 1, 1, -1, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(S45^2*(S34 - S51)*(-1 + x) + S23^2*S34*x + 
          S23*S45*(S34 + S51 - 2*S34*x + S51*x) + 
          S12*(2*S45*(S45 + S51)*(-1 + x)^2 + S23^2*x*(-1 + 2*x) - 
            S23*(S51*x*(-1 + 2*x) + S45*(1 - 5*x + 4*x^2))))*
         F[1, {1, 1, 1, 0, 1, 1, 1, 1, -1, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12*S45*S51*x^3*
         (S45*(-1 + x) - S23*x)*F[1, {1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S12*(S34 - S51 + S12*(-1 + x))*x^3*
         F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, -2, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + ((1 - 2*ep)*ep^4*S12^2*S51*x^5*
         F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, -2, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S12*x^3*
         (2*S34*(S45*(-1 + x) - S23*x) + S51*(-2*S45*(-1 + x) + S23*x) + 
          S12*(-1 + x)*(2*S45*(-1 + x) + (-2*S23 + S51)*x))*
         F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12^2*S51*x^5*
         (S45 + S23*x - S45*x)*F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S12*x^3*(S45 + S23*x - S45*x)*(S45*S51*(-1 + x) + 
          S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S45*(-1 + x) + S34*x)^2*
         F[1, {1, 1, 1, 1, -1, 1, 1, 1, 0, 0, -2}])/(1024*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S45*(S34 + S12*(-1 + x))*x*(S45*(-1 + x) + S34*x)*
         F[1, {1, 1, 1, 1, -1, 1, 1, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S45^2*
         (S34 + S12*(-1 + x))^2*x^2*F[1, {1, 1, 1, 1, -1, 1, 1, 1, 0, 0, 0}])/
        (1024*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x*(2*S45*(S34 - S51)*(-1 + x) + 
          S23*(S45*(-1 + x) - S34*x) + S12*(-1 + x)*(S45*(-1 + x) - 
            (2*S23 + S34 - 2*S51)*x))*F[1, {1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 
           -2}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(S12^2*(-1 + x)*(S45*(-1 + x) + 
            2*(-S23 + S51)*x) + S45*(2*S45*(S34 - S51)*(-1 + x) + 
            S23*(S34 - 2*S34*x)) + S12*(S45*(-S34 + S45 + 2*S51)*(-1 + x)^2 - 
            S23*(S45*(-1 + x)^2 - S34*(-2 + x)*x)))*
         F[1, {1, 1, 1, 1, 0, 0, 1, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12*S45*x^3*
         (2*S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x) - 
          S12*(-1 + x)*(S45*(-1 + x) - (S23 - 2*S51)*x))*
         F[1, {1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S45*(-1 + x) + S34*x)*(S45*S51*(-1 + x) + 
          S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*(S34 + S12*(-1 + x))*x^2*(-(S45*S51*(-1 + x)) + 
          S34*(S45*(-1 + x) - S23*x) + S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + 
             S45*(-1 + x))) + S23*S34*(S45 + S34*x + S45*x) + 
          S12*(-(S45*S51*(-1 + x)) + S23*(S45*(-1 + x) - S34*x) + 
            S34*(2*S45*(-1 + x) + S51*x)))*F[1, {1, 1, 1, 1, 0, 1, 1, 0, 0, 
           0, -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S45*x^3*(-(S34*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) - S12*(S23*S34*(-2 + x) - 
            S45*S51*(-1 + x) + S34*(S45 + S51 - S45*x - 2*S51*x)))*
         F[1, {1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S45*(-1 + x) + S34*x)*(S45 - S45*x + (S23 - S51)*x)*
         F[1, {1, 1, 1, 1, 0, 1, 1, 1, -1, 0, -2}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S45*x*
         (S45*S51*(-1 + x) + S34*(-S45 - S23*x + S45*x + 2*S51*x) + 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, 1, 1, 0, 1, 1, 1, -1, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S45^2*S51*
         (S34 + S12*(-1 + x))*x^2*F[1, {1, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(-(S45*S51*(-1 + x)) - S34^2*x + 
          S12*(-1 + x)*(S45*(-1 + x) - (2*S23 + S34 - 2*S51)*x) + 
          S34*(S45*(-1 + x) + (-2*S23 + S51)*x))*
         F[1, {1, 1, 1, 1, 0, 1, 1, 1, 0, -1, -2}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x^2*(S12^2*(-1 + x)*(S45*(-1 + x) + 
            2*(-S23 + S51)*x) + S34*(S45*S51*(-1 + 2*x) + 
            S34*(S45 + 2*S23*x - 2*S45*x)) + S12*(S45*S51*(-1 + x)^2 - 
            S34*(2*S45*(-1 + x)^2 - (2*S23 - S51)*(-2 + x)*x)))*
         F[1, {1, 1, 1, 1, 0, 1, 1, 1, 0, -1, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12*S45*S51*
         (S34 + S12*(-1 + x))*x^4*F[1, {1, 1, 1, 1, 0, 1, 1, 1, 0, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S45*(-1 + x) + S34*x)*(-(S45*S51*(-1 + x)) + 
          S34*(S45*(-1 + x) - S23*x) + S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -2}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S45*(S34 + S12*(-1 + x))*x^2*(-(S45*S51*(-1 + x)) + 
          S34*(S45*(-1 + x) - S23*x) + S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(S12 + S23 - S12*x)^2*
         F[1, {1, 1, 1, 1, 1, -1, 1, 1, 0, 0, -2}])/(1024*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S12*x^3*
         (S12 + S23 - S12*x)*(S45 + S23*x - S45*x)*
         F[1, {1, 1, 1, 1, 1, -1, 1, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12^2*x^4*
         (S45 + S23*x - S45*x)^2*F[1, {1, 1, 1, 1, 1, -1, 1, 1, 0, 0, 0}])/
        (1024*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*(-S23 + S12*(-1 + x))*x^2*(S45*S51*(-1 + x) + 
          S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {1, 1, 1, 1, 1, 0, 0, 1, 0, 0, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S12*x^3*(S45 + S23*x - S45*x)*(S45*S51*(-1 + x) + 
          S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + 
          S12^2*(S23 - S51)*(-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + 
            S23^2*(-1 + 2*x) + S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 
              2*S51*x)))*F[1, {1, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S12*x^4*(-(S45^2*(S34 - S51)*(-1 + x)) - 
          S23^2*S34*x - S23*S45*(S34 + S51*(-2 + x) - 2*S34*x) + 
          S12*(-(S45*S51*(-1 + x)) + S23^2*x + S23*(S45 - S45*x - S51*x)))*
         F[1, {1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(2*S45*(S34 - S51)*(-1 + x) - S23^2*x + 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x) + 
          S23*(S45*(-1 + x) + (-2*S34 + S51)*x))*
         F[1, {1, 1, 1, 1, 1, 0, 1, 1, -1, 0, -2}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x^2*(2*S45^2*(S34 - S51)*(-1 + x) + 2*S23^2*S34*x - 
          S23*S45*(2*S34 - S51)*(-1 + 2*x) + 
          S12*(S45*(S45 + S51)*(-1 + x)^2 + S23^2*(-2 + x)*x - 
            S23*(2*S45*(-1 + x)^2 + S51*(-2 + x)*x)))*
         F[1, {1, 1, 1, 1, 1, 0, 1, 1, -1, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S12*S45*S51*x^3*
         (S45*(-1 + x) - S23*x)*F[1, {1, 1, 1, 1, 1, 0, 1, 1, -1, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S34 - S51 + S12*(-1 + x))*x^2*(S12 + S23 - S12*x)*
         F[1, {1, 1, 1, 1, 1, 0, 1, 1, 0, -1, -2}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12*x^3*
         (S34*(S45*(-1 + x) - S23*x) + S51*(S45 + 2*S23*x - S45*x) + 
          S12*(-1 + x)*(S45*(-1 + x) - (S23 + S51)*x))*
         F[1, {1, 1, 1, 1, 1, 0, 1, 1, 0, -1, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S12^2*S51*x^5*
         (S45 + S23*x - S45*x)*F[1, {1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(-S23 + S12*(-1 + x))*x^2*(S45*S51*(-1 + x) + 
          S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -2}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12*x^3*(S45 + S23*x - S45*x)*(S45*S51*(-1 + x) + 
          S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(-(S45*S51*(-1 + x)) + 
           S34*(S45*(-1 + x) - S23*x) + S12*(-1 + x)*(S45*(-1 + x) + 
             (-S23 + S51)*x))^2*F[1, {1, 1, 1, 1, 1, 1, -1, 1, 0, 0, 0}])/
        (1024*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*(S23 + S34 - S51)*x^2*(S45*S51*(-1 + x) + 
          S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}])/
        (256*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^3*(S12^2*(S23 - S51)*(-1 + x)*(S45 - S45*x + 
            (S23 - S51)*x) - (S23*S34 + S45*(-S34 + S51))*(S45*S51*(-1 + x) + 
            S34*(S45 + S23*x - S45*x)) - S12*(S45*(S34 - S51)*(S45 + S51)*
             (-1 + x)^2 + S23^2*S34*(-2 + x)*x + S23*(S45*S51*(-1 + x)^2 - 
              S34*(2*S45*(-1 + x)^2 + S51*(-2 + x)*x))))*
         F[1, {1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S45*(-1 + x) + (-S23 + S51)*x)*
         (-(S45*S51*(-1 + x)) + S34*(S45*(-1 + x) - S23*x) + 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, 1, 1, 1, 1, 0, 1, -1, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S45*S51*x^2*
         (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x) - 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*(S34 - S51 + S12*(-1 + x))*x^2*
         (-(S45*S51*(-1 + x)) + S34*(S45*(-1 + x) - S23*x) + 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, 1, 1, 1, 1, 0, 1, 0, -1, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S12*S51*x^4*
         (-(S45*S51*(-1 + x)) + S34*(S45*(-1 + x) - S23*x) + 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x^2*(-(S45*S51*(-1 + x)) + 
           S34*(S45*(-1 + x) - S23*x) + S12*(-1 + x)*(S45*(-1 + x) + 
             (-S23 + S51)*x))^2*F[1, {1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]*
         F[1, {1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0}])/(1024*(1 + 2*ep)) - 
       (ep^4*(-1 + 2*ep)*x^2*(-(S45*(S34 - S51)*(S51*(-2 + x) + 
             S45*(-1 + x))) - S23^2*S34*x + S12*(S23 - S51)*
           (S45 - S45*x + (S23 - S51)*x) + S23*(-(S45*S51*(-2 + x)) + 
            S34*(-S45 + 2*S45*x + S51*x)))*F[1, {1, 1, 1, 1, 1, 1, 1, 0, -1, 
           0, -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S45*S51*x^3*(S23*S34 + S45*(-S34 + S51) + 
          S12*(2*S45 + S51 - 2*S45*x - 2*S51*x + S23*(-1 + 2*x)))*
         F[1, {1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x^3*(-((S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) + 
          S12*(-(S23*(S51 + S34*(-2 + x) - 2*S51*x)) + (S34 - S51)*
             (S45*(-1 + x) + S51*(-1 + 2*x))))*F[1, {1, 1, 1, 1, 1, 1, 1, 0, 
           0, -1, -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S12*S51*x^4*(S45*S51*(-2 + x) + 
          S34*(2*S45 + S23*x - S45*x) + S12*(2*S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^3*(S12^2*(S23 - S51)*(-1 + x)*(S45 - S45*x + 
            (S23 - S51)*x) - (S23*S34 + S45*(-S34 + S51))*(S45*S51*(-1 + x) + 
            S34*(S45 + S23*x - S45*x)) - S12*(S45*(S34 - S51)*(S45 + S51)*
             (-1 + x)^2 + S23^2*S34*(-2 + x)*x + S23*(S45*S51*(-1 + x)^2 - 
              S34*(2*S45*(-1 + x)^2 + S51*(-2 + x)*x))))*
         F[1, {1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S12*S45*S51*x^4*
         (-(S45*S51*(-1 + x)) + S34*(S45*(-1 + x) - S23*x) + 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/(256*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S45 - S45*x + (S23 - S51)*x)^2*
         F[1, {1, 1, 1, 1, 1, 1, 1, 1, -2, 0, -2}])/(1024*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S45*S51*x*
         (S45*(-1 + x) + (-S23 + S51)*x)*F[1, {1, 1, 1, 1, 1, 1, 1, 1, -2, 0, 
           -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45^2*S51^2*x^2*F[1, {1, 1, 1, 1, 1, 1, 1, 1, -2, 0, 
           0}])/(1024*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S51*(S45*(-1 + x) + (S23 - S51)*x) - 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x) + 
          S34*(S45 - S45*x + (S23 + S51)*x))*F[1, {1, 1, 1, 1, 1, 1, 1, 1, 
           -1, -1, -2}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S51*x^2*(S45*S51*(1 - 2*x) - 
          S34*(S45 + 2*S23*x - 2*S45*x) + S12*(S45*(-1 + x)^2 - 
            (S23 - S51)*(-2 + x)*x))*F[1, {1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 
           -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       ((1 - 2*ep)*ep^4*S12*S45*S51^2*x^4*F[1, {1, 1, 1, 1, 1, 1, 1, 1, -1, 
           -1, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x*(S45*(-1 + x) + (-S23 + S51)*x)*
         (-(S45*S51*(-1 + x)) + S34*(S45*(-1 + x) - S23*x) + 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, 1, 1, 1, 1, 1, 1, -1, 0, -2}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S45*S51*x^2*
         (-(S45*S51*(-1 + x)) + S34*(S45*(-1 + x) - S23*x) + 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, 1, 1, 1, 1, 1, 1, -1, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S34 - S51 + S12*(-1 + x))^2*x^2*
         F[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, -2, -2}])/(1024*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12*S51*
         (S34 - S51 + S12*(-1 + x))*x^4*F[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, -2, 
           -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12^2*S51^2*x^6*F[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, -2, 
           0}])/(1024*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S34 - S51 + S12*(-1 + x))*x^2*
         (-(S45*S51*(-1 + x)) + S34*(S45*(-1 + x) - S23*x) + 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -2}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12*S51*x^4*
         (-(S45*S51*(-1 + x)) + S34*(S45*(-1 + x) - S23*x) + 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(-(S45*S51*(-1 + x)) + 
           S34*(S45*(-1 + x) - S23*x) + S12*(-1 + x)*(S45*(-1 + x) + 
             (-S23 + S51)*x))^2*F[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2}])/
        (1024*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4])}


==> anc/P2/Boundaries.m <==
{b[1] -> 1 - 2*ep*Log[-S51] + ep^2*(-Pi^2/6 + 2*Log[-S51]^2) + 
   ep^3*((Pi^2*Log[-S51])/3 - (4*Log[-S51]^3)/3 - (14*Zeta[3])/3) + 
   ep^4*((-7*Pi^4)/120 - (Pi^2*Log[-S51]^2)/3 + (2*Log[-S51]^4)/3 + 
     (28*Log[-S51]*Zeta[3])/3), 
 b[2] -> 1 + (ep*(-120*Log[-S45] - 120*Log[-S51]))/120 + 
   (ep^2*(-20*Pi^2 + 60*Log[-S45]^2 + 120*Log[-S45]*Log[-S51] + 
      60*Log[-S51]^2))/120 + (ep^3*(20*Pi^2*Log[-S45] - 20*Log[-S45]^3 + 
      20*Pi^2*Log[-S51] - 60*Log[-S45]^2*Log[-S51] - 
      60*Log[-S45]*Log[-S51]^2 - 20*Log[-S51]^3 - 560*Zeta[3]))/120 + 
   (ep^4*(-7*Pi^4 - 10*Pi^2*Log[-S45]^2 + 5*Log[-S45]^4 - 
      20*Pi^2*Log[-S45]*Log[-S51] + 20*Log[-S45]^3*Log[-S51] - 
      10*Pi^2*Log[-S51]^2 + 30*Log[-S45]^2*Log[-S51]^2 + 
      20*Log[-S45]*Log[-S51]^3 + 5*Log[-S51]^4 + 560*Log[-S45]*Zeta[3] + 
      560*Log[-S51]*Zeta[3]))/120, 
 b[3] -> 1 + (ep*(-120*Log[S12 - S34] - 120*Log[-S51]))/120 + 
   (ep^2*(-20*Pi^2 + 60*Log[S12 - S34]^2 + 120*Log[S12 - S34]*Log[-S51] + 
      60*Log[-S51]^2))/120 + 
   (ep^3*(20*Pi^2*Log[S12 - S34] - 20*Log[S12 - S34]^3 + 20*Pi^2*Log[-S51] - 
      60*Log[S12 - S34]^2*Log[-S51] - 60*Log[S12 - S34]*Log[-S51]^2 - 
      20*Log[-S51]^3 - 560*Zeta[3]))/120 + 
   (ep^4*(-7*Pi^4 - 10*Pi^2*Log[S12 - S34]^2 + 5*Log[S12 - S34]^4 - 
      20*Pi^2*Log[S12 - S34]*Log[-S51] + 20*Log[S12 - S34]^3*Log[-S51] - 
      10*Pi^2*Log[-S51]^2 + 30*Log[S12 - S34]^2*Log[-S51]^2 + 
      20*Log[S12 - S34]*Log[-S51]^3 + 5*Log[-S51]^4 + 
      560*Log[S12 - S34]*Zeta[3] + 560*Log[-S51]*Zeta[3]))/120, 
 b[4] -> 1 + (ep*(-120*Log[-S45] - 120*Log[-S51]))/120 + 
   (ep^2*(-20*Pi^2 + 60*Log[-S45]^2 + 120*Log[-S45]*Log[-S51] + 
      60*Log[-S51]^2))/120 + (ep^3*(20*Pi^2*Log[-S45] - 20*Log[-S45]^3 + 
      20*Pi^2*Log[-S51] - 60*Log[-S45]^2*Log[-S51] - 
      60*Log[-S45]*Log[-S51]^2 - 20*Log[-S51]^3 - 560*Zeta[3]))/120 + 
   (ep^4*(-7*Pi^4 - 10*Pi^2*Log[-S45]^2 + 5*Log[-S45]^4 - 
      20*Pi^2*Log[-S45]*Log[-S51] + 20*Log[-S45]^3*Log[-S51] - 
      10*Pi^2*Log[-S51]^2 + 30*Log[-S45]^2*Log[-S51]^2 + 
      20*Log[-S45]*Log[-S51]^3 + 5*Log[-S51]^4 + 560*Log[-S45]*Zeta[3] + 
      560*Log[-S51]*Zeta[3]))/120, 
 b[5] -> -2*ep*(Log[S12 - S34] - Log[-S51]) + 
   (ep^2*(Log[S12 - S34] - Log[-S51])*(12*Log[S12 - S34] + 36*Log[-S51]))/
    12 + (ep^3*(Log[S12 - S34] - Log[-S51])*(4*Pi^2 - 4*Log[S12 - S34]^2 - 
      16*Log[S12 - S34]*Log[-S51] - 28*Log[-S51]^2))/12 + 
   (ep^4*(Log[S12 - S34] - Log[-S51])*(-2*Pi^2*Log[S12 - S34] + 
      Log[S12 - S34]^3 - 6*Pi^2*Log[-S51] + 5*Log[S12 - S34]^2*Log[-S51] + 
      11*Log[S12 - S34]*Log[-S51]^2 + 15*Log[-S51]^3 + 112*Zeta[3]))/12, 
 b[6] -> -1/2 + ep*Log[-S51] + (ep^2*(20*Pi^2 - 240*Log[-S51]^2))/240 + 
   (ep^3*(-40*Pi^2*Log[-S51] + 160*Log[-S51]^3 + 1280*Zeta[3]))/240 + 
   (ep^4*(19*Pi^4 + 40*Pi^2*Log[-S51]^2 - 80*Log[-S51]^4 - 
      2560*Log[-S51]*Zeta[3]))/240, 
 b[7] -> -1/2 + ep*Log[-S45] + (ep^2*(20*Pi^2 - 240*Log[-S45]^2))/240 + 
   (ep^3*(-40*Pi^2*Log[-S45] + 160*Log[-S45]^3 + 1280*Zeta[3]))/240 + 
   (ep^4*(19*Pi^4 + 40*Pi^2*Log[-S45]^2 - 80*Log[-S45]^4 - 
      2560*Log[-S45]*Zeta[3]))/240, 
 b[8] -> -1/2 + ep*Log[-S12] + (ep^2*(20*Pi^2 - 240*Log[-S12]^2))/240 + 
   (ep^3*(-40*Pi^2*Log[-S12] + 160*Log[-S12]^3 + 1280*Zeta[3]))/240 + 
   (ep^4*(19*Pi^4 + 40*Pi^2*Log[-S12]^2 - 80*Log[-S12]^4 - 
      2560*Log[-S12]*Zeta[3]))/240, 
 b[9] -> -1/2 + ep*Log[-S45] + (ep^2*(20*Pi^2 - 240*Log[-S45]^2))/240 + 
   (ep^3*(-40*Pi^2*Log[-S45] + 160*Log[-S45]^3 + 1280*Zeta[3]))/240 + 
   (ep^4*(19*Pi^4 + 40*Pi^2*Log[-S45]^2 - 80*Log[-S45]^4 - 
      2560*Log[-S45]*Zeta[3]))/240, 
 b[10] -> -1/2 + ep*Log[S12 - S34] + (ep^2*(20*Pi^2 - 240*Log[S12 - S34]^2))/
    240 + (ep^3*(-40*Pi^2*Log[S12 - S34] + 160*Log[S12 - S34]^3 + 
      1280*Zeta[3]))/240 + (ep^4*(19*Pi^4 + 40*Pi^2*Log[S12 - S34]^2 - 
      80*Log[S12 - S34]^4 - 2560*Log[S12 - S34]*Zeta[3]))/240, 
 b[11] -> 1/2 - ep*Log[-S51] + ep^2*(Pi^2/12 + Log[-S51]^2) + 
   ep^3*(-(Pi^2*Log[-S51])/6 - (2*Log[-S51]^3)/3 - (13*Zeta[3])/3) + 
   ep^4*((-41*Pi^4)/720 + (Pi^2*Log[-S51]^2)/6 + Log[-S51]^4/3 + 
     (26*Log[-S51]*Zeta[3])/3), 
 b[12] -> 1/2 - ep*Log[-S45] + ep^2*(-Pi^2/12 + Log[-S45]^2) + 
   ep^3*((Pi^2*Log[-S45])/6 - (2*Log[-S45]^3)/3 - (16*Zeta[3])/3) + 
   ep^4*((-19*Pi^4)/240 - (Pi^2*Log[-S45]^2)/6 + Log[-S45]^4/3 + 
     (32*Log[-S45]*Zeta[3])/3), 
 b[13] -> 1/2 - ep*Log[-S45] + ep^2*(Pi^2/12 + Log[-S45]^2) + 
   ep^3*(-(Pi^2*Log[-S45])/6 - (2*Log[-S45]^3)/3 - (13*Zeta[3])/3) + 
   ep^4*((-41*Pi^4)/720 + (Pi^2*Log[-S45]^2)/6 + Log[-S45]^4/3 + 
     (26*Log[-S45]*Zeta[3])/3), 
 b[14] -> 1/2 - ep*Log[-S45] + ep^2*(Pi^2/12 + Log[-S45]^2) + 
   ep^3*(-(Pi^2*Log[-S45])/6 - (2*Log[-S45]^3)/3 - (13*Zeta[3])/3) + 
   ep^4*((-41*Pi^4)/720 + (Pi^2*Log[-S45]^2)/6 + Log[-S45]^4/3 + 
     (26*Log[-S45]*Zeta[3])/3), b[15] -> 1/2 - ep*Log[S12 - S34] + 
   ep^2*(-Pi^2/4 - G[0, 1, -((S12 - S34)/S51)] + Log[S12 - S34]^2/2 + 
     Log[-S51]^2/2 + Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])) + 
   ep^3*(G[0, 0, 1, -((S12 - S34)/S51)] - 3*G[0, 1, 1, -((S12 - S34)/S51)] - 
     G[1, 0, 1, -((S12 - S34)/S51)] + (Pi^2*Log[S12 - S34])/3 - 
     Log[S12 - S34]^3/6 - Log[-S51]^3/2 + 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 + 
     2*G[0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     (Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     (Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     (Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 + 
     (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 - 
     (10*Zeta[3])/3) + ep^4*((-11*Pi^4)/144 + 
     (Pi^2*G[0, 1, -((S12 - S34)/S51)])/6 - G[0, 0, 0, 1, 
      -((S12 - S34)/S51)] + 3*G[0, 0, 1, 1, -((S12 - S34)/S51)] + 
     G[0, 1, 0, 1, -((S12 - S34)/S51)] - 
     7*G[0, 1, 1, 1, -((S12 - S34)/S51)] + G[1, 0, 0, 1, 
      -((S12 - S34)/S51)] - 3*G[1, 0, 1, 1, -((S12 - S34)/S51)] - 
     G[1, 1, 0, 1, -((S12 - S34)/S51)] - (Pi^2*Log[S12 - S34]^2)/6 + 
     Log[S12 - S34]^4/24 - (Pi^2*Log[-S51]^2)/12 + (7*Log[-S51]^4)/24 - 
     2*G[0, 0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + 6*G[0, 1, 1, -((S12 - S34)/S51)]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     2*G[1, 0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - (Pi^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/3 + (Log[S12 - S34]^3*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/6 + (Pi^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/6 - (Log[-S51]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/
      6 - (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/12 - 
     2*G[0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 + 
     (Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 - 
     (Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 + 
     (Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/6 - 
     (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/6 + 
     (26*Log[S12 - S34]*Zeta[3])/3 - 2*(G[1, -((S12 - S34)/S51)] + Log[-S51])*
      Zeta[3]), b[16] -> 1/2 - ep*Log[-S45] + ep^2*(-Pi^2/12 + Log[-S45]^2) + 
   ep^3*((Pi^2*Log[-S45])/6 - (2*Log[-S45]^3)/3 - (16*Zeta[3])/3) + 
   ep^4*((-19*Pi^4)/240 - (Pi^2*Log[-S45]^2)/6 + Log[-S45]^4/3 + 
     (32*Log[-S45]*Zeta[3])/3), b[17] -> 1/2 - ep*Log[S12 - S34] + 
   ep^2*(Pi^2/12 + Log[S12 - S34]^2) + 
   ep^3*(-(Pi^2*Log[S12 - S34])/6 - (2*Log[S12 - S34]^3)/3 - 
     (13*Zeta[3])/3) + ep^4*((-41*Pi^4)/720 + (Pi^2*Log[S12 - S34]^2)/6 + 
     Log[S12 - S34]^4/3 + (26*Log[S12 - S34]*Zeta[3])/3), 
 b[18] -> 1/2 - ep*Log[-S51] + ep^2*(Pi^2/12 + G[0, 1, -((S12 - S34)/S51)] + 
     Log[S12 - S34]*Log[-S51] - Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])) + 
   ep^3*(2*G[0, 0, 1, -((S12 - S34)/S51)] + G[0, 1, 1, -((S12 - S34)/S51)] - 
     2*G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     G[0, 1, -((S12 - S34)/S51)]*Log[-S51] - Log[S12 - S34]^2*Log[-S51] + 
     (Log[S12 - S34]*Log[-S51]^2)/2 - Log[-S51]^3/6 - 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 - 
     G[0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 - 
     (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 - 
     (13*Zeta[3])/3) + ep^4*((-41*Pi^4)/720 - 
     (Pi^2*G[0, 1, -((S12 - S34)/S51)])/6 + 
     4*G[0, 0, 0, 1, -((S12 - S34)/S51)] + 
     2*G[0, 0, 1, 1, -((S12 - S34)/S51)] + G[0, 1, 1, 1, 
      -((S12 - S34)/S51)] - G[1, 0, 1, 1, -((S12 - S34)/S51)] - 
     G[1, 1, 0, 1, -((S12 - S34)/S51)] - 4*G[0, 0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34] - 2*G[0, 1, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     2*G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]^2 + 
     2*G[0, 0, 1, -((S12 - S34)/S51)]*Log[-S51] + 
     2*G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S51] - 
     (Pi^2*Log[S12 - S34]*Log[-S51])/6 - 2*G[0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34]*Log[-S51] + (2*Log[S12 - S34]^3*Log[-S51])/3 + 
     (Pi^2*Log[-S51]^2)/12 + G[0, 1, -((S12 - S34)/S51)]*Log[-S51]^2 - 
     (Log[S12 - S34]^2*Log[-S51]^2)/2 + (Log[S12 - S34]*Log[-S51]^3)/6 - 
     2*G[0, 0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - 2*G[0, 1, 1, -((S12 - S34)/S51)]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (Pi^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 + 
     2*G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - (2*Log[S12 - S34]^3*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/3 - 2*G[0, 1, -((S12 - S34)/S51)]*Log[-S51]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) + Log[S12 - S34]^2*Log[-S51]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     (Log[S12 - S34]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     (Log[-S51]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 + 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/12 + 
     G[0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 - 
     (Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 + 
     (Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 - 
     ((Log[S12 - S34] - Log[-S51])*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/
      6 + (29*Log[-S51]*Zeta[3])/3 - (G[1, -((S12 - S34)/S51)] + Log[-S51])*
      Zeta[3]), b[19] -> 1/2 - ep*Log[-S51] + 
   (ep^2*(-36*Pi^2 - 72*Log[-S45]^2 + 144*Log[-S45]*Log[-S51] + 
      72*Log[-S51]^2))/144 + (ep^3*(24*Pi^2*Log[-S45] + 72*Log[-S45]^3 + 
      48*Pi^2*Log[-S51] - 72*Log[-S45]^2*Log[-S51] - 
      72*Log[-S45]*Log[-S51]^2 - 24*Log[-S51]^3 - 480*Zeta[3]))/144 + 
   (ep^4*(-11*Pi^4 - 42*Log[-S45]^4 - 48*Pi^2*Log[-S45]*Log[-S51] + 
      24*Log[-S45]^3*Log[-S51] - 24*Pi^2*Log[-S51]^2 + 
      36*Log[-S45]^2*Log[-S51]^2 + 24*Log[-S45]*Log[-S51]^3 + 6*Log[-S51]^4 - 
      288*Log[-S45]*Zeta[3] + 1248*Log[-S51]*Zeta[3]))/144, 
 b[20] -> 1 - 2*ep*Log[-S45] + ep^2*(-Pi^2/6 + 2*Log[-S45]^2) + 
   ep^3*((Pi^2*Log[-S45])/3 - (4*Log[-S45]^3)/3 - (32*Zeta[3])/3) + 
   ep^4*((-19*Pi^4)/120 - (Pi^2*Log[-S45]^2)/3 + (2*Log[-S45]^4)/3 + 
     (64*Log[-S45]*Zeta[3])/3), b[21] -> 0, b[22] -> 0, 
 b[23] -> ep*(-Log[S12 - S34] + Log[-S45]) + 
   ep^2*(-Pi^2/6 - G[0, 1, -((S12 - S34)/S51)] + Log[S12 - S34]^2/2 - 
     Log[-S45]^2 + Log[-S51]^2/2 + Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])) + 
   ep^3*(G[0, 0, 1, -((S12 - S34)/S51)] - 3*G[0, 1, 1, -((S12 - S34)/S51)] - 
     G[1, 0, 1, -((S12 - S34)/S51)] + (Pi^2*Log[S12 - S34])/3 - 
     Log[S12 - S34]^3/6 - (Pi^2*Log[-S45])/6 + (2*Log[-S45]^3)/3 - 
     Log[-S51]^3/2 + (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 + 
     2*G[0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     (Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     (Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     (Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 + 
     (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 + 2*Zeta[3]) + 
   ep^4*(Pi^4/360 + (Pi^2*G[0, 1, -((S12 - S34)/S51)])/6 - 
     G[0, 0, 0, 1, -((S12 - S34)/S51)] + 
     3*G[0, 0, 1, 1, -((S12 - S34)/S51)] + G[0, 1, 0, 1, 
      -((S12 - S34)/S51)] - 7*G[0, 1, 1, 1, -((S12 - S34)/S51)] + 
     G[1, 0, 0, 1, -((S12 - S34)/S51)] - 
     3*G[1, 0, 1, 1, -((S12 - S34)/S51)] - G[1, 1, 0, 1, 
      -((S12 - S34)/S51)] - (Pi^2*Log[S12 - S34]^2)/6 + Log[S12 - S34]^4/24 + 
     (Pi^2*Log[-S45]^2)/6 - Log[-S45]^4/3 - (Pi^2*Log[-S51]^2)/12 + 
     (7*Log[-S51]^4)/24 - 2*G[0, 0, 1, -((S12 - S34)/S51)]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     6*G[0, 1, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + 2*G[1, 0, 1, -((S12 - S34)/S51)]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     (Pi^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 + 
     (Log[S12 - S34]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 + 
     (Pi^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 - 
     (Log[-S51]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 - 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/12 - 
     2*G[0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 + 
     (Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 - 
     (Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 + 
     (Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/6 - 
     (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/6 + 
     (26*Log[S12 - S34]*Zeta[3])/3 - (32*Log[-S45]*Zeta[3])/3 - 
     2*(G[1, -((S12 - S34)/S51)] + Log[-S51])*Zeta[3]), 
 b[24] -> (ep*(-90*Log[S12 - S34] + 90*Log[-S45]))/90 + 
   (ep^2*(15*Pi^2 + 90*Log[S12 - S34]^2 - 90*Log[-S45]^2))/90 + 
   (ep^3*(-15*Pi^2*Log[S12 - S34] - 60*Log[S12 - S34]^3 - 15*Pi^2*Log[-S45] + 
      60*Log[-S45]^3 + 90*Zeta[3]))/90 + 
   (ep^4*(2*Pi^4 + 15*Pi^2*Log[S12 - S34]^2 + 30*Log[S12 - S34]^4 + 
      15*Pi^2*Log[-S45]^2 - 30*Log[-S45]^4 + 780*Log[S12 - S34]*Zeta[3] - 
      960*Log[-S45]*Zeta[3]))/90, b[25] -> 0, 
 b[26] -> (ep*(90*Log[-S45] - 90*Log[-S51]))/90 + 
   (ep^2*(15*Pi^2 - 90*Log[-S45]^2 + 90*Log[-S51]^2))/90 + 
   (ep^3*(-15*Pi^2*Log[-S45] + 60*Log[-S45]^3 - 15*Pi^2*Log[-S51] - 
      60*Log[-S51]^3 + 90*Zeta[3]))/90 + 
   (ep^4*(2*Pi^4 + 15*Pi^2*Log[-S45]^2 - 30*Log[-S45]^4 + 
      15*Pi^2*Log[-S51]^2 + 30*Log[-S51]^4 - 960*Log[-S45]*Zeta[3] + 
      780*Log[-S51]*Zeta[3]))/90, b[27] -> ep*(Log[S12 - S34] - Log[-S51]) + 
   ep^2*(-Pi^2/6 - G[0, 1, -((S12 - S34)/S51)] - Log[-S12]*Log[S12 - S34] - 
     Log[S12 - S34]^2/2 + Log[-S12]*Log[-S51] - Log[S12 - S34]*Log[-S51] + 
     (3*Log[-S51]^2)/2 + Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])) + 
   ep^3*(-2*G[0, 1, 1, -((S12 - S34)/S51)] - 
     2*G[1, 0, 1, -((S12 - S34)/S51)] + (Pi^2*Log[-S12])/3 + 
     2*G[0, 1, -((S12 - S34)/S51)]*Log[-S12] + Log[-S12]^2*Log[S12 - S34] + 
     Log[S12 - S34]^3/3 + (Pi^2*Log[-S51])/3 - Log[-S12]^2*Log[-S51] + 
     2*Log[-S12]*Log[S12 - S34]*Log[-S51] - 2*Log[-S12]*Log[-S51]^2 + 
     Log[S12 - S34]*Log[-S51]^2 - (4*Log[-S51]^3)/3 - 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 - 
     2*Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     2*Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     2*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     2*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 - 
     Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 - 2*Zeta[3]) + 
   ep^4*(-Pi^4/60 + (Pi^2*G[0, 1, -((S12 - S34)/S51)])/6 - 
     4*G[0, 1, 1, 1, -((S12 - S34)/S51)] - 
     4*G[1, 0, 1, 1, -((S12 - S34)/S51)] - 
     4*G[1, 1, 0, 1, -((S12 - S34)/S51)] + 4*G[0, 1, 1, -((S12 - S34)/S51)]*
      Log[-S12] + 4*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S12] - 
     (Pi^2*Log[-S12]^2)/3 - 2*G[0, 1, -((S12 - S34)/S51)]*Log[-S12]^2 + 
     (Pi^2*Log[-S12]*Log[S12 - S34])/6 - (Pi^2*Log[S12 - S34]^2)/12 - 
     Log[S12 - S34]^4/6 - (2*Log[-S12]^3*(Log[S12 - S34] - Log[-S51]))/3 - 
     (5*Pi^2*Log[-S12]*Log[-S51])/6 + (Pi^2*Log[S12 - S34]*Log[-S51])/6 - 
     2*Log[-S12]^2*Log[S12 - S34]*Log[-S51] - (5*Pi^2*Log[-S51]^2)/12 + 
     2*Log[-S12]^2*Log[-S51]^2 - 2*Log[-S12]*Log[S12 - S34]*Log[-S51]^2 + 
     2*Log[-S12]*Log[-S51]^3 - (2*Log[S12 - S34]*Log[-S51]^3)/3 + 
     (5*Log[-S51]^4)/6 + (2*Pi^2*Log[-S12]*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/3 - (Pi^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/6 + 2*Log[-S12]^2*Log[S12 - S34]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (5*Pi^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 - 
     2*Log[-S12]^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     4*Log[-S12]*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - 4*Log[-S12]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + 2*Log[S12 - S34]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - 2*Log[-S51]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/3 - 
     2*Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 + 
     2*Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 - 
     2*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 + 
     2*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 + 
     (2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/3 - 
     (2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/3 + 
     4*Log[-S12]*Zeta[3] - (29*Log[S12 - S34]*Zeta[3])/3 + 
     (41*Log[-S51]*Zeta[3])/3 - 4*(G[1, -((S12 - S34)/S51)] + Log[-S51])*
      Zeta[3]), b[28] -> 1 + ep*(-Log[-S12] - Log[-S51]) + 
   ep^2*(-Pi^2/6 + Log[-S12]^2 - Log[-S12]*Log[S12 - S34] + 
     Log[S12 - S34]^2/2 + Log[-S12]*Log[-S51] + Log[-S51]^2/2) + 
   ep^3*(G[0, 0, 1, -((S12 - S34)/S51)] - G[1, 0, 1, -((S12 - S34)/S51)]/2 + 
     (Pi^2*Log[-S12])/3 + G[0, 1, -((S12 - S34)/S51)]*Log[-S12] - 
     (2*Log[-S12]^3)/3 + (G[1, -((S12 - S34)/S51)]^2*Log[S12 - S34])/2 - 
     G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     Log[-S12]^2*Log[S12 - S34] - Log[S12 - S34]^3/3 + (Pi^2*Log[-S51])/6 + 
     (G[0, 1, -((S12 - S34)/S51)]*Log[-S51])/2 - Log[-S12]^2*Log[-S51] + 
     Log[-S12]*Log[S12 - S34]*Log[-S51] - (Log[S12 - S34]^2*Log[-S51])/2 - 
     Log[-S12]*Log[-S51]^2 - Log[-S51]^3/3 - 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 - 
     (G[0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 - 
     (32*Zeta[3])/3) + ep^4*((-5*Pi^4)/36 + 
     2*G[0, 0, 0, 1, -((S12 - S34)/S51)] + 
     2*G[0, 0, 1, 1, -((S12 - S34)/S51)] + G[0, 1, 0, 1, -((S12 - S34)/S51)]/
      2 + G[1, 0, 0, 1, -((S12 - S34)/S51)]/2 - 
     G[1, 0, 1, 1, -((S12 - S34)/S51)] - G[1, 1, 0, 1, -((S12 - S34)/S51)] + 
     G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S12] - (Pi^2*Log[-S12]^2)/3 - 
     G[0, 1, -((S12 - S34)/S51)]*Log[-S12]^2 + Log[-S12]^4/3 + 
     G[0, 1, 1, -((S12 - S34)/S51)]*(-G[1, -((S12 - S34)/S51)] + Log[-S12] - 
       Log[S12 - S34]) - 2*G[0, 0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     (Pi^2*Log[-S12]*Log[S12 - S34])/6 - (2*Log[-S12]^3*Log[S12 - S34])/3 - 
     (Pi^2*Log[S12 - S34]^2)/12 + G[0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34]^2 + Log[S12 - S34]^4/6 - 
     (G[1, -((S12 - S34)/S51)]*G[0, 1, -((S12 - S34)/S51)]*Log[-S51])/2 + 
     (3*G[0, 0, 1, -((S12 - S34)/S51)]*Log[-S51])/2 - 
     (Pi^2*Log[-S12]*Log[-S51])/3 + (2*Log[-S12]^3*Log[-S51])/3 - 
     G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]*Log[-S51] - 
     Log[-S12]^2*Log[S12 - S34]*Log[-S51] + (Log[S12 - S34]^3*Log[-S51])/3 - 
     (Pi^2*Log[-S51]^2)/12 + Log[-S12]^2*Log[-S51]^2 - 
     (Log[-S12]*Log[S12 - S34]*Log[-S51]^2)/2 - 
     (Log[S12 - S34]^2*Log[-S51]^2)/4 + (Log[-S12]*Log[-S51]^3)/2 + 
     Log[-S51]^4/12 + (G[1, -((S12 - S34)/S51)]*G[0, 1, -((S12 - S34)/S51)]*
       (G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     (3*G[0, 0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/2 + (Pi^2*Log[-S12]*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/6 + G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) + Log[-S12]^2*Log[S12 - S34]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     (Log[S12 - S34]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 + 
     (Pi^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 - 
     Log[-S12]^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     Log[-S12]*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + (Log[S12 - S34]^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/2 - Log[-S12]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - (Log[-S51]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 - 
     (Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 - 
     (Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 + 
     (Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 + 
     (Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 + 
     (35*Log[-S12]*Zeta[3])/3 + (32*Log[-S51]*Zeta[3])/3 - 
     (G[1, -((S12 - S34)/S51)] + Log[-S51])*Zeta[3]), 
 b[29] -> 1 + (ep*(-360*Log[-S45] - 360*Log[-S51]))/360 + 
   (ep^2*(-120*Pi^2 + 180*Log[-S45]^2 + 360*Log[-S45]*Log[-S51] + 
      180*Log[-S51]^2))/360 + (ep^3*(120*Pi^2*Log[-S45] - 60*Log[-S45]^3 + 
      120*Pi^2*Log[-S51] - 180*Log[-S45]^2*Log[-S51] - 
      180*Log[-S45]*Log[-S51]^2 - 60*Log[-S51]^3 - 3120*Zeta[3]))/360 + 
   (ep^4*(-56*Pi^4 - 60*Pi^2*Log[-S45]^2 + 15*Log[-S45]^4 - 
      120*Pi^2*Log[-S45]*Log[-S51] + 60*Log[-S45]^3*Log[-S51] - 
      60*Pi^2*Log[-S51]^2 + 90*Log[-S45]^2*Log[-S51]^2 + 
      60*Log[-S45]*Log[-S51]^3 + 15*Log[-S51]^4 + 3120*Log[-S45]*Zeta[3] + 
      3120*Log[-S51]*Zeta[3]))/360, 
 b[30] -> -(ep^4*(4*Pi^4 + 5*Pi^2*Log[-S45]^2 + 5*Pi^2*Log[-S51]^2 - 
      10*Log[-S45]*(Pi^2*Log[-S51] - 18*Zeta[3]) - 180*Log[-S51]*Zeta[3]))/
   60, b[31] -> ep^4*(6*G[0, 0, 0, 1, -((S12 - S34)/S51)] + 
    (G[0, 1, -((S12 - S34)/S51)]*(Log[S12 - S34] - Log[-S51])^2)/2 + 
    3*G[0, 0, 1, -((S12 - S34)/S51)]*(-Log[S12 - S34] + Log[-S51]) + 
    (4*Pi^4 + 5*Pi^2*Log[S12 - S34]^2 + 5*Pi^2*Log[-S51]^2 + 
      180*Log[-S51]*Zeta[3] - 10*Log[S12 - S34]*(Pi^2*Log[-S51] + 
        18*Zeta[3]))/60), b[32] -> -1 + 2*ep*Log[-S51] + 
   ep^2*(Pi^2/3 - 2*Log[-S51]^2) + ep^3*((-2*Pi^2*Log[-S51])/3 + 
     (4*Log[-S51]^3)/3 + (53*Zeta[3])/3) + 
   ep^4*((167*Pi^4)/360 + (2*Pi^2*Log[-S51]^2)/3 - (2*Log[-S51]^4)/3 - 
     (106*Log[-S51]*Zeta[3])/3), 
 b[33] -> -(ep^3*(20*Pi^2*Log[-S45] - 20*Pi^2*Log[-S51] + 360*Zeta[3]))/120 - 
   (ep^4*(17*Pi^4 - 20*Pi^2*Log[-S45]^2 + 20*Pi^2*Log[-S51]^2 + 
      120*Log[-S45]*Zeta[3] - 840*Log[-S51]*Zeta[3]))/120, 
 b[34] -> -1 + ep*(2*Log[-S12] - 2*Log[S12 - S34] + 2*Log[-S51]) + 
   ep^2*((5*Pi^2)/6 + 3*G[0, 1, -((S12 - S34)/S51)] - 2*Log[-S12]^2 + 
     4*Log[-S12]*Log[S12 - S34] - Log[S12 - S34]^2/2 - 
     4*Log[-S12]*Log[-S51] + 4*Log[S12 - S34]*Log[-S51] - (7*Log[-S51]^2)/2 - 
     3*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     3*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])) + 
   ep^3*(3*G[0, 0, 1, -((S12 - S34)/S51)] - 
     9*G[0, 1, 1, -((S12 - S34)/S51)] - 3*G[1, 0, 1, -((S12 - S34)/S51)] - 
     (5*Pi^2*Log[-S12])/3 - 6*G[0, 1, -((S12 - S34)/S51)]*Log[-S12] + 
     (4*Log[-S12]^3)/3 + (7*Pi^2*Log[S12 - S34])/6 - 
     4*Log[-S12]^2*Log[S12 - S34] + Log[-S12]*Log[S12 - S34]^2 + 
     Log[S12 - S34]^3/6 - (5*Pi^2*Log[-S51])/3 - 
     6*G[0, 1, -((S12 - S34)/S51)]*Log[-S51] + 4*Log[-S12]^2*Log[-S51] - 
     8*Log[-S12]*Log[S12 - S34]*Log[-S51] + Log[S12 - S34]^2*Log[-S51] + 
     7*Log[-S12]*Log[-S51]^2 - 4*Log[S12 - S34]*Log[-S51]^2 + 
     (17*Log[-S51]^3)/6 + (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     6*G[0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     6*Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     (3*Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     6*Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     6*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     (9*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     (3*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 + 
     (3*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 + 
     (71*Zeta[3])/3) + ep^4*(-Pi^4/36 - (5*Pi^2*G[0, 1, -((S12 - S34)/S51)])/
      2 - 21*G[0, 0, 0, 1, -((S12 - S34)/S51)] + 
     15*G[0, 0, 1, 1, -((S12 - S34)/S51)] + 
     15*G[0, 1, 0, 1, -((S12 - S34)/S51)] - 
     15*G[0, 1, 1, 1, -((S12 - S34)/S51)] + 
     21*G[1, 0, 0, 1, -((S12 - S34)/S51)] - 
     27*G[1, 0, 1, 1, -((S12 - S34)/S51)] - 
     21*G[1, 1, 0, 1, -((S12 - S34)/S51)] - 6*G[0, 0, 1, -((S12 - S34)/S51)]*
      Log[-S12] + 18*G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S12] + 
     6*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S12] + (5*Pi^2*Log[-S12]^2)/3 + 
     6*G[0, 1, -((S12 - S34)/S51)]*Log[-S12]^2 - (2*Log[-S12]^4)/3 + 
     12*G[0, 0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] - 
     12*G[0, 1, 1, -((S12 - S34)/S51)]*Log[S12 - S34] - 
     12*G[1, 0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] - 
     (7*Pi^2*Log[-S12]*Log[S12 - S34])/3 + (8*Log[-S12]^3*Log[S12 - S34])/3 - 
     (Pi^2*Log[S12 - S34]^2)/3 - 3*G[0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34]^2 - Log[-S12]^2*Log[S12 - S34]^2 - 
     (Log[-S12]*Log[S12 - S34]^3)/3 - Log[S12 - S34]^4/24 - 
     6*G[0, 0, 1, -((S12 - S34)/S51)]*Log[-S51] + 
     18*G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S51] + 
     6*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S51] + 
     (10*Pi^2*Log[-S12]*Log[-S51])/3 + 12*G[0, 1, -((S12 - S34)/S51)]*
      Log[-S12]*Log[-S51] - (8*Log[-S12]^3*Log[-S51])/3 - 
     (7*Pi^2*Log[S12 - S34]*Log[-S51])/3 + 8*Log[-S12]^2*Log[S12 - S34]*
      Log[-S51] - 2*Log[-S12]*Log[S12 - S34]^2*Log[-S51] - 
     (Log[S12 - S34]^3*Log[-S51])/3 + (35*Pi^2*Log[-S51]^2)/12 + 
     9*G[0, 1, -((S12 - S34)/S51)]*Log[-S51]^2 - 7*Log[-S12]^2*Log[-S51]^2 + 
     8*Log[-S12]*Log[S12 - S34]*Log[-S51]^2 + (Log[S12 - S34]^2*Log[-S51]^2)/
      2 - (17*Log[-S12]*Log[-S51]^3)/3 + (2*Log[S12 - S34]*Log[-S51]^3)/3 - 
     (19*Log[-S51]^4)/24 - 6*G[0, 0, 1, -((S12 - S34)/S51)]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     6*G[0, 1, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + 6*G[1, 0, 1, -((S12 - S34)/S51)]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) - Pi^2*Log[-S12]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) - 12*G[0, 1, -((S12 - S34)/S51)]*
      Log[-S12]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     3*Pi^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     6*G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - 6*Log[-S12]^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + 3*Log[-S12]*Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + (Log[S12 - S34]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/
      2 - (7*Pi^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     18*G[0, 1, -((S12 - S34)/S51)]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + 6*Log[-S12]^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - 12*Log[-S12]*Log[S12 - S34]*Log[-S51]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) + 9*Log[-S12]*Log[-S51]^2*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) - 3*Log[S12 - S34]*Log[-S51]^2*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (5*Log[-S51]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 + 
     6*G[0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 + 
     3*Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 - 
     (3*Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 - 
     3*Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 + 
     3*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 - 
     (9*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 - 
     (Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/2 + 
     (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/2 - 
     (142*Log[-S12]*Zeta[3])/3 + (88*Log[S12 - S34]*Zeta[3])/3 - 
     (142*Log[-S51]*Zeta[3])/3 + 18*(G[1, -((S12 - S34)/S51)] + Log[-S51])*
      Zeta[3]), b[35] -> ep^3*(3*G[0, 0, 1, -((S12 - S34)/S51)] - 
     5*G[0, 1, 1, -((S12 - S34)/S51)] - 3*G[1, 0, 1, -((S12 - S34)/S51)] + 
     (Pi^2*Log[-S12])/3 + G[0, 1, -((S12 - S34)/S51)]*Log[-S12] + 
     (Pi^2*Log[S12 - S34])/6 - 2*G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     (Log[-S12]*Log[S12 - S34]^2)/2 - Log[S12 - S34]^3/6 - 
     (Pi^2*Log[-S51])/3 - G[0, 1, -((S12 - S34)/S51)]*Log[-S51] - 
     (Log[S12 - S34]^2*Log[-S51])/2 - (Log[-S12]*Log[-S51]^2)/2 + 
     Log[S12 - S34]*Log[-S51]^2 - Log[-S51]^3/3 - 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 + 
     2*G[0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     (Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 - 
     (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 - Zeta[3]) + 
   ep^4*(-Pi^4/6 + (2*Pi^2*G[0, 1, -((S12 - S34)/S51)])/3 - 
     8*G[0, 0, 0, 1, -((S12 - S34)/S51)] + 
     24*G[0, 0, 1, 1, -((S12 - S34)/S51)] + 
     11*G[0, 1, 0, 1, -((S12 - S34)/S51)] - 
     30*G[0, 1, 1, 1, -((S12 - S34)/S51)] + 
     8*G[1, 0, 0, 1, -((S12 - S34)/S51)] - 
     18*G[1, 0, 1, 1, -((S12 - S34)/S51)] - 
     8*G[1, 1, 0, 1, -((S12 - S34)/S51)] - 7*G[0, 0, 1, -((S12 - S34)/S51)]*
      Log[-S12] + 13*G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S12] + 
     7*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S12] - G[0, 1, -((S12 - S34)/S51)]*
      Log[-S12]^2 + 4*G[0, 0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] - 
     12*G[0, 1, 1, -((S12 - S34)/S51)]*Log[S12 - S34] - 
     4*G[1, 0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     4*G[0, 1, -((S12 - S34)/S51)]*Log[-S12]*Log[S12 - S34] - 
     (G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]^2)/2 - 
     (Log[-S12]*Log[S12 - S34]^3)/6 + Log[S12 - S34]^4/8 + 
     7*G[0, 0, 1, -((S12 - S34)/S51)]*Log[-S51] - 
     13*G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S51] - 
     7*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S51] + 
     (2*Pi^2*Log[-S12]*Log[-S51])/3 + 2*G[0, 1, -((S12 - S34)/S51)]*Log[-S12]*
      Log[-S51] + (5*Pi^2*Log[S12 - S34]*Log[-S51])/6 - 
     4*G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]*Log[-S51] + 
     Log[-S12]*Log[S12 - S34]^2*Log[-S51] + (Log[S12 - S34]^3*Log[-S51])/6 - 
     (2*Pi^2*Log[-S51]^2)/3 - (5*G[0, 1, -((S12 - S34)/S51)]*Log[-S51]^2)/2 - 
     (Log[S12 - S34]^2*Log[-S51]^2)/4 + (7*Log[-S12]*Log[-S51]^3)/6 - 
     Log[-S51]^4/24 - 10*G[0, 0, 1, -((S12 - S34)/S51)]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     22*G[0, 1, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + 10*G[1, 0, 1, -((S12 - S34)/S51)]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (Pi^2*Log[-S12]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 - 
     6*G[0, 1, -((S12 - S34)/S51)]*Log[-S12]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - (Pi^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/3 + 5*G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     (Log[-S12]*Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     (Log[S12 - S34]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 + 
     (Pi^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     9*G[0, 1, -((S12 - S34)/S51)]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + 2*Log[-S12]*Log[S12 - S34]*Log[-S51]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     (3*Log[-S12]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     (Log[S12 - S34]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     (Log[-S51]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 - 
     6*G[0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 - 
     (Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 + 
     (Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 - 
     (Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 + 
     (Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 - 
     (Log[-S12]*Log[S12 - S34]*(5*Pi^2 + 12*Log[-S51]^2))/6 - 
     (Log[-S12]^2*(2*Pi^2 + 3*Log[S12 - S34]^2 - 3*Log[-S51]^2 - 
        6*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
        6*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])))/6 + 
     Log[-S12]*Zeta[3] + 4*Log[S12 - S34]*Zeta[3] - Log[-S51]*Zeta[3] - 
     2*(G[1, -((S12 - S34)/S51)] + Log[-S51])*Zeta[3]), 
 b[36] -> ep^2*(Pi^2/6 + G[0, 1, -((S12 - S34)/S51)] - 
     G[1, -((S12 - S34)/S51)]*Log[S12 - S34] + Log[-S12]*Log[S12 - S34] - 
     Log[S12 - S34]^2/2 - Log[-S12]*Log[-S51] - Log[-S51]^2/2 + 
     Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])) + 
   ep^3*(2*G[0, 1, 1, -((S12 - S34)/S51)] + 
     2*G[1, 0, 1, -((S12 - S34)/S51)] - (Pi^2*Log[-S12])/3 - 
     2*G[0, 1, -((S12 - S34)/S51)]*Log[-S12] - Log[-S12]^2*Log[S12 - S34] + 
     Log[S12 - S34]^3/3 - (Pi^2*Log[-S51])/3 + Log[-S12]^2*Log[-S51] + 
     G[1, -((S12 - S34)/S51)]*Log[S12 - S34]*Log[-S51] - 
     2*Log[-S12]*Log[S12 - S34]*Log[-S51] + 2*Log[-S12]*Log[-S51]^2 + 
     (2*Log[-S51]^3)/3 + (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 - 
     G[1, -((S12 - S34)/S51)]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + 2*Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - 2*Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - 2*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 + 2*Zeta[3]) + 
   ep^4*(Pi^4/60 - (Pi^2*G[0, 1, -((S12 - S34)/S51)])/6 + 
     4*G[0, 1, 1, 1, -((S12 - S34)/S51)] + 
     4*G[1, 0, 1, 1, -((S12 - S34)/S51)] + 
     4*G[1, 1, 0, 1, -((S12 - S34)/S51)] - 4*G[0, 1, 1, -((S12 - S34)/S51)]*
      Log[-S12] - 4*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S12] + 
     (Pi^2*Log[-S12]^2)/3 + 2*G[0, 1, -((S12 - S34)/S51)]*Log[-S12]^2 + 
     (Pi^2*G[1, -((S12 - S34)/S51)]*Log[S12 - S34])/6 - 
     (Pi^2*Log[-S12]*Log[S12 - S34])/6 + (Pi^2*Log[S12 - S34]^2)/12 - 
     Log[S12 - S34]^4/6 + (2*Log[-S12]^3*(Log[S12 - S34] - Log[-S51]))/3 + 
     (5*Pi^2*Log[-S12]*Log[-S51])/6 + 2*Log[-S12]^2*Log[S12 - S34]*
      Log[-S51] + (5*Pi^2*Log[-S51]^2)/12 - 2*Log[-S12]^2*Log[-S51]^2 - 
     (2*G[1, -((S12 - S34)/S51)]*Log[S12 - S34]*Log[-S51]^2)/3 + 
     2*Log[-S12]*Log[S12 - S34]*Log[-S51]^2 - 2*Log[-S12]*Log[-S51]^3 - 
     Log[-S51]^4/2 - (2*Pi^2*Log[-S12]*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/3 - 2*Log[-S12]^2*Log[S12 - S34]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     (5*Pi^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 + 
     2*Log[-S12]^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (4*G[1, -((S12 - S34)/S51)]*Log[S12 - S34]*Log[-S51]*
       (G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 - 4*Log[-S12]*Log[S12 - S34]*
      Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     4*Log[-S12]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     2*Log[-S51]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/3 - 
     (2*G[1, -((S12 - S34)/S51)]*Log[S12 - S34]*
       (G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/3 + 
     2*Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 - 
     2*Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 - 
     2*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 + 
     (2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/3 - 
     4*Log[-S12]*Zeta[3] - 4*Log[-S51]*Zeta[3] + 
     4*(G[1, -((S12 - S34)/S51)] + Log[-S51])*Zeta[3]), b[37] -> 0, 
 b[38] -> -1/2 + ep*(-Log[-S12] + 2*Log[S12 - S34]) + 
   ep^2*(Pi^2/4 + Log[-S12]^2 - 2*Log[S12 - S34]^2) + 
   ep^3*((Pi^2*Log[-S12])/6 - (2*Log[-S12]^3)/3 - (2*Pi^2*Log[S12 - S34])/3 + 
     (4*Log[S12 - S34]^3)/3 + (37*Zeta[3])/3) + 
   ep^4*((277*Pi^4)/720 - (Pi^2*Log[-S12]^2)/6 + Log[-S12]^4/3 + 
     (2*Pi^2*Log[S12 - S34]^2)/3 - (2*Log[S12 - S34]^4)/3 + 
     (32*Log[-S12]*Zeta[3])/3 - (106*Log[S12 - S34]*Zeta[3])/3), 
 b[39] -> -(ep^3*(-20*Pi^2*Log[S12 - S34] + 20*Pi^2*Log[-S45] + 360*Zeta[3]))/
    120 - (ep^4*(17*Pi^4 + 20*Pi^2*Log[S12 - S34]^2 - 20*Pi^2*Log[-S45]^2 - 
      840*Log[S12 - S34]*Zeta[3] + 120*Log[-S45]*Zeta[3]))/120, 
 b[40] -> -1/2 + ep*Log[-S12] + (ep^2*(20*Pi^2 - 240*Log[-S12]^2))/240 + 
   (ep^3*(-40*Pi^2*Log[-S12] + 160*Log[-S12]^3 + 1280*Zeta[3]))/240 + 
   (ep^4*(19*Pi^4 + 40*Pi^2*Log[-S12]^2 - 80*Log[-S12]^4 - 
      2560*Log[-S12]*Zeta[3]))/240, b[41] -> 0, b[42] -> 0, 
 b[43] -> ep*(-Log[S12 - S34]/2 + Log[-S45]/2) + 
   ep^2*(G[0, 1, -((S12 - S34)/S51)]/2 + Log[S12 - S34]^2/2 - Log[-S45]^2/4 + 
     (Log[S12 - S34]*Log[-S51])/2 - (Log[-S45]*Log[-S51])/2 - Log[-S51]^2/4 - 
     (Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2) + 
   ep^3*(G[0, 0, 1, -((S12 - S34)/S51)] - G[0, 1, 1, -((S12 - S34)/S51)]/2 - 
     G[1, 0, 1, -((S12 - S34)/S51)]/2 - (Pi^2*Log[S12 - S34])/12 - 
     G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] - Log[S12 - S34]^3/3 + 
     (Pi^2*Log[-S45])/6 + Log[-S45]^3/12 - (Log[S12 - S34]^2*Log[-S51])/2 + 
     (Log[-S45]^2*Log[-S51])/4 + (Log[S12 - S34]*Log[-S51]^2)/4 + 
     (Log[-S45]*Log[-S51]^2)/4 - (Pi^2*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/12 + (Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/2 - (Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/2 + (Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
         Log[-S51])^2)/4 - (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^
        2)/4 - (3*Zeta[3])/2) + ep^4*((107*Pi^4)/720 + 
     (Pi^2*G[0, 1, -((S12 - S34)/S51)])/12 + 
     2*G[0, 0, 0, 1, -((S12 - S34)/S51)] - G[0, 0, 1, 1, 
      -((S12 - S34)/S51)] - G[0, 1, 0, 1, -((S12 - S34)/S51)] + 
     G[0, 1, 1, 1, -((S12 - S34)/S51)]/2 - G[1, 0, 0, 1, 
      -((S12 - S34)/S51)] + G[1, 0, 1, 1, -((S12 - S34)/S51)]/2 + 
     G[1, 1, 0, 1, -((S12 - S34)/S51)]/2 - 2*G[0, 0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34] + G[0, 1, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     G[1, 0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     (Pi^2*Log[S12 - S34]^2)/12 + G[0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34]^2 + Log[S12 - S34]^4/6 - (Pi^2*Log[-S45]^2)/12 - 
     Log[-S45]^4/48 + (Pi^2*Log[S12 - S34]*Log[-S51])/12 + 
     (Log[S12 - S34]^3*Log[-S51])/3 - (Pi^2*Log[-S45]*Log[-S51])/6 - 
     (Log[-S45]^3*Log[-S51])/12 - (Pi^2*Log[-S51]^2)/24 - 
     (Log[S12 - S34]^2*Log[-S51]^2)/4 - (Log[-S45]^2*Log[-S51]^2)/8 + 
     (Log[S12 - S34]*Log[-S51]^3)/12 - (Log[-S45]*Log[-S51]^3)/12 - 
     Log[-S51]^4/48 - (Pi^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/12 - (Log[S12 - S34]^3*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/3 + (Pi^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/6 + (Log[S12 - S34]^2*Log[-S51]*
       (G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     (Log[S12 - S34]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/4 + 
     (Log[-S51]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/12 + 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/24 - 
     (Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 + 
     (Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 - 
     (Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/12 + 
     (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/12 - 
     (5*Log[S12 - S34]*Zeta[3])/3 + (11*Log[-S45]*Zeta[3])/3 + 
     (3*Log[-S51]*Zeta[3])/2 - ((G[1, -((S12 - S34)/S51)] + Log[-S51])*
       Zeta[3])/2), b[44] -> ep*(Log[S12 - S34]/2 - Log[-S51]/2) + 
   ep^2*(Pi^2/12 + G[0, 1, -((S12 - S34)/S51)]/2 - Log[S12 - S34]^2/2 + 
     (Log[S12 - S34]*Log[-S51])/2 - 
     (Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2) + 
   ep^3*(G[0, 0, 1, -((S12 - S34)/S51)] - G[0, 1, 1, -((S12 - S34)/S51)]/2 - 
     G[1, 0, 1, -((S12 - S34)/S51)]/2 + (Pi^2*Log[S12 - S34])/12 - 
     G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + Log[S12 - S34]^3/3 - 
     (Pi^2*Log[-S51])/6 - (Log[S12 - S34]^2*Log[-S51])/2 + 
     (Log[S12 - S34]*Log[-S51]^2)/4 - Log[-S51]^3/12 - 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/12 + 
     (Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     (Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     (Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 - 
     (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 + Zeta[3]/2) + 
   ep^4*((7*Pi^4)/180 + (Pi^2*G[0, 1, -((S12 - S34)/S51)])/12 + 
     2*G[0, 0, 0, 1, -((S12 - S34)/S51)] - G[0, 0, 1, 1, 
      -((S12 - S34)/S51)] - G[0, 1, 0, 1, -((S12 - S34)/S51)] + 
     G[0, 1, 1, 1, -((S12 - S34)/S51)]/2 - G[1, 0, 0, 1, 
      -((S12 - S34)/S51)] + G[1, 0, 1, 1, -((S12 - S34)/S51)]/2 + 
     G[1, 1, 0, 1, -((S12 - S34)/S51)]/2 - 2*G[0, 0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34] + G[0, 1, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     G[1, 0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] - 
     (Pi^2*Log[S12 - S34]^2)/12 + G[0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34]^2 - Log[S12 - S34]^4/6 + (Pi^2*Log[S12 - S34]*Log[-S51])/
      12 + (Log[S12 - S34]^3*Log[-S51])/3 + (Pi^2*Log[-S51]^2)/24 - 
     (Log[S12 - S34]^2*Log[-S51]^2)/4 + (Log[S12 - S34]*Log[-S51]^3)/12 - 
     (Pi^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/12 - 
     (Log[S12 - S34]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 + 
     (Pi^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 + 
     (Log[S12 - S34]^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     (Log[S12 - S34]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/4 + 
     (Log[-S51]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/12 + 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/24 - 
     (Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 + 
     (Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 - 
     (Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/12 + 
     (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/12 + 
     (5*Log[S12 - S34]*Zeta[3])/3 - (13*Log[-S51]*Zeta[3])/6 - 
     ((G[1, -((S12 - S34)/S51)] + Log[-S51])*Zeta[3])/2), 
 b[45] -> ep*(Log[S12 - S34] - Log[-S51]) + 
   ep^2*(Pi^2/6 + G[0, 1, -((S12 - S34)/S51)] - Log[S12 - S34]^2 + 
     Log[S12 - S34]*Log[-S51] - Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])) + 
   ep^3*(2*G[0, 0, 1, -((S12 - S34)/S51)] + 
     2*G[0, 1, 1, -((S12 - S34)/S51)] + G[1, 0, 1, -((S12 - S34)/S51)]/2 - 
     (Pi^2*Log[S12 - S34])/3 - 2*G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     (2*Log[S12 - S34]^3)/3 + (Pi^2*Log[-S51])/6 + 
     (3*G[0, 1, -((S12 - S34)/S51)]*Log[-S51])/2 - 
     Log[S12 - S34]^2*Log[-S51] + (Log[S12 - S34]*Log[-S51]^2)/2 - 
     Log[-S51]^3/6 - (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 - 
     (3*G[0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/
      2 + Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 - 
     (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 + Zeta[3]) + 
   ep^4*(-Pi^4/180 - (Pi^2*G[0, 1, -((S12 - S34)/S51)])/3 + 
     4*G[0, 0, 0, 1, -((S12 - S34)/S51)] + 
     4*G[0, 0, 1, 1, -((S12 - S34)/S51)] + G[0, 1, 0, 1, 
      -((S12 - S34)/S51)] + G[0, 1, 1, 1, -((S12 - S34)/S51)] + 
     G[1, 0, 0, 1, -((S12 - S34)/S51)] - 
     2*G[1, 0, 1, 1, -((S12 - S34)/S51)] - 
     2*G[1, 1, 0, 1, -((S12 - S34)/S51)] - 4*G[0, 0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34] - 4*G[0, 1, 1, -((S12 - S34)/S51)]*Log[S12 - S34] - 
     G[1, 0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     (Pi^2*Log[S12 - S34]^2)/3 + 2*G[0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34]^2 - Log[S12 - S34]^4/3 + 
     3*G[0, 0, 1, -((S12 - S34)/S51)]*Log[-S51] + 
     3*G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S51] - 
     (Pi^2*Log[S12 - S34]*Log[-S51])/3 - 3*G[0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34]*Log[-S51] + (2*Log[S12 - S34]^3*Log[-S51])/3 + 
     (Pi^2*Log[-S51]^2)/12 + (3*G[0, 1, -((S12 - S34)/S51)]*Log[-S51]^2)/2 - 
     (Log[S12 - S34]^2*Log[-S51]^2)/2 + (Log[S12 - S34]*Log[-S51]^3)/6 - 
     3*G[0, 0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - 3*G[0, 1, 1, -((S12 - S34)/S51)]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (Pi^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 + 
     3*G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - (2*Log[S12 - S34]^3*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/3 - (Pi^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/6 - 3*G[0, 1, -((S12 - S34)/S51)]*Log[-S51]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) + Log[S12 - S34]^2*Log[-S51]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     (Log[S12 - S34]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     (Log[-S51]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 + 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/12 + 
     (3*G[0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/
      2 - (Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 + 
     (Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 - 
     (Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/6 + 
     (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/6 - 
     (53*Log[S12 - S34]*Zeta[3])/3 + (50*Log[-S51]*Zeta[3])/3 - 
     (G[1, -((S12 - S34)/S51)] + Log[-S51])*Zeta[3]), 
 b[46] -> ep^3*(G[0, 1, 1, -((S12 - S34)/S51)] + 
     G[1, 0, 1, -((S12 - S34)/S51)]/2 + (G[0, 1, -((S12 - S34)/S51)]*
       Log[-S51])/2 - (G[0, 1, -((S12 - S34)/S51)]*
       (G[1, -((S12 - S34)/S51)] + Log[-S51]))/2) + 
   ep^4*(-(Pi^2*G[0, 1, -((S12 - S34)/S51)])/6 - G[1, -((S12 - S34)/S51)]*
      G[0, 0, 1, -((S12 - S34)/S51)] + 2*G[0, 0, 1, 1, -((S12 - S34)/S51)] + 
     G[0, 1, 0, 1, -((S12 - S34)/S51)] + G[1, 0, 0, 1, -((S12 - S34)/S51)] - 
     G[1, 0, 1, 1, -((S12 - S34)/S51)] - G[1, 1, 0, 1, -((S12 - S34)/S51)] - 
     2*G[0, 1, 1, -((S12 - S34)/S51)]*Log[S12 - S34] - 
     G[1, 0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S51] - G[0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34]*Log[-S51] + (G[0, 1, -((S12 - S34)/S51)]*Log[-S51]^2)/
      2 - G[0, 1, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) - G[0, 1, -((S12 - S34)/S51)]*
      Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (G[0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/
      2 + (-17*Pi^4 + 30*Pi^2*G[1, -((S12 - S34)/S51)]*Log[S12 - S34] - 
       15*Pi^2*Log[-S45]^2 + 15*Pi^2*Log[-S51]^2 - 30*Pi^2*Log[-S51]*
        (G[1, -((S12 - S34)/S51)] + Log[-S51]) + 30*Log[-S45]*
        (Pi^2*Log[-S51] - 18*Zeta[3]) + 540*Log[-S51]*Zeta[3])/180), 
 b[47] -> 0, b[48] -> -3/2 + ep*(2*Log[-S12] - (3*Log[S12 - S34])/2 + 
     Log[-S45] + (3*Log[-S51])/2) + 
   ep^2*((2*Pi^2)/3 + (3*G[0, 1, -((S12 - S34)/S51)])/2 - 2*Log[-S12]^2 + 
     2*Log[-S12]*Log[S12 - S34] + Log[S12 - S34]^2/2 - Log[-S45]^2/2 - 
     2*Log[-S12]*Log[-S51] + (3*Log[S12 - S34]*Log[-S51])/2 - 
     Log[-S45]*Log[-S51] - (3*Log[-S51]^2)/2 - 
     (3*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     (3*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2) + 
   ep^3*(G[0, 0, 1, -((S12 - S34)/S51)] + (19*G[0, 1, 1, -((S12 - S34)/S51)])/
      2 + 5*G[1, 0, 1, -((S12 - S34)/S51)] - (2*Pi^2*Log[-S12])/3 - 
     2*G[0, 1, -((S12 - S34)/S51)]*Log[-S12] + (4*Log[-S12]^3)/3 + 
     (7*Pi^2*Log[S12 - S34])/12 - G[0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34] - 2*Log[-S12]^2*Log[S12 - S34] - Log[S12 - S34]^3/3 - 
     (2*Pi^2*Log[-S45])/3 + Log[-S45]^3/6 - (2*Pi^2*Log[-S51])/3 + 
     (9*G[0, 1, -((S12 - S34)/S51)]*Log[-S51])/2 + 2*Log[-S12]^2*Log[-S51] - 
     2*Log[-S12]*Log[S12 - S34]*Log[-S51] - (Log[S12 - S34]^2*Log[-S51])/2 + 
     (Log[-S45]^2*Log[-S51])/2 + 2*Log[-S12]*Log[-S51]^2 - 
     (Log[S12 - S34]*Log[-S51]^2)/4 + (Log[-S45]*Log[-S51]^2)/2 + 
     (7*Log[-S51]^3)/12 + (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/12 - 
     (9*G[0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/
      2 + 2*Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     2*Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     (Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 + 
     (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 + 
     (19*Zeta[3])/2) + ep^4*((-35*Pi^4)/144 - 
     (7*Pi^2*G[0, 1, -((S12 - S34)/S51)])/12 + 
     2*G[0, 0, 0, 1, -((S12 - S34)/S51)] - 
     5*G[0, 0, 1, 1, -((S12 - S34)/S51)] - 
     3*G[0, 1, 0, 1, -((S12 - S34)/S51)] + 
     (39*G[0, 1, 1, 1, -((S12 - S34)/S51)])/2 - 
     3*G[1, 0, 0, 1, -((S12 - S34)/S51)] + 
     9*G[1, 0, 1, 1, -((S12 - S34)/S51)] + 
     3*G[1, 1, 0, 1, -((S12 - S34)/S51)] - 2*G[0, 1, 1, -((S12 - S34)/S51)]*
      Log[-S12] - 2*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S12] + 
     (2*Pi^2*Log[-S12]^2)/3 + 2*G[0, 1, -((S12 - S34)/S51)]*Log[-S12]^2 - 
     (2*Log[-S12]^4)/3 - 2*G[0, 0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] - 
     5*G[0, 1, 1, -((S12 - S34)/S51)]*Log[S12 - S34] - 
     2*G[1, 0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] - 
     (Pi^2*Log[-S12]*Log[S12 - S34])/3 + (4*Log[-S12]^3*Log[S12 - S34])/3 - 
     (5*Pi^2*Log[S12 - S34]^2)/12 + G[0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34]^2 + Log[S12 - S34]^4/6 + (Pi^2*Log[-S45]^2)/3 - 
     Log[-S45]^4/24 - 2*G[0, 0, 1, -((S12 - S34)/S51)]*Log[-S51] + 
     (9*G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S51])/2 + 
     (2*Pi^2*Log[-S12]*Log[-S51])/3 - (4*Log[-S12]^3*Log[-S51])/3 - 
     (7*Pi^2*Log[S12 - S34]*Log[-S51])/12 - 3*G[0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34]*Log[-S51] + 2*Log[-S12]^2*Log[S12 - S34]*Log[-S51] + 
     (Log[S12 - S34]^3*Log[-S51])/3 + (2*Pi^2*Log[-S45]*Log[-S51])/3 - 
     (Log[-S45]^3*Log[-S51])/6 + (5*Pi^2*Log[-S51]^2)/8 - 
     (3*G[0, 1, -((S12 - S34)/S51)]*Log[-S51]^2)/4 - 
     2*Log[-S12]^2*Log[-S51]^2 + Log[-S12]*Log[S12 - S34]*Log[-S51]^2 - 
     (Log[S12 - S34]^2*Log[-S51]^2)/4 - (Log[-S45]^2*Log[-S51]^2)/4 - 
     Log[-S12]*Log[-S51]^3 + (Log[S12 - S34]*Log[-S51]^3)/4 - 
     (Log[-S45]*Log[-S51]^3)/6 - (5*Log[-S51]^4)/24 + 
     2*G[0, 0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - (33*G[0, 1, 1, -((S12 - S34)/S51)]*
       (G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     6*G[1, 0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - (Pi^2*Log[-S12]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/
      3 + (7*Pi^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/12 + 
     3*G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - 2*Log[-S12]^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - (Log[S12 - S34]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/
      3 - (2*Pi^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 - 
     (9*G[0, 1, -((S12 - S34)/S51)]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/2 + 2*Log[-S12]^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - 2*Log[-S12]*Log[S12 - S34]*Log[-S51]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (Log[S12 - S34]^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     2*Log[-S12]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     (3*Log[S12 - S34]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/
      4 + (7*Log[-S51]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/12 + 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/8 + 
     (21*G[0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^
        2)/4 + Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51])^2 - (Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + 
         Log[-S51])^2)/4 - Log[-S12]*Log[-S51]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51])^2 + 
     (3*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/
      4 - (Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 - 
     (Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/4 + 
     (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/4 - 
     (70*Log[-S12]*Zeta[3])/3 + 30*Log[S12 - S34]*Zeta[3] - 
     (50*Log[-S45]*Zeta[3])/3 - (19*Log[-S51]*Zeta[3])/2 + 
     ((G[1, -((S12 - S34)/S51)] + Log[-S51])*Zeta[3])/2), 
 b[49] -> 3/2 + ep*(Log[-S12] + Log[S12 - S34]/2 - 3*Log[-S45] - 
     (3*Log[-S51])/2) + ep^2*((-2*Pi^2)/3 - G[0, 1, -((S12 - S34)/S51)]/2 - 
     Log[-S12]^2 + Log[-S12]*Log[S12 - S34] - Log[S12 - S34]^2 + 
     (3*Log[-S45]^2)/2 - Log[-S12]*Log[-S51] - (Log[S12 - S34]*Log[-S51])/2 + 
     3*Log[-S45]*Log[-S51] + Log[-S51]^2 + 
     (Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2) + 
   ep^3*(-2*G[0, 0, 1, -((S12 - S34)/S51)] - 
     (11*G[0, 1, 1, -((S12 - S34)/S51)])/2 - 
     2*G[1, 0, 1, -((S12 - S34)/S51)] - (Pi^2*Log[-S12])/3 - 
     G[0, 1, -((S12 - S34)/S51)]*Log[-S12] + (2*Log[-S12]^3)/3 - 
     (Pi^2*Log[S12 - S34])/4 + 2*G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] - 
     Log[-S12]^2*Log[S12 - S34] + (2*Log[S12 - S34]^3)/3 + Pi^2*Log[-S45] - 
     Log[-S45]^3/2 + (2*Pi^2*Log[-S51])/3 - 
     (7*G[0, 1, -((S12 - S34)/S51)]*Log[-S51])/2 + Log[-S12]^2*Log[-S51] - 
     Log[-S12]*Log[S12 - S34]*Log[-S51] + Log[S12 - S34]^2*Log[-S51] - 
     (3*Log[-S45]^2*Log[-S51])/2 + Log[-S12]*Log[-S51]^2 - 
     (3*Log[S12 - S34]*Log[-S51]^2)/4 - (3*Log[-S45]*Log[-S51]^2)/2 - 
     Log[-S51]^3/12 + (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/4 + 
     (7*G[0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/
      2 + Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (3*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     (Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     (3*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 + 
     (3*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 - 
     (7*Zeta[3])/2) + ep^4*((53*Pi^4)/720 + 
     (Pi^2*G[0, 1, -((S12 - S34)/S51)])/4 - 
     4*G[0, 0, 0, 1, -((S12 - S34)/S51)] + G[0, 1, 0, 1, 
      -((S12 - S34)/S51)] - (25*G[0, 1, 1, 1, -((S12 - S34)/S51)])/2 + 
     G[1, 0, 0, 1, -((S12 - S34)/S51)] - 
     (9*G[1, 0, 1, 1, -((S12 - S34)/S51)])/2 - 
     G[1, 1, 0, 1, -((S12 - S34)/S51)]/2 - G[0, 1, 1, -((S12 - S34)/S51)]*
      Log[-S12] - G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S12] + 
     (Pi^2*Log[-S12]^2)/3 + G[0, 1, -((S12 - S34)/S51)]*Log[-S12]^2 - 
     Log[-S12]^4/3 + 4*G[0, 0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     4*G[0, 1, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     G[1, 0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] - 
     (Pi^2*Log[-S12]*Log[S12 - S34])/6 + (2*Log[-S12]^3*Log[S12 - S34])/3 + 
     (Pi^2*Log[S12 - S34]^2)/3 - 2*G[0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34]^2 - Log[S12 - S34]^4/3 - (Pi^2*Log[-S45]^2)/2 + 
     Log[-S45]^4/8 - G[0, 0, 1, -((S12 - S34)/S51)]*Log[-S51] - 
     4*G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S51] + (Pi^2*Log[-S12]*Log[-S51])/
      3 - (2*Log[-S12]^3*Log[-S51])/3 + (Pi^2*Log[S12 - S34]*Log[-S51])/4 + 
     3*G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]*Log[-S51] + 
     Log[-S12]^2*Log[S12 - S34]*Log[-S51] - (2*Log[S12 - S34]^3*Log[-S51])/
      3 - Pi^2*Log[-S45]*Log[-S51] + (Log[-S45]^3*Log[-S51])/2 - 
     (11*Pi^2*Log[-S51]^2)/24 - Log[-S12]^2*Log[-S51]^2 + 
     (Log[-S12]*Log[S12 - S34]*Log[-S51]^2)/2 + 
     (Log[S12 - S34]^2*Log[-S51]^2)/2 + (3*Log[-S45]^2*Log[-S51]^2)/4 - 
     (Log[-S12]*Log[-S51]^3)/2 - (Log[S12 - S34]*Log[-S51]^3)/12 + 
     (Log[-S45]*Log[-S51]^3)/2 + Log[-S51]^4/24 + 
     G[0, 0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     12*G[0, 1, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + 4*G[1, 0, 1, -((S12 - S34)/S51)]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     (Pi^2*Log[-S12]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 - 
     (Pi^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/4 - 
     3*G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - Log[-S12]^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + (2*Log[S12 - S34]^3*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/3 + 4*G[0, 1, -((S12 - S34)/S51)]*Log[-S51]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) + Log[-S12]^2*Log[-S51]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) - Log[-S12]*Log[S12 - S34]*
      Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     Log[S12 - S34]^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     Log[-S12]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (Log[S12 - S34]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/4 + 
     (Log[-S51]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/12 - 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/24 - 
     4*G[0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 + 
     (Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 + 
     (Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 - 
     (Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 - 
     (Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 - 
     (Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 + 
     (Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/12 - 
     (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/12 - 
     (35*Log[-S12]*Zeta[3])/3 - (37*Log[S12 - S34]*Zeta[3])/3 + 
     26*Log[-S45]*Zeta[3] + (7*Log[-S51]*Zeta[3])/2 + 
     (3*(G[1, -((S12 - S34)/S51)] + Log[-S51])*Zeta[3])/2), 
 b[50] -> 3/2 + ep*(-3*Log[-S12] + (3*Log[S12 - S34])/2 - (3*Log[-S51])/2) + 
   ep^2*(-Pi^2/2 - (3*G[0, 1, -((S12 - S34)/S51)])/2 + 3*Log[-S12]^2 - 
     3*Log[-S12]*Log[S12 - S34] + 3*Log[-S12]*Log[-S51] - 
     (3*Log[S12 - S34]*Log[-S51])/2 + (3*Log[-S51]^2)/2 + 
     (3*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     (3*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2) + 
   ep^3*((-3*G[0, 1, 1, -((S12 - S34)/S51)])/2 - 
     (3*G[1, 0, 1, -((S12 - S34)/S51)])/2 + Pi^2*Log[-S12] + 
     3*G[0, 1, -((S12 - S34)/S51)]*Log[-S12] - 2*Log[-S12]^3 - 
     (Pi^2*Log[S12 - S34])/4 + 3*Log[-S12]^2*Log[S12 - S34] + 
     (Pi^2*Log[-S51])/2 - 3*Log[-S12]^2*Log[-S51] + 
     3*Log[-S12]*Log[S12 - S34]*Log[-S51] - 3*Log[-S12]*Log[-S51]^2 + 
     (3*Log[S12 - S34]*Log[-S51]^2)/4 - (3*Log[-S51]^3)/4 - 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/4 - 
     3*Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     3*Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     (3*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     (3*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     (3*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 - 
     (3*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 - 
     (35*Zeta[3])/2) + ep^4*((-17*Pi^4)/80 + 
     (Pi^2*G[0, 1, -((S12 - S34)/S51)])/4 - 
     (3*G[1, -((S12 - S34)/S51)]*G[0, 0, 1, -((S12 - S34)/S51)])/2 + 
     3*G[0, 0, 1, 1, -((S12 - S34)/S51)] + 
     (3*G[0, 1, 0, 1, -((S12 - S34)/S51)])/2 - 
     (3*G[0, 1, 1, 1, -((S12 - S34)/S51)])/2 + 
     (3*G[1, 0, 0, 1, -((S12 - S34)/S51)])/2 - 
     (3*G[1, 0, 1, 1, -((S12 - S34)/S51)])/2 - 
     (3*G[1, 1, 0, 1, -((S12 - S34)/S51)])/2 + 
     3*G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S12] + 
     3*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S12] - Pi^2*Log[-S12]^2 - 
     3*G[0, 1, -((S12 - S34)/S51)]*Log[-S12]^2 + Log[-S12]^4 + 
     (Pi^2*Log[-S12]*Log[S12 - S34])/2 - 2*Log[-S12]^3*Log[S12 - S34] - 
     Pi^2*Log[-S12]*Log[-S51] + 2*Log[-S12]^3*Log[-S51] + 
     (Pi^2*Log[S12 - S34]*Log[-S51])/4 - 3*Log[-S12]^2*Log[S12 - S34]*
      Log[-S51] - (3*Pi^2*Log[-S51]^2)/8 + 3*Log[-S12]^2*Log[-S51]^2 - 
     (3*Log[-S12]*Log[S12 - S34]*Log[-S51]^2)/2 + (3*Log[-S12]*Log[-S51]^3)/
      2 - (Log[S12 - S34]*Log[-S51]^3)/4 + Log[-S51]^4/4 + 
     (Pi^2*Log[-S12]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     (Pi^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/4 + 
     3*Log[-S12]^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (Pi^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     3*Log[-S12]^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     3*Log[-S12]*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - 3*Log[-S12]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + (3*Log[S12 - S34]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/4 - (3*Log[-S51]^3*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/4 - (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/8 - 
     (3*Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/
      2 + (3*Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/
      2 - (3*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^
        2)/4 + (3*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 + 
     (Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/4 - 
     (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/4 + 
     35*Log[-S12]*Zeta[3] - 16*Log[S12 - S34]*Zeta[3] + 
     (35*Log[-S51]*Zeta[3])/2 - (3*(G[1, -((S12 - S34)/S51)] + Log[-S51])*
       Zeta[3])/2), b[51] -> 0, b[52] -> 0, 
 b[53] -> ep*(Log[-S12]/2 - Log[S12 - S34]/2) + 
   ep^2*(Pi^2/6 - Log[-S12]^2/2 + Log[S12 - S34]^2/2) + 
   ep^3*(-G[0, 0, 1, -((S12 - S34)/S51)] + 2*G[0, 1, 1, -((S12 - S34)/S51)] + 
     G[1, 0, 1, -((S12 - S34)/S51)]/2 + (Pi^2*Log[-S12])/4 + 
     G[0, 1, -((S12 - S34)/S51)]*Log[-S12] + Log[-S12]^3/3 - 
     (7*Pi^2*Log[S12 - S34])/12 - Log[S12 - S34]^3/3 + (Pi^2*Log[-S51])/6 + 
     (G[0, 1, -((S12 - S34)/S51)]*Log[-S51])/2 + Log[-S12]*Log[S12 - S34]*
      Log[-S51] - (Log[S12 - S34]^2*Log[-S51])/2 - Log[-S12]*Log[-S51]^2 + 
     (Log[S12 - S34]*Log[-S51]^2)/2 - 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 - 
     (3*G[0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/
      2 - Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     (Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 - 
     (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 + 2*Zeta[3]) + 
   ep^4*((49*Pi^4)/360 + (5*Pi^2*G[0, 1, -((S12 - S34)/S51)])/6 + 
     6*G[0, 0, 0, 1, -((S12 - S34)/S51)] + 
     4*G[0, 0, 1, 1, -((S12 - S34)/S51)] + G[0, 1, 0, 1, -((S12 - S34)/S51)]/
      2 - 6*G[0, 1, 1, 1, -((S12 - S34)/S51)] - 
     (5*G[1, 0, 0, 1, -((S12 - S34)/S51)])/2 + 
     G[1, 0, 1, 1, -((S12 - S34)/S51)] + 
     3*G[1, 1, 0, 1, -((S12 - S34)/S51)] - 2*G[0, 0, 1, -((S12 - S34)/S51)]*
      Log[-S12] + G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S12] + 
     G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S12] - (Pi^2*Log[-S12]^2)/4 - 
     G[0, 1, -((S12 - S34)/S51)]*Log[-S12]^2 - Log[-S12]^4/6 - 
     2*G[0, 0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] - 
     2*G[0, 1, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     G[1, 0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     2*G[0, 1, -((S12 - S34)/S51)]*Log[-S12]*Log[S12 - S34] + 
     G[1, -((S12 - S34)/S51)]*Log[-S12]^2*Log[S12 - S34] + 
     (7*Pi^2*Log[S12 - S34]^2)/12 + Log[S12 - S34]^4/6 + 
     (13*G[0, 0, 1, -((S12 - S34)/S51)]*Log[-S51])/2 - 
     12*G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S51] - 
     5*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S51] - (Pi^2*Log[-S12]*Log[-S51])/
      6 - 2*G[0, 1, -((S12 - S34)/S51)]*Log[-S12]*Log[-S51] + 
     (2*Pi^2*Log[S12 - S34]*Log[-S51])/3 - 2*G[0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34]*Log[-S51] + Log[-S12]*Log[S12 - S34]^2*Log[-S51] - 
     (5*Pi^2*Log[-S51]^2)/6 - (7*G[0, 1, -((S12 - S34)/S51)]*Log[-S51]^2)/2 + 
     Log[-S12]^2*Log[-S51]^2 - (5*Log[-S12]*Log[S12 - S34]*Log[-S51]^2)/2 + 
     (Log[S12 - S34]^2*Log[-S51]^2)/4 + (3*Log[-S12]*Log[-S51]^3)/2 - 
     Log[-S51]^4/4 - (G[0, 0, 1, -((S12 - S34)/S51)]*
       (G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     9*G[0, 1, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + 2*G[1, 0, 1, -((S12 - S34)/S51)]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (Pi^2*Log[-S12]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 - 
     (2*Pi^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 - 
     Log[-S12]*Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (5*Pi^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 + 
     10*G[0, 1, -((S12 - S34)/S51)]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - Log[-S12]^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + 3*Log[-S12]*Log[S12 - S34]*Log[-S51]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     (Log[S12 - S34]^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     2*Log[-S12]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     Log[S12 - S34]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     (Log[-S51]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     (7*G[0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/
      2 + (Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 - 
     Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 + 
     (3*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 + 
     (Log[-S12]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2*
       (-Log[S12 - S34] + Log[-S51]))/2 + (2*Log[-S12]*Zeta[3])/3 - 
     (14*Log[S12 - S34]*Zeta[3])/3 + 3*Log[-S51]*Zeta[3] - 
     3*(G[1, -((S12 - S34)/S51)] + Log[-S51])*Zeta[3]), b[54] -> 0, 
 b[55] -> ep^2*(Pi^2/12 + G[0, 1, -((S12 - S34)/S51)]/2 + 
     (Log[S12 - S34]*Log[-S51])/2 - Log[-S51]^2/2 - 
     (Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2) + 
   ep^3*(G[0, 0, 1, -((S12 - S34)/S51)] - G[0, 1, 1, -((S12 - S34)/S51)]/2 - 
     G[1, 0, 1, -((S12 - S34)/S51)]/2 - G[0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34] - (Pi^2*Log[-S51])/12 - (Log[S12 - S34]^2*Log[-S51])/2 + 
     (Log[S12 - S34]*Log[-S51]^2)/4 + Log[-S51]^3/4 - 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/12 + 
     (Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     (Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     (Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 - 
     (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 + Zeta[3]/2) + 
   ep^4*((7*Pi^4)/180 + (Pi^2*G[0, 1, -((S12 - S34)/S51)])/12 + 
     2*G[0, 0, 0, 1, -((S12 - S34)/S51)] - G[0, 0, 1, 1, 
      -((S12 - S34)/S51)] - G[0, 1, 0, 1, -((S12 - S34)/S51)] + 
     G[0, 1, 1, 1, -((S12 - S34)/S51)]/2 - G[1, 0, 0, 1, 
      -((S12 - S34)/S51)] + G[1, 0, 1, 1, -((S12 - S34)/S51)]/2 + 
     G[1, 1, 0, 1, -((S12 - S34)/S51)]/2 - 2*G[0, 0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34] + G[0, 1, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     G[1, 0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]^2 + 
     (Pi^2*Log[S12 - S34]*Log[-S51])/12 + (Log[S12 - S34]^3*Log[-S51])/3 - 
     (Pi^2*Log[-S51]^2)/24 - (Log[S12 - S34]^2*Log[-S51]^2)/4 + 
     (Log[S12 - S34]*Log[-S51]^3)/12 - Log[-S51]^4/6 - 
     (Pi^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/12 - 
     (Log[S12 - S34]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 + 
     (Pi^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 + 
     (Log[S12 - S34]^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     (Log[S12 - S34]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/4 + 
     (Log[-S51]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/12 + 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/24 - 
     (Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 + 
     (Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 - 
     ((Log[S12 - S34] - Log[-S51])*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/
      12 - (Log[-S51]*Zeta[3])/2 - ((G[1, -((S12 - S34)/S51)] + Log[-S51])*
       Zeta[3])/2), 
 b[56] -> ep^2*(G[0, 1, -((S12 - S34)/S51)]/2 - 
     (G[1, -((S12 - S34)/S51)]*Log[S12 - S34])/2 + 
     (G[1, -((S12 - S34)/S51)]*Log[-S51])/2) + 
   ep^3*(-(Pi^2*G[1, -((S12 - S34)/S51)])/12 - 
     2*G[0, 0, 1, -((S12 - S34)/S51)] + (5*G[0, 1, 1, -((S12 - S34)/S51)])/
      2 + G[1, 0, 1, -((S12 - S34)/S51)] + G[0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34] - (G[0, 1, -((S12 - S34)/S51)]*Log[-S51])/2 + 
     (3*G[1, -((S12 - S34)/S51)]*Log[S12 - S34]*Log[-S51])/4 - 
     (3*G[1, -((S12 - S34)/S51)]*Log[-S51]^2)/4 - 
     (3*G[0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/
      2 + (G[1, -((S12 - S34)/S51)]*Log[S12 - S34]*
       (G[1, -((S12 - S34)/S51)] + Log[-S51]))/4 - 
     (G[1, -((S12 - S34)/S51)]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/4) + ep^4*(-(Pi^2*G[0, 1, -((S12 - S34)/S51)])/12 + 
     5*G[0, 0, 0, 1, -((S12 - S34)/S51)] - 
     4*G[0, 0, 1, 1, -((S12 - S34)/S51)] - G[0, 1, 0, 1, 
      -((S12 - S34)/S51)] + (13*G[0, 1, 1, 1, -((S12 - S34)/S51)])/2 - 
     G[1, 0, 0, 1, -((S12 - S34)/S51)] + 
     (7*G[1, 0, 1, 1, -((S12 - S34)/S51)])/2 + 
     (3*G[1, 1, 0, 1, -((S12 - S34)/S51)])/2 + 
     (Pi^2*G[1, -((S12 - S34)/S51)]*Log[S12 - S34])/4 - 
     G[0, 0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     G[0, 1, 1, -((S12 - S34)/S51)]*Log[S12 - S34] - 
     (G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]^2)/2 + 
     (G[1, -((S12 - S34)/S51)]*Log[S12 - S34]^3)/6 - 
     (Pi^2*G[1, -((S12 - S34)/S51)]*Log[-S51])/8 + 
     2*G[0, 0, 1, -((S12 - S34)/S51)]*Log[-S51] - 
     G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S51] - 
     (G[1, -((S12 - S34)/S51)]*Log[S12 - S34]^2*Log[-S51])/2 - 
     (G[1, -((S12 - S34)/S51)]*Log[S12 - S34]*Log[-S51]^2)/12 + 
     (5*G[1, -((S12 - S34)/S51)]*Log[-S51]^3)/12 + 
     (Pi^2*G[1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/
      24 + 3*G[0, 0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - 5*G[0, 1, 1, -((S12 - S34)/S51)]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     2*G[1, 0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) + G[0, 1, -((S12 - S34)/S51)]*
      Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     (G[1, -((S12 - S34)/S51)]*Log[S12 - S34]*Log[-S51]*
       (G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 + 
     (G[1, -((S12 - S34)/S51)]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/3 + (3*G[0, 1, -((S12 - S34)/S51)]*
       (G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 - 
     (G[1, -((S12 - S34)/S51)]*Log[S12 - S34]*
       (G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/12 + 
     (G[1, -((S12 - S34)/S51)]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
         Log[-S51])^2)/12 + (5*G[1, -((S12 - S34)/S51)]*Zeta[3])/2), 
 b[57] -> 0, b[58] -> ep^2*(-Pi^2/6 - G[0, 1, -((S12 - S34)/S51)] - 
     Log[-S12]*Log[S12 - S34] + Log[S12 - S34]^2/2 + Log[-S12]*Log[-S51] - 
     Log[S12 - S34]*Log[-S51] + Log[-S51]^2/2 + 
     Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])) + 
   ep^3*(-2*G[0, 1, 1, -((S12 - S34)/S51)] - 
     2*G[1, 0, 1, -((S12 - S34)/S51)] + (Pi^2*Log[-S12])/3 + 
     2*G[0, 1, -((S12 - S34)/S51)]*Log[-S12] - (Pi^2*Log[S12 - S34])/6 + 
     Log[-S12]^2*Log[S12 - S34] - Log[S12 - S34]^3/3 + (Pi^2*Log[-S51])/2 - 
     Log[-S12]^2*Log[-S51] + 2*Log[-S12]*Log[S12 - S34]*Log[-S51] - 
     2*Log[-S12]*Log[-S51]^2 + Log[S12 - S34]*Log[-S51]^2 - 
     (2*Log[-S51]^3)/3 - (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 - 
     2*Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     2*Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     2*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     2*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 - 
     Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 - 2*Zeta[3]) + 
   ep^4*(-Pi^4/60 + (Pi^2*G[0, 1, -((S12 - S34)/S51)])/6 - 
     4*G[0, 1, 1, 1, -((S12 - S34)/S51)] - 
     4*G[1, 0, 1, 1, -((S12 - S34)/S51)] - 
     4*G[1, 1, 0, 1, -((S12 - S34)/S51)] + 4*G[0, 1, 1, -((S12 - S34)/S51)]*
      Log[-S12] + 4*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S12] - 
     (Pi^2*Log[-S12]^2)/3 - 2*G[0, 1, -((S12 - S34)/S51)]*Log[-S12]^2 + 
     (Pi^2*Log[-S12]*Log[S12 - S34])/6 + (Pi^2*Log[S12 - S34]^2)/12 + 
     Log[S12 - S34]^4/6 - (2*Log[-S12]^3*(Log[S12 - S34] - Log[-S51]))/3 - 
     (5*Pi^2*Log[-S12]*Log[-S51])/6 + (Pi^2*Log[S12 - S34]*Log[-S51])/6 - 
     2*Log[-S12]^2*Log[S12 - S34]*Log[-S51] - (7*Pi^2*Log[-S51]^2)/12 + 
     2*Log[-S12]^2*Log[-S51]^2 - 2*Log[-S12]*Log[S12 - S34]*Log[-S51]^2 + 
     2*Log[-S12]*Log[-S51]^3 - (2*Log[S12 - S34]*Log[-S51]^3)/3 + 
     Log[-S51]^4/2 + (2*Pi^2*Log[-S12]*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/3 - (Pi^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/6 + 2*Log[-S12]^2*Log[S12 - S34]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (5*Pi^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 - 
     2*Log[-S12]^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     4*Log[-S12]*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - 4*Log[-S12]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + 2*Log[S12 - S34]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - 2*Log[-S51]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/3 - 
     2*Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 + 
     2*Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 - 
     2*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 + 
     2*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 + 
     (2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/3 - 
     (2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/3 + 
     4*Log[-S12]*Zeta[3] - 7*Log[S12 - S34]*Zeta[3] + 11*Log[-S51]*Zeta[3] - 
     4*(G[1, -((S12 - S34)/S51)] + Log[-S51])*Zeta[3]), b[59] -> 0, 
 b[60] -> ep^2*(-Pi^2/3 - G[0, 1, -((S12 - S34)/S51)] - Log[S12 - S34]^2/2 + 
     Log[-S51]^2/2 + Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])) + 
   ep^3*(-2*G[0, 0, 1, -((S12 - S34)/S51)] + 
     2*G[0, 1, 1, -((S12 - S34)/S51)] + 2*G[1, 0, 1, -((S12 - S34)/S51)] - 
     (Pi^2*Log[-S12])/3 - G[0, 1, -((S12 - S34)/S51)]*Log[-S12] + 
     (Pi^2*Log[S12 - S34])/3 + 2*G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] - 
     (Log[-S12]*Log[S12 - S34]^2)/2 + (2*Log[S12 - S34]^3)/3 + 
     (Pi^2*Log[-S51])/3 + G[0, 1, -((S12 - S34)/S51)]*Log[-S51] + 
     (Log[S12 - S34]^2*Log[-S51])/2 + (Log[-S12]*Log[-S51]^2)/2 - 
     Log[S12 - S34]*Log[-S51]^2 - Log[-S51]^3/6 + 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 + 
     Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 + 
     Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 + 2*Zeta[3]) + 
   ep^4*((53*Pi^4)/360 - (Pi^2*G[0, 1, -((S12 - S34)/S51)])/2 + 
     7*G[0, 0, 0, 1, -((S12 - S34)/S51)] - 
     21*G[0, 0, 1, 1, -((S12 - S34)/S51)] - 
     10*G[0, 1, 0, 1, -((S12 - S34)/S51)] + 
     23*G[0, 1, 1, 1, -((S12 - S34)/S51)] - 
     7*G[1, 0, 0, 1, -((S12 - S34)/S51)] + 
     15*G[1, 0, 1, 1, -((S12 - S34)/S51)] + 
     7*G[1, 1, 0, 1, -((S12 - S34)/S51)] + 7*G[0, 0, 1, -((S12 - S34)/S51)]*
      Log[-S12] - 13*G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S12] - 
     7*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S12] + G[0, 1, -((S12 - S34)/S51)]*
      Log[-S12]^2 - 4*G[0, 0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     12*G[0, 1, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     4*G[1, 0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] - 
     4*G[0, 1, -((S12 - S34)/S51)]*Log[-S12]*Log[S12 - S34] - 
     (Pi^2*Log[S12 - S34]^2)/3 + (G[0, 1, -((S12 - S34)/S51)]*
       Log[S12 - S34]^2)/2 + (Log[-S12]*Log[S12 - S34]^3)/6 - 
     (5*Log[S12 - S34]^4)/12 - 7*G[0, 0, 1, -((S12 - S34)/S51)]*Log[-S51] + 
     13*G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S51] + 
     7*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S51] - 
     (2*Pi^2*Log[-S12]*Log[-S51])/3 - 2*G[0, 1, -((S12 - S34)/S51)]*Log[-S12]*
      Log[-S51] - (5*Pi^2*Log[S12 - S34]*Log[-S51])/6 + 
     4*G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]*Log[-S51] - 
     Log[-S12]*Log[S12 - S34]^2*Log[-S51] - (Log[S12 - S34]^3*Log[-S51])/6 + 
     (7*Pi^2*Log[-S51]^2)/12 + (5*G[0, 1, -((S12 - S34)/S51)]*Log[-S51]^2)/
      2 + (Log[S12 - S34]^2*Log[-S51]^2)/4 - (7*Log[-S12]*Log[-S51]^3)/6 + 
     Log[-S51]^4/3 + 8*G[0, 0, 1, -((S12 - S34)/S51)]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     16*G[0, 1, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - 8*G[1, 0, 1, -((S12 - S34)/S51)]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     (Pi^2*Log[-S12]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 + 
     6*G[0, 1, -((S12 - S34)/S51)]*Log[-S12]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - 5*G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (Log[-S12]*Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     (Log[S12 - S34]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 - 
     (Pi^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 - 
     9*G[0, 1, -((S12 - S34)/S51)]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - 2*Log[-S12]*Log[S12 - S34]*Log[-S51]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (3*Log[-S12]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     (Log[S12 - S34]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     (Log[-S51]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 - 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/12 + 
     4*G[0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 + 
     (Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 + 
     (Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 - 
     (Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 + 
     (Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 - 
     (3*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 + 
     (Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/6 - 
     (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/6 + 
     (Log[-S12]*Log[S12 - S34]*(5*Pi^2 + 12*Log[-S51]^2))/6 + 
     (Log[-S12]^2*(2*Pi^2 + 3*Log[S12 - S34]^2 - 3*Log[-S51]^2 - 
        6*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
        6*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])))/6 - 
     Log[-S12]*Zeta[3] - 4*Log[S12 - S34]*Zeta[3] + Log[-S51]*Zeta[3]), 
 b[61] -> 0, b[62] -> ep*(-2*Log[S12 - S34] + 2*Log[-S51]) + 
   ep^2*(Pi^2/6 + G[0, 1, -((S12 - S34)/S51)] + Log[-S12]*Log[S12 - S34] + 
     (3*Log[S12 - S34]^2)/2 - Log[-S12]*Log[-S51] + 
     Log[S12 - S34]*Log[-S51] - (5*Log[-S51]^2)/2 - 
     Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])) + 
   ep^3*(2*G[0, 1, 1, -((S12 - S34)/S51)] + 
     2*G[1, 0, 1, -((S12 - S34)/S51)] - (Pi^2*Log[-S12])/3 - 
     2*G[0, 1, -((S12 - S34)/S51)]*Log[-S12] - (Pi^2*Log[S12 - S34])/6 - 
     Log[-S12]^2*Log[S12 - S34] - Log[S12 - S34]^3 - (Pi^2*Log[-S51])/6 + 
     Log[-S12]^2*Log[-S51] - 2*Log[-S12]*Log[S12 - S34]*Log[-S51] + 
     2*Log[-S12]*Log[-S51]^2 - Log[S12 - S34]*Log[-S51]^2 + 2*Log[-S51]^3 + 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 + 
     2*Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     2*Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     2*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     2*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 + 
     Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 + 2*Zeta[3]) + 
   ep^4*(Pi^4/60 - (Pi^2*G[0, 1, -((S12 - S34)/S51)])/6 + 
     4*G[0, 1, 1, 1, -((S12 - S34)/S51)] + 
     4*G[1, 0, 1, 1, -((S12 - S34)/S51)] + 
     4*G[1, 1, 0, 1, -((S12 - S34)/S51)] - 4*G[0, 1, 1, -((S12 - S34)/S51)]*
      Log[-S12] - 4*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S12] + 
     (Pi^2*Log[-S12]^2)/3 + 2*G[0, 1, -((S12 - S34)/S51)]*Log[-S12]^2 - 
     (Pi^2*Log[-S12]*Log[S12 - S34])/6 + (Pi^2*Log[S12 - S34]^2)/4 + 
     Log[S12 - S34]^4/2 + (2*Log[-S12]^3*(Log[S12 - S34] - Log[-S51]))/3 + 
     (5*Pi^2*Log[-S12]*Log[-S51])/6 - (Pi^2*Log[S12 - S34]*Log[-S51])/6 + 
     2*Log[-S12]^2*Log[S12 - S34]*Log[-S51] + (Pi^2*Log[-S51]^2)/4 - 
     2*Log[-S12]^2*Log[-S51]^2 + 2*Log[-S12]*Log[S12 - S34]*Log[-S51]^2 - 
     2*Log[-S12]*Log[-S51]^3 + (2*Log[S12 - S34]*Log[-S51]^3)/3 - 
     (7*Log[-S51]^4)/6 - (2*Pi^2*Log[-S12]*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/3 + (Pi^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/6 - 2*Log[-S12]^2*Log[S12 - S34]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     (5*Pi^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 + 
     2*Log[-S12]^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     4*Log[-S12]*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + 4*Log[-S12]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - 2*Log[S12 - S34]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + 2*Log[-S51]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/3 + 
     2*Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 - 
     2*Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 + 
     2*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 - 
     2*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 - 
     (2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/3 + 
     (2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/3 - 
     4*Log[-S12]*Zeta[3] + (55*Log[S12 - S34]*Zeta[3])/3 - 
     (67*Log[-S51]*Zeta[3])/3 + 4*(G[1, -((S12 - S34)/S51)] + Log[-S51])*
      Zeta[3]), b[63] -> ep*((3*Log[S12 - S34])/2 - (3*Log[-S51])/2) + 
   ep^2*((-5*Pi^2)/12 - (5*G[0, 1, -((S12 - S34)/S51)])/2 - 
     2*Log[-S12]*Log[S12 - S34] + 2*Log[-S12]*Log[-S51] - 
     (7*Log[S12 - S34]*Log[-S51])/2 + (7*Log[-S51]^2)/2 + 
     (5*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     (5*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2) + 
   ep^3*((3*G[0, 1, 1, -((S12 - S34)/S51)])/2 - 
     G[1, 0, 1, -((S12 - S34)/S51)] + (2*Pi^2*Log[-S12])/3 + 
     4*G[0, 1, -((S12 - S34)/S51)]*Log[-S12] - (Pi^2*Log[S12 - S34])/12 - 
     G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     2*Log[-S12]^2*Log[S12 - S34] - Log[-S12]*Log[S12 - S34]^2 + 
     Log[S12 - S34]^3/6 + (5*Pi^2*Log[-S51])/6 + 
     (9*G[0, 1, -((S12 - S34)/S51)]*Log[-S51])/2 - 2*Log[-S12]^2*Log[-S51] + 
     6*Log[-S12]*Log[S12 - S34]*Log[-S51] - (Log[S12 - S34]^2*Log[-S51])/2 - 
     5*Log[-S12]*Log[-S51]^2 + (17*Log[S12 - S34]*Log[-S51]^2)/4 - 
     (47*Log[-S51]^3)/12 - (7*Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/
      12 - (5*G[0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/2 - 4*Log[-S12]*Log[S12 - S34]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) + Log[S12 - S34]^2*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) + 4*Log[-S12]*Log[-S51]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     (13*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     (11*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     (7*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 - 
     (7*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 - 
     (7*Zeta[3])/2) + ep^4*((17*Pi^4)/120 + 
     (13*Pi^2*G[0, 1, -((S12 - S34)/S51)])/12 + 
     9*G[0, 0, 0, 1, -((S12 - S34)/S51)] - 
     14*G[0, 0, 1, 1, -((S12 - S34)/S51)] - 
     10*G[0, 1, 0, 1, -((S12 - S34)/S51)] + 
     (19*G[0, 1, 1, 1, -((S12 - S34)/S51)])/2 - 
     12*G[1, 0, 0, 1, -((S12 - S34)/S51)] + 
     (21*G[1, 0, 1, 1, -((S12 - S34)/S51)])/2 + 
     (9*G[1, 1, 0, 1, -((S12 - S34)/S51)])/2 - 
     8*G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S12] - (2*Pi^2*Log[-S12]^2)/3 - 
     4*G[0, 1, -((S12 - S34)/S51)]*Log[-S12]^2 + 
     9*G[0, 1, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     6*G[1, 0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     (4*Pi^2*Log[-S12]*Log[S12 - S34])/3 - (Pi^2*Log[S12 - S34]^2)/4 + 
     2*G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]^2 + 
     Log[-S12]^2*Log[S12 - S34]^2 + (Log[-S12]*Log[S12 - S34]^3)/3 - 
     Log[S12 - S34]^4/8 - (4*Log[-S12]^3*(Log[S12 - S34] - Log[-S51]))/3 + 
     G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S51] + 
     2*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S51] - 
     (8*Pi^2*Log[-S12]*Log[-S51])/3 - 8*G[0, 1, -((S12 - S34)/S51)]*Log[-S12]*
      Log[-S51] + (11*Pi^2*Log[S12 - S34]*Log[-S51])/12 + 
     3*G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]*Log[-S51] - 
     6*Log[-S12]^2*Log[S12 - S34]*Log[-S51] + Log[-S12]*Log[S12 - S34]^2*
      Log[-S51] + (Log[S12 - S34]^3*Log[-S51])/3 - (11*Pi^2*Log[-S51]^2)/8 - 
     (7*G[0, 1, -((S12 - S34)/S51)]*Log[-S51]^2)/2 + 
     5*Log[-S12]^2*Log[-S51]^2 - 7*Log[-S12]*Log[S12 - S34]*Log[-S51]^2 - 
     (Log[S12 - S34]^2*Log[-S51]^2)/4 + (17*Log[-S12]*Log[-S51]^3)/3 - 
     (31*Log[S12 - S34]*Log[-S51]^3)/12 + (21*Log[-S51]^4)/8 - 
     5*G[0, 1, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - 6*G[1, 0, 1, -((S12 - S34)/S51)]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (4*Pi^2*Log[-S12]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 + 
     8*G[0, 1, -((S12 - S34)/S51)]*Log[-S12]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - (19*Pi^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/12 - 5*G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) + 4*Log[-S12]^2*Log[S12 - S34]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) - 2*Log[-S12]*Log[S12 - S34]^2*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     (Log[S12 - S34]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     (17*Pi^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 + 
     3*G[0, 1, -((S12 - S34)/S51)]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - 4*Log[-S12]^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + 12*Log[-S12]*Log[S12 - S34]*Log[-S51]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     (Log[S12 - S34]^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     10*Log[-S12]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (27*Log[S12 - S34]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/
      4 - (23*Log[-S51]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/4 - 
     (17*Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/24 - 
     (G[0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/
      2 - 4*Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^
       2 + Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 + 
     4*Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 - 
     (23*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/
      4 + (19*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 + 
     (17*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/12 - 
     (17*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/12 + 
     2*G[0, 0, 1, -((S12 - S34)/S51)]*(2*Log[-S12] - 3*Log[S12 - S34] - 
       2*Log[-S51] + 3*(G[1, -((S12 - S34)/S51)] + Log[-S51])) + 
     12*Log[-S12]*Zeta[3] - 8*Log[S12 - S34]*Zeta[3] + 
     (35*Log[-S51]*Zeta[3])/2 - (29*(G[1, -((S12 - S34)/S51)] + Log[-S51])*
       Zeta[3])/2), 
 b[64] -> 1 + ep*(-2*Log[-S12] + 2*Log[S12 - S34] - 2*Log[-S51]) + 
   ep^2*((-7*Pi^2)/12 - 3*G[0, 1, -((S12 - S34)/S51)] + 2*Log[-S12]^2 - 
     4*Log[-S12]*Log[S12 - S34] + Log[S12 - S34]^2/2 + 
     4*Log[-S12]*Log[-S51] - 4*Log[S12 - S34]*Log[-S51] + (7*Log[-S51]^2)/2 + 
     3*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     3*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])) + 
   ep^3*(3*G[0, 0, 1, -((S12 - S34)/S51)] - 
     6*G[0, 1, 1, -((S12 - S34)/S51)] - 6*G[1, 0, 1, -((S12 - S34)/S51)] + 
     (7*Pi^2*Log[-S12])/6 + 6*G[0, 1, -((S12 - S34)/S51)]*Log[-S12] - 
     (4*Log[-S12]^3)/3 - (Pi^2*Log[S12 - S34])/6 - 
     3*G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     4*Log[-S12]^2*Log[S12 - S34] - Log[-S12]*Log[S12 - S34]^2 - 
     Log[S12 - S34]^3/6 + (7*Pi^2*Log[-S51])/6 + 
     3*G[0, 1, -((S12 - S34)/S51)]*Log[-S51] - 4*Log[-S12]^2*Log[-S51] + 
     8*Log[-S12]*Log[S12 - S34]*Log[-S51] - Log[S12 - S34]^2*Log[-S51] - 
     7*Log[-S12]*Log[-S51]^2 + (11*Log[S12 - S34]*Log[-S51]^2)/2 - 
     (13*Log[-S51]^3)/3 - Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     6*Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (3*Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     6*Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     9*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (15*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     3*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 - 
     3*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 - (61*Zeta[3])/6) + 
   ep^4*(Pi^4/36 + Pi^2*G[0, 1, -((S12 - S34)/S51)] + 
     3*G[0, 0, 0, 1, -((S12 - S34)/S51)] + 
     9*G[0, 0, 1, 1, -((S12 - S34)/S51)] + 
     6*G[0, 1, 0, 1, -((S12 - S34)/S51)] - 
     12*G[0, 1, 1, 1, -((S12 - S34)/S51)] + 
     3*G[1, 0, 0, 1, -((S12 - S34)/S51)] - 
     12*G[1, 0, 1, 1, -((S12 - S34)/S51)] - 
     12*G[1, 1, 0, 1, -((S12 - S34)/S51)] - 6*G[0, 0, 1, -((S12 - S34)/S51)]*
      Log[-S12] + 12*G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S12] + 
     12*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S12] - (7*Pi^2*Log[-S12]^2)/6 - 
     6*G[0, 1, -((S12 - S34)/S51)]*Log[-S12]^2 + (2*Log[-S12]^4)/3 - 
     3*G[0, 1, 1, -((S12 - S34)/S51)]*Log[S12 - S34] - 
     3*G[1, 0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     (Pi^2*Log[-S12]*Log[S12 - S34])/3 + 6*G[0, 1, -((S12 - S34)/S51)]*
      Log[-S12]*Log[S12 - S34] - (8*Log[-S12]^3*Log[S12 - S34])/3 + 
     (Pi^2*Log[S12 - S34]^2)/3 + Log[-S12]^2*Log[S12 - S34]^2 + 
     (Log[-S12]*Log[S12 - S34]^3)/3 + Log[S12 - S34]^4/24 + 
     3*G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S51] + 
     3*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S51] - 
     (7*Pi^2*Log[-S12]*Log[-S51])/3 - 6*G[0, 1, -((S12 - S34)/S51)]*Log[-S12]*
      Log[-S51] + (8*Log[-S12]^3*Log[-S51])/3 + 
     (Pi^2*Log[S12 - S34]*Log[-S51])/3 + 3*G[0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34]*Log[-S51] - 8*Log[-S12]^2*Log[S12 - S34]*Log[-S51] + 
     2*Log[-S12]*Log[S12 - S34]^2*Log[-S51] + (Log[S12 - S34]^3*Log[-S51])/
      3 - (5*Pi^2*Log[-S51]^2)/3 - 3*G[0, 1, -((S12 - S34)/S51)]*
      Log[-S51]^2 + 7*Log[-S12]^2*Log[-S51]^2 - 11*Log[-S12]*Log[S12 - S34]*
      Log[-S51]^2 + Log[S12 - S34]^2*Log[-S51]^2 + (26*Log[-S12]*Log[-S51]^3)/
      3 - (31*Log[S12 - S34]*Log[-S51]^3)/6 + (91*Log[-S51]^4)/24 + 
     2*Pi^2*Log[-S12]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     Pi^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     3*G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + 6*Log[-S12]^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - 3*Log[-S12]*Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - (Log[S12 - S34]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/
      2 + 3*Pi^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     3*G[0, 1, -((S12 - S34)/S51)]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - 6*Log[-S12]^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + 18*Log[-S12]*Log[S12 - S34]*Log[-S51]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) - 3*Log[S12 - S34]^2*Log[-S51]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) - 15*Log[-S12]*Log[-S51]^2*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (27*Log[S12 - S34]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/
      2 - 10*Log[-S51]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 - 
     6*Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 + 
     (9*Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 + 
     6*Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 - 
     (21*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/
      2 + (33*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 + 
     2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3 - 
     2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3 + 
     (61*Log[-S12]*Zeta[3])/3 - (34*Log[S12 - S34]*Zeta[3])/3 + 
     (61*Log[-S51]*Zeta[3])/3 - 9*(G[1, -((S12 - S34)/S51)] + Log[-S51])*
      Zeta[3]), b[65] -> -(ep*(-1080*Log[-S45] + 1080*Log[-S51]))/720 - 
   (ep^2*(-300*Pi^2 + 540*Log[-S45]^2 + 1080*Log[-S45]*Log[-S51] - 
      1620*Log[-S51]^2))/720 - 
   (ep^3*(360*Pi^2*Log[-S45] - 180*Log[-S45]^3 + 240*Pi^2*Log[-S51] - 
      540*Log[-S45]^2*Log[-S51] - 540*Log[-S45]*Log[-S51]^2 + 
      1260*Log[-S51]^3 - 2880*Zeta[3]))/720 - 
   (ep^4*(7*Pi^4 - 180*Pi^2*Log[-S45]^2 + 45*Log[-S45]^4 - 
      360*Pi^2*Log[-S45]*Log[-S51] + 180*Log[-S45]^3*Log[-S51] - 
      60*Pi^2*Log[-S51]^2 + 270*Log[-S45]^2*Log[-S51]^2 + 
      180*Log[-S45]*Log[-S51]^3 - 675*Log[-S51]^4 + 9360*Log[-S45]*Zeta[3] - 
      3600*Log[-S51]*Zeta[3]))/720, 
 b[66] -> 1 - 2*ep*Log[-S51] + ep^2*(Pi^2/4 + 2*Log[-S51]^2) + 
   ep^3*(-(Pi^2*Log[-S51])/2 - (4*Log[-S51]^3)/3 + (23*Zeta[3])/6) + 
   ep^4*((-11*Pi^4)/360 + (Pi^2*Log[-S51]^2)/2 + (2*Log[-S51]^4)/3 - 
     (23*Log[-S51]*Zeta[3])/3), b[67] -> 0, b[68] -> 0, 
 b[69] -> 3/4 - (3*ep*Log[-S12])/2 + 
   ep^2*(Pi^2/8 + (3*G[0, 1, -((S12 - S34)/S51)])/2 + (3*Log[-S12]^2)/2 + 
     (3*Log[S12 - S34]*Log[-S51])/2 - (3*Log[-S51]^2)/2 - 
     (3*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     (3*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2) + 
   ep^3*((9*G[0, 1, 1, -((S12 - S34)/S51)])/2 + 
     (9*G[1, 0, 1, -((S12 - S34)/S51)])/2 - (Pi^2*Log[-S12])/4 - 
     3*G[0, 1, -((S12 - S34)/S51)]*Log[-S12] - Log[-S12]^3 - 
     (3*Pi^2*Log[-S51])/4 - 3*Log[-S12]*Log[S12 - S34]*Log[-S51] + 
     3*Log[-S12]*Log[-S51]^2 - (9*Log[S12 - S34]*Log[-S51]^2)/4 + 
     (9*Log[-S51]^3)/4 + (3*Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/4 + 
     3*Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     3*Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (9*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     (9*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     (9*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 + 
     (9*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 - 
     (7*Zeta[3])/2) + ep^4*((-7*Pi^4)/160 - 
     (Pi^2*G[0, 1, -((S12 - S34)/S51)])/4 - 
     (3*G[1, -((S12 - S34)/S51)]*G[0, 0, 1, -((S12 - S34)/S51)])/2 + 
     3*G[0, 0, 1, 1, -((S12 - S34)/S51)] + 
     (3*G[0, 1, 0, 1, -((S12 - S34)/S51)])/2 + 
     (21*G[0, 1, 1, 1, -((S12 - S34)/S51)])/2 + 
     (3*G[1, 0, 0, 1, -((S12 - S34)/S51)])/2 + 
     (21*G[1, 0, 1, 1, -((S12 - S34)/S51)])/2 + 
     (21*G[1, 1, 0, 1, -((S12 - S34)/S51)])/2 - 
     9*G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S12] - 
     9*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S12] + (Pi^2*Log[-S12]^2)/4 + 
     3*G[0, 1, -((S12 - S34)/S51)]*Log[-S12]^2 + Log[-S12]^4/2 - 
     3*G[1, -((S12 - S34)/S51)]*Log[-S12]^2*Log[S12 - S34] + 
     (3*Pi^2*Log[-S12]*Log[-S51])/2 - (Pi^2*Log[S12 - S34]*Log[-S51])/4 + 
     (9*Pi^2*Log[-S51]^2)/8 - 3*Log[-S12]^2*Log[-S51]^2 + 
     (9*Log[-S12]*Log[S12 - S34]*Log[-S51]^2)/2 - (9*Log[-S12]*Log[-S51]^3)/
      2 + (7*Log[S12 - S34]*Log[-S51]^3)/4 - (7*Log[-S51]^4)/4 - 
     (3*Pi^2*Log[-S12]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     (Pi^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/4 - 
     2*Pi^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     3*Log[-S12]^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     9*Log[-S12]*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + 9*Log[-S12]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - (21*Log[S12 - S34]*Log[-S51]^2*
       (G[1, -((S12 - S34)/S51)] + Log[-S51]))/4 + 
     (21*Log[-S51]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/4 + 
     (7*Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/8 + 
     (9*Log[-S12]*(Log[S12 - S34] - Log[-S51])*
       (G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 + 
     (21*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/
      4 - (21*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 - 
     (7*(Log[S12 - S34] - Log[-S51])*(G[1, -((S12 - S34)/S51)] + Log[-S51])^
        3)/4 + 7*Log[-S12]*Zeta[3] - (21*Log[-S51]*Zeta[3])/2 + 
     (21*(G[1, -((S12 - S34)/S51)] + Log[-S51])*Zeta[3])/2), b[70] -> 0, 
 b[71] -> ep*((-3*Log[S12 - S34])/2 + (3*Log[-S45])/2) + 
   ep^2*((2*Pi^2)/3 + (3*G[0, 1, -((S12 - S34)/S51)])/2 + 
     (3*Log[S12 - S34]^2)/2 - (3*Log[-S45]^2)/4 + 
     (3*Log[S12 - S34]*Log[-S51])/2 - (3*Log[-S45]*Log[-S51])/2 - 
     (3*Log[-S51]^2)/4 - (3*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/2 + (3*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/
      2) + ep^3*(-3*G[0, 0, 1, -((S12 - S34)/S51)] + 
     (3*G[0, 1, 1, -((S12 - S34)/S51)])/2 - (7*Pi^2*Log[S12 - S34])/12 + 
     G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] - Log[S12 - S34]^3 - 
     (Pi^2*Log[-S45])/2 + Log[-S45]^3/4 - 
     (5*G[0, 1, -((S12 - S34)/S51)]*Log[-S51])/2 - 
     (Log[S12 - S34]^2*Log[-S51])/2 + (3*Log[-S45]^2*Log[-S51])/4 - 
     (5*Log[S12 - S34]*Log[-S51]^2)/4 + (3*Log[-S45]*Log[-S51]^2)/4 + 
     Log[-S51]^3 - (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/4 - 
     (3*G[0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/
      2 + (Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     (Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (3*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 - 
     (3*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 - Zeta[3]/2) + 
   ep^4*(Pi^4/720 - (Pi^2*G[0, 1, -((S12 - S34)/S51)])/12 - 
     3*G[0, 0, 1, 1, -((S12 - S34)/S51)] + 
     (3*G[0, 1, 1, 1, -((S12 - S34)/S51)])/2 + 
     2*G[0, 0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     G[0, 1, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     (7*Pi^2*Log[S12 - S34]^2)/12 - G[0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34]^2 + Log[S12 - S34]^4/2 + (Pi^2*Log[-S45]^2)/4 - 
     Log[-S45]^4/16 + G[0, 0, 1, -((S12 - S34)/S51)]*Log[-S51] - 
     (5*G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S51])/2 - 
     (5*Pi^2*Log[S12 - S34]*Log[-S51])/12 + G[0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34]*Log[-S51] + (Pi^2*Log[-S45]*Log[-S51])/2 - 
     (Log[-S45]^3*Log[-S51])/4 + (Pi^2*Log[-S51]^2)/24 + 
     (3*G[0, 1, -((S12 - S34)/S51)]*Log[-S51]^2)/4 + 
     (3*Log[S12 - S34]^2*Log[-S51]^2)/4 - (3*Log[-S45]^2*Log[-S51]^2)/8 + 
     (Log[S12 - S34]*Log[-S51]^3)/4 - (Log[-S45]*Log[-S51]^3)/4 - 
     (9*Log[-S51]^4)/16 + 3*G[0, 0, 1, -((S12 - S34)/S51)]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     (3*G[0, 1, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/2 + (5*Pi^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/12 - G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     (Pi^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 + 
     (5*G[0, 1, -((S12 - S34)/S51)]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/2 - (Log[S12 - S34]^2*Log[-S51]*
       (G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     (Log[S12 - S34]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/4 + 
     (Log[-S51]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/4 + 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/8 + 
     (3*G[0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/
      4 - (Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 - 
     (Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 + 
     (Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 - 
     (Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/4 + 
     (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/4 + 
     11*Log[S12 - S34]*Zeta[3] - 13*Log[-S45]*Zeta[3] - 
     (3*Log[-S51]*Zeta[3])/2 + (9*(G[1, -((S12 - S34)/S51)] + Log[-S51])*
       Zeta[3])/2), b[72] -> 3/4 + ep*(Log[-S12]/2 - 2*Log[S12 - S34]) + 
   ep^2*((11*Pi^2)/24 + (3*G[0, 1, -((S12 - S34)/S51)])/2 - Log[-S12]^2/2 + 
     2*Log[S12 - S34]^2 + (3*Log[S12 - S34]*Log[-S51])/2 - 
     (3*Log[-S51]^2)/2 - (3*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/2 + (3*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/
      2) + ep^3*(-4*G[0, 0, 1, -((S12 - S34)/S51)] + 
     (3*G[0, 1, 1, -((S12 - S34)/S51)])/2 - G[1, 0, 1, -((S12 - S34)/S51)]/
      2 + (Pi^2*Log[-S12])/4 + G[0, 1, -((S12 - S34)/S51)]*Log[-S12] + 
     Log[-S12]^3/3 - (7*Pi^2*Log[S12 - S34])/6 + G[0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34] - (4*Log[S12 - S34]^3)/3 + (5*Pi^2*Log[-S51])/12 - 
     3*G[0, 1, -((S12 - S34)/S51)]*Log[-S51] + Log[-S12]*Log[S12 - S34]*
      Log[-S51] - Log[S12 - S34]^2*Log[-S51] - Log[-S12]*Log[-S51]^2 - 
     (3*Log[S12 - S34]*Log[-S51]^2)/4 + (7*Log[-S51]^3)/4 - 
     (5*Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/12 - 
     2*G[0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     (Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     (Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     (5*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 - 
     (5*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 - 
     (7*Zeta[3])/2) + ep^4*((11*Pi^4)/480 + 
     (3*Pi^2*G[0, 1, -((S12 - S34)/S51)])/4 + 
     6*G[0, 0, 0, 1, -((S12 - S34)/S51)] + 
     (7*G[0, 0, 1, 1, -((S12 - S34)/S51)])/2 + 
     (7*G[0, 1, 0, 1, -((S12 - S34)/S51)])/4 - 
     (21*G[0, 1, 1, 1, -((S12 - S34)/S51)])/2 - 
     (5*G[1, 0, 0, 1, -((S12 - S34)/S51)])/4 - 
     (5*G[1, 0, 1, 1, -((S12 - S34)/S51)])/2 + 
     (3*G[1, 1, 0, 1, -((S12 - S34)/S51)])/2 - 
     2*G[0, 0, 1, -((S12 - S34)/S51)]*Log[-S12] + 
     G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S12] + 
     G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S12] - (Pi^2*Log[-S12]^2)/4 - 
     G[0, 1, -((S12 - S34)/S51)]*Log[-S12]^2 - Log[-S12]^4/6 - 
     G[0, 1, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     G[1, 0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     2*G[0, 1, -((S12 - S34)/S51)]*Log[-S12]*Log[S12 - S34] + 
     G[1, -((S12 - S34)/S51)]*Log[-S12]^2*Log[S12 - S34] + 
     (7*Pi^2*Log[S12 - S34]^2)/6 - G[0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34]^2 + (2*Log[S12 - S34]^4)/3 + 
     (35*G[0, 0, 1, -((S12 - S34)/S51)]*Log[-S51])/4 - 
     15*G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S51] - 
     5*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S51] - (Pi^2*Log[-S12]*Log[-S51])/
      6 - 2*G[0, 1, -((S12 - S34)/S51)]*Log[-S12]*Log[-S51] + 
     (Pi^2*Log[S12 - S34]*Log[-S51])/4 - G[0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34]*Log[-S51] + Log[-S12]*Log[S12 - S34]^2*Log[-S51] - 
     (19*Pi^2*Log[-S51]^2)/24 - 2*G[0, 1, -((S12 - S34)/S51)]*Log[-S51]^2 + 
     Log[-S12]^2*Log[-S51]^2 - (5*Log[-S12]*Log[S12 - S34]*Log[-S51]^2)/2 + 
     Log[S12 - S34]^2*Log[-S51]^2 + (3*Log[-S12]*Log[-S51]^3)/2 + 
     (Log[S12 - S34]*Log[-S51]^3)/4 - (5*Log[-S51]^4)/4 + 
     (5*G[0, 0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/4 + 12*G[0, 1, 1, -((S12 - S34)/S51)]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     4*G[1, 0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + (Pi^2*Log[-S12]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/
      6 - (Pi^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/4 - 
     G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - Log[-S12]*Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + (2*Pi^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/
      3 + 13*G[0, 1, -((S12 - S34)/S51)]*Log[-S51]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) - Log[-S12]^2*Log[-S51]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) + 3*Log[-S12]*Log[S12 - S34]*
      Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     Log[S12 - S34]^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     2*Log[-S12]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (5*Log[S12 - S34]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/
      4 - (Log[-S51]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/4 + 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/8 - 
     4*G[0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 - 
     (5*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/
      4 + (5*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 - 
     (Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/4 + 
     (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/4 + 
     (Log[-S12]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2*
       (-Log[S12 - S34] + Log[-S51]))/2 + (2*Log[-S12]*Zeta[3])/3 + 
     (19*Log[S12 - S34]*Zeta[3])/3 - (3*Log[-S51]*Zeta[3])/2 + 
     (3*(G[1, -((S12 - S34)/S51)] + Log[-S51])*Zeta[3])/2), 
 b[73] -> ep*(-3*Log[S12 - S34] + 3*Log[-S51]) + 
   ep^2*((2*Pi^2)/3 + 4*G[0, 1, -((S12 - S34)/S51)] + 
     2*Log[-S12]*Log[S12 - S34] + (3*Log[S12 - S34]^2)/2 - 
     2*Log[-S12]*Log[-S51] + 5*Log[S12 - S34]*Log[-S51] - 
     (13*Log[-S51]^2)/2 - 4*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + 4*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])) + 
   ep^3*(-3*G[0, 0, 1, -((S12 - S34)/S51)] - 
     2*G[0, 1, 1, -((S12 - S34)/S51)] - (2*Pi^2*Log[-S12])/3 - 
     4*G[0, 1, -((S12 - S34)/S51)]*Log[-S12] - (Pi^2*Log[S12 - S34])/2 + 
     2*G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] - 
     2*Log[-S12]^2*Log[S12 - S34] + Log[-S12]*Log[S12 - S34]^2 - 
     (7*Log[S12 - S34]^3)/6 - (Pi^2*Log[-S51])/2 - 
     8*G[0, 1, -((S12 - S34)/S51)]*Log[-S51] + 2*Log[-S12]^2*Log[-S51] - 
     6*Log[-S12]*Log[S12 - S34]*Log[-S51] + 5*Log[-S12]*Log[-S51]^2 - 
     (11*Log[S12 - S34]*Log[-S51]^2)/2 + (20*Log[-S51]^3)/3 + 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 + 
     2*G[0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     4*Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     (Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     4*Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     7*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     (13*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 + 
     Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 - Zeta[3]) + 
   ep^4*((-47*Pi^4)/360 - (7*Pi^2*G[0, 1, -((S12 - S34)/S51)])/6 - 
     9*G[0, 0, 0, 1, -((S12 - S34)/S51)] + 
     (27*G[0, 0, 1, 1, -((S12 - S34)/S51)])/2 + 
     (45*G[0, 1, 0, 1, -((S12 - S34)/S51)])/4 - 
     14*G[0, 1, 1, 1, -((S12 - S34)/S51)] + 
     (53*G[1, 0, 0, 1, -((S12 - S34)/S51)])/4 - 
     14*G[1, 0, 1, 1, -((S12 - S34)/S51)] - 
     6*G[1, 1, 0, 1, -((S12 - S34)/S51)] - 4*G[0, 0, 1, -((S12 - S34)/S51)]*
      Log[-S12] + 8*G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S12] + 
     (2*Pi^2*Log[-S12]^2)/3 + 4*G[0, 1, -((S12 - S34)/S51)]*Log[-S12]^2 + 
     8*G[0, 0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] - 
     8*G[0, 1, 1, -((S12 - S34)/S51)]*Log[S12 - S34] - 
     (4*Pi^2*Log[-S12]*Log[S12 - S34])/3 + (5*Pi^2*Log[S12 - S34]^2)/6 - 
     3*G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]^2 - 
     Log[-S12]^2*Log[S12 - S34]^2 - (Log[-S12]*Log[S12 - S34]^3)/3 + 
     (5*Log[S12 - S34]^4)/8 + (4*Log[-S12]^3*(Log[S12 - S34] - Log[-S51]))/
      3 + (25*G[0, 0, 1, -((S12 - S34)/S51)]*Log[-S51])/4 - 
     4*G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S51] + 
     (8*Pi^2*Log[-S12]*Log[-S51])/3 + 8*G[0, 1, -((S12 - S34)/S51)]*Log[-S12]*
      Log[-S51] - (4*Pi^2*Log[S12 - S34]*Log[-S51])/3 - 
     2*G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]*Log[-S51] + 
     6*Log[-S12]^2*Log[S12 - S34]*Log[-S51] - Log[-S12]*Log[S12 - S34]^2*
      Log[-S51] - (Log[S12 - S34]^3*Log[-S51])/3 + (4*Pi^2*Log[-S51]^2)/3 + 
     5*G[0, 1, -((S12 - S34)/S51)]*Log[-S51]^2 - 5*Log[-S12]^2*Log[-S51]^2 + 
     7*Log[-S12]*Log[S12 - S34]*Log[-S51]^2 + Log[S12 - S34]^2*Log[-S51]^2 - 
     (17*Log[-S12]*Log[-S51]^3)/3 + (17*Log[S12 - S34]*Log[-S51]^3)/6 - 
     (33*Log[-S51]^4)/8 - (17*G[0, 0, 1, -((S12 - S34)/S51)]*
       (G[1, -((S12 - S34)/S51)] + Log[-S51]))/4 + 
     8*G[0, 1, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - (4*Pi^2*Log[-S12]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/
      3 - 8*G[0, 1, -((S12 - S34)/S51)]*Log[-S12]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + 2*Pi^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + 4*G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) - 4*Log[-S12]^2*Log[S12 - S34]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) + 2*Log[-S12]*Log[S12 - S34]^2*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (Log[S12 - S34]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     3*Pi^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     4*Log[-S12]^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     12*Log[-S12]*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + 10*Log[-S12]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - (13*Log[S12 - S34]*Log[-S51]^2*
       (G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     6*Log[-S51]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (5*Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/6 + 
     4*Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 - 
     (5*Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 - 
     4*Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 + 
     (11*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/
      2 - (17*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 - 
     (5*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/3 + 
     (5*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/3 - 
     2*G[1, 0, 1, -((S12 - S34)/S51)]*(3*Log[S12 - S34] + Log[-S51] - 
       4*(G[1, -((S12 - S34)/S51)] + Log[-S51])) - 12*Log[-S12]*Zeta[3] + 
     19*Log[S12 - S34]*Zeta[3] - 24*Log[-S51]*Zeta[3] + 
     19*(G[1, -((S12 - S34)/S51)] + Log[-S51])*Zeta[3]), b[74] -> 0, 
 b[75] -> 0}


==> anc/P2/Letters.m <==
lettersP2 = {l1 -> 0, l2 -> 1, l3 -> S45/S12, l4 -> 1 - S34/S12, 
     l5 -> -(S45/(S23 - S45)), l6 -> S45/(S34 + S45), l7 -> (S12 + S23)/S12, 
     l8 -> S45/(S12 - S34), l9 -> (-S23 + S45)/S12, 
     l10 -> S45/(-S23 + S45 + S51), l11 -> (S12 - S34 + S51)/S12, 
     l12 -> -(S45/S51), l13 -> -(S51/S12), 
     l14 -> (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
        Sqrt[\[CapitalDelta][1]])/(2*S12*S23 - 2*S12*S45 - 2*S12*S51), 
     l15 -> -(S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + 2*S45 + S51) + 
         Sqrt[\[CapitalDelta][1]])/(2*S12*(S23 - S45 - S51)), 
     l16 -> (S12*S23 - S23*S34 + S34*S45 - S12*S51 - S45*S51 + 
        Sqrt[\[CapitalDelta][1]])/(2*S12*S23 + 2*S12*S34 - 2*S12*S51), 
     l17 -> -(S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + S51) + 
         Sqrt[\[CapitalDelta][1]])/(2*S12*(S23 + S34 - S51)), 
     l18 -> -(S12*S23 - S23*S34 + S34*S45 - S12*S51 - S45*S51 + 
         Sqrt[\[CapitalDelta][1]])/(2*S12*S51), 
     l19 -> (S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + S51) + 
        Sqrt[\[CapitalDelta][1]])/(2*S12*S51), 
     l20 -> (S12*S23 - S23*S34 - S12*S45 + S34*S45 - S12*S51 - S45*S51 + 
        Sqrt[\[CapitalDelta][2]])/(2*S12*S23 - 2*S12*S45 - 2*S12*S51), 
     l21 -> -(S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + S45 + S51) + 
         Sqrt[\[CapitalDelta][2]])/(2*S12*(S23 - S45 - S51)), 
     l22 -> (S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + S45 + S51) - 
        Sqrt[\[CapitalDelta][3]])/(2*S12*S51), 
     l23 -> (S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + S45 + S51) + 
        Sqrt[\[CapitalDelta][3]])/(2*S12*S51), 
     l24 -> (S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + 2*S45 + S51) - 
        Sqrt[\[CapitalDelta][1]])/(2*S12*(S12 - S34 + S51)), 
     l25 -> (S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + 2*S45 + S51) + 
        Sqrt[\[CapitalDelta][1]])/(2*S12*(S12 - S34 + S51))}
 
deltastoP2 = {\[CapitalDelta][1] -> S12^2*(S23 - S51)^2 + 
       (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
         S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))), 
     \[CapitalDelta][x] -> S45^2*(-1 + x)^2 - 
       2*S45*(S23 + S34 - 2*S51 + S12*(-1 + x))*(-1 + x)*x + 
       ((S23 + S34)^2 + 2*S12*(S23 + S34 - 2*S51)*(-1 + x) + 
         S12^2*(-1 + x)^2)*x^2, \[CapitalDelta][2] -> 
      S12^2*S23^2 - 2*S12*S23^2*S34 + S23^2*S34^2 - 2*S12^2*S23*S45 + 
       4*S12*S23*S34*S45 - 2*S23*S34^2*S45 + S12^2*S45^2 - 2*S12*S34*S45^2 + 
       S34^2*S45^2 - 2*S12^2*S23*S51 + 2*S12*S23*S34*S51 + 2*S12^2*S45*S51 + 
       2*S12*S23*S45*S51 - 2*S12*S34*S45*S51 + 2*S23*S34*S45*S51 - 
       2*S12*S45^2*S51 - 2*S34*S45^2*S51 + S12^2*S51^2 - 2*S12*S45*S51^2 + 
       S45^2*S51^2, \[CapitalDelta][3] -> S12^2*S23^2 - 2*S12*S23^2*S34 + 
       S23^2*S34^2 - 2*S12^2*S23*S45 + 4*S12*S23*S34*S45 - 2*S23*S34^2*S45 + 
       S12^2*S45^2 - 2*S12*S34*S45^2 + S34^2*S45^2 - 2*S12^2*S23*S51 + 
       2*S12*S23*S34*S51 - 2*S12^2*S45*S51 - 2*S12*S23*S45*S51 + 
       2*S12*S34*S45*S51 + 2*S23*S34*S45*S51 + 2*S12*S45^2*S51 - 
       2*S34*S45^2*S51 + S12^2*S51^2 - 2*S12*S45*S51^2 + S45^2*S51^2}
 
todeltasP2 = {S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + 
         S23*(S45*S51 + S34*(S45 + S51))) -> \[CapitalDelta][1], 
     S45^2*(-1 + x)^2 - 2*S45*(S23 + S34 - 2*S51 + S12*(-1 + x))*(-1 + x)*x + 
       ((S23 + S34)^2 + 2*S12*(S23 + S34 - 2*S51)*(-1 + x) + 
         S12^2*(-1 + x)^2)*x^2 -> \[CapitalDelta][x], 
     S12^2*S23^2 - 2*S12*S23^2*S34 + S23^2*S34^2 - 2*S12^2*S23*S45 + 
       4*S12*S23*S34*S45 - 2*S23*S34^2*S45 + S12^2*S45^2 - 2*S12*S34*S45^2 + 
       S34^2*S45^2 - 2*S12^2*S23*S51 + 2*S12*S23*S34*S51 + 2*S12^2*S45*S51 + 
       2*S12*S23*S45*S51 - 2*S12*S34*S45*S51 + 2*S23*S34*S45*S51 - 
       2*S12*S45^2*S51 - 2*S34*S45^2*S51 + S12^2*S51^2 - 2*S12*S45*S51^2 + 
       S45^2*S51^2 -> \[CapitalDelta][2], 
     S12^2*S23^2 - 2*S12*S23^2*S34 + S23^2*S34^2 - 2*S12^2*S23*S45 + 
       4*S12*S23*S34*S45 - 2*S23*S34^2*S45 + S12^2*S45^2 - 2*S12*S34*S45^2 + 
       S34^2*S45^2 - 2*S12^2*S23*S51 + 2*S12*S23*S34*S51 - 2*S12^2*S45*S51 - 
       2*S12*S23*S45*S51 + 2*S12*S34*S45*S51 + 2*S23*S34*S45*S51 + 
       2*S12*S45^2*S51 - 2*S34*S45^2*S51 + S12^2*S51^2 - 2*S12*S45*S51^2 + 
       S45^2*S51^2 -> \[CapitalDelta][3]}
 
xtoy = {s12 -> (-(S45^2*(-1 + x)^2) + 2*S45*(S23 + S34 - 2*S51 + 
          S12*(-1 + x))*(-1 + x)*x - (S23^2 + S34^2 + 2*S23*(S34 - S51) - 
          2*S34*S51 + 2*S51^2 + 2*S12*(S23 + S34 - 2*S51)*(-1 + x) + 
          S12^2*(-1 + x)^2)*x^2 + (S45 - S45*x + 
          (S23 + S34 - 2*S51 + S12*(-1 + x))*x)*
         Sqrt[4*(S23 + S34 - S51)*S51*x^2 + (S45 - S45*x + 
             (S23 + S34 - 2*S51 + S12*(-1 + x))*x)^2])/
       (2*(S23 + S34 - S51)*x), s23 -> (S34*S45 - S45*S51 + S23*S34*x + 
        S34^2*x - S34*S45*x + S23*S51*x - S34*S51*x + S45*S51*x + 
        S12^2*(-1 + x)^2*x - S12*(-1 + x)*(S45*(-1 + x) - 
          (S23 + 2*S34 - 3*S51)*x) + (S12 - S34 + S51 - S12*x)*
         Sqrt[4*(S23 + S34 - S51)*S51*x^2 + (S45 - S45*x + 
             (S23 + S34 - 2*S51 + S12*(-1 + x))*x)^2])/(2*(S23 + S34 - S51)), 
     q -> S51*x, y -> -(S45 - S45*x + (S23 + S34 - 2*S51 + S12*(-1 + x))*x + 
         Sqrt[4*(S23 + S34 - S51)*S51*x^2 + (S45 - S45*x + 
             (S23 + S34 - 2*S51 + S12*(-1 + x))*x)^2])/(2*S51*x)}


==> anc/P2/Masters.m <==
{G[1, {1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}], 
 G[1, {1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}], 
 G[1, {0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}], 
 G[1, {0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}], 
 G[1, {1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}], 
 G[1, {0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0}], 
 G[1, {0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}], 
 G[1, {0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0}], 
 G[1, {0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0}], 
 G[1, {0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}], 
 G[1, {1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0}], 
 G[1, {0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0}], 
 G[1, {0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0}], 
 G[1, {1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0}], 
 G[1, {0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0}], 
 G[1, {1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}], 
 G[1, {0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}], 
 G[1, {0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0}], 
 G[1, {0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
 G[1, {0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0}], 
 G[1, {0, 1, 1, 0, 0, 0, 1, 2, 0, 0, 0}], 
 G[1, {1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0}], 
 G[1, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}], 
 G[1, {0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}], 
 G[1, {1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0}], 
 G[1, {1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0}], 
 G[1, {1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}], 
 G[1, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}], 
 G[1, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
 G[1, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
 G[1, {0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0}], 
 G[1, {1, 0, 1, 0, 0, 1, 1, 2, 0, 0, 0}], 
 G[1, {1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0}], 
 G[1, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}], 
 G[1, {0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}], 
 G[1, {1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0}], 
 G[1, {0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}], 
 G[1, {0, 1, 1, 0, 0, 1, 1, 2, 0, 0, 0}], 
 G[1, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}], 
 G[1, {0, 1, 1, 0, 1, 0, 1, 2, 0, 0, 0}], 
 G[1, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}], 
 G[1, {0, 1, 1, 0, 2, 1, 0, 1, 0, 0, 0}], 
 G[1, {0, 1, 1, 0, 1, 2, 0, 1, 0, 0, 0}], 
 G[1, {0, 2, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
 G[1, {0, 1, 1, 0, 1, 1, 0, 2, 0, 0, 0}], 
 G[1, {0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
 G[1, {0, 1, 1, 0, 1, 1, 1, 2, 0, 0, 0}], 
 G[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
 G[1, {0, 2, 1, 0, 1, 1, 1, 1, 0, 0, -1}], 
 G[1, {0, 1, 2, 0, 1, 1, 1, 1, 0, 0, 0}], 
 G[1, {0, 1, 1, 0, 1, 1, 1, 2, -2, 0, 0}], 
 G[1, {0, 2, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
 G[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
 G[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
 G[1, {1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
 G[1, {0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}], 
 G[1, {1, 1, 1, 0, 0, 1, 1, 2, 0, 0, 0}], 
 G[1, {1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}], 
 G[1, {0, 1, 1, 1, 1, 0, 1, 2, 0, 0, 0}], 
 G[1, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}], 
 G[1, {1, 1, 1, 1, 0, 0, 1, 2, 0, 0, 0}], 
 G[1, {1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}], 
 G[1, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1}], 
 G[1, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
 G[1, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1}], 
 G[1, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
 G[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}], 
 G[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
 G[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1}], 
 G[1, {0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0}], 
 G[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
 G[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}], 
 G[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}], 
 G[1, {1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0}], 
 G[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}]}


==> anc/P2/Matrices.m <==
Mres2[1] = {{-2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {2*ep, 0, -2*ep, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -4*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, -ep, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 
      -ep, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 
      -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, ep, 0, 0, 0, -ep, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, -4*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 
      0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, -ep, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, -3*ep, 0, 0, 0, 
      0, 0, 0, 0, (-3*ep)/2, 0, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, -ep/2, 3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, ep/2, ep/2, 0, 0, 0, 0, 0, 0, (5*ep)/4, 0, 
      (-3*ep)/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/4, 
      (-5*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, -4*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, ep, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4*ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, -ep, 0, 0, 0, ep, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, -4*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, ep/2, (7*ep)/2, 0, -3*ep, 0, 0, (-3*ep)/2, 
      0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, -ep/2, 3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, ep/4, -ep/4, 0, ep/2, 0, 0, (5*ep)/4, 0, 0, 0, 0, 0, 
      0, -ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/4, 
      (-5*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, -ep/2, (-7*ep)/2, 0, 0, 0, (3*ep)/2, 0, 0, 0, 0, 0, 
      0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -ep/2, 3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, -ep/4, ep/4, ep/2, 0, 0, (-3*ep)/4, 0, 0, 0, 0, 0, 0, 
      0, ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -ep/4, (-5*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, -2*ep, 0, 0, 0, 0, -3*ep, (-3*ep)/2, 0, 
      -3*ep, 3*ep, 0, 0, 0, 0, (-9*ep)/2, 3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*ep, ep, 4*ep, ep, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/4, (3*ep)/4, 0, (-3*ep)/2, 
      (3*ep)/2, 0, 0, 0, 0, (-3*ep)/4, (3*ep)/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/2, (3*ep)/2, -ep, -ep/2, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -3*ep, 0, 0, 0, 0, 0, 0, 
      0, -3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -2*ep, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 4*ep, 0, 0, 0, 0, 6*ep, 3*ep, 0, 
      3*ep, -3*ep, 0, 0, 0, 0, 3*ep, -6*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6*ep, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, -4*ep, -4*ep, -ep, 0, 0, 
      -4*ep, -3*ep, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -2*ep, 0, 0, 0, 0, (3*ep)/2, 
      (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/2, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 
      0, 0, 6*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, ep, 0, 0, 0, 0, 
      2*ep, ep, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -3*ep, 0, 0, 0, 0, 0, 0, 
      0, 3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -ep, 0, 0, -ep/2, 0, 0, 0, ep/2, 
      0, 0, 0, 0, ep/4, 0, (-3*ep)/4, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3*ep, 
      0, 0, -ep, 0, 0, (3*ep)/4, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, ep, 0, -ep, 0, -ep/2, 0, 0, 
      -ep/4, (3*ep)/4, 0, 0, (-3*ep)/2, ep, 0, 0, 0, (3*ep)/4, -ep/4, 0, 0, 
      -3*ep, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -ep/2, -ep/2, -ep, -ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, -ep, ep, 0, -ep/2, 0, 0, (3*ep)/4, (5*ep)/4, 0, 0, 0, 0, ep, 0, 
      0, (5*ep)/4, (-3*ep)/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, ep/2, ep/2, -ep, -ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, (3*ep)/2, ep/4, ep/4, 0, (-3*ep)/2, 0, 0, 
      (3*ep)/4, (-3*ep)/4, 0, (-3*ep)/4, 0, 0, 0, ep/2, 0, 3*ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, -ep/4, (-3*ep)/2, 0, 0, 3*ep, 0, ep/4, (3*ep)/2, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, (-5*ep)/4, ep/4, (3*ep)/2, 0, 0, (-3*ep)/4, 0, 0, 0, 
      0, 0, 0, 0, ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3*ep, 0, 
      -3*ep, 0, 0, -ep/4, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-ep, 0, ep, 0, 0, 2*ep, 0, (3*ep)/2, 0, 
      -ep/2, (-9*ep)/2, 0, 0, 0, -ep/4, 0, (15*ep)/4, (-7*ep)/2, 0, 0, 0, 0, 
      0, 0, 0, 0, 6*ep, 6*ep, 0, 0, ep, 0, 0, (5*ep)/4, (3*ep)/2, 9*ep, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -ep, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 3*ep, 0, 0, 
      0, -3*ep, -3*ep, 0, 0, 0, 0, 0, 3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6*ep, 
      0, 0, 0, 0, 0, 0, 0, 0, 6*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4*ep, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {-ep, 0, 0, 0, 0, (-3*ep)/2, (-3*ep)/2, 0, (-3*ep)/2, 0, 
      (9*ep)/2, 0, 0, (3*ep)/2, 0, (-9*ep)/2, 0, 0, 6*ep, 0, 0, 0, 0, 0, 0, 
      -6*ep, 0, 0, -9*ep, 0, 0, (-3*ep)/2, -3*ep, 0, 0, 0, -9*ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -3*ep, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-2*ep, 2*ep, 0, 0, 0, -7*ep, 0, 
      0, ep, 0, 3*ep, 0, 0, -ep, 0, -3*ep, 0, 0, ep, 0, 0, 0, 0, 0, 0, -6*ep, 
      0, 0, -6*ep, -2*ep, 0, -ep, 0, 0, 0, 0, -6*ep, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, -ep/2, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, -3*ep, 0, -3*ep, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6*ep, 0, 0, 0, 0, 0, 0, 0, 
      -6*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 
      0, 0, 0, 0}, {0, 0, ep, -ep, 0, -ep, (-3*ep)/2, 0, (9*ep)/4, ep/4, 0, 
      (-15*ep)/4, (3*ep)/4, 0, (11*ep)/4, 0, (3*ep)/4, (-5*ep)/4, (9*ep)/4, 
      0, 0, 0, -6*ep, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, ep/4, (3*ep)/2, 0, 
      -3*ep, -ep/4, (-3*ep)/2, -ep/4, (-3*ep)/2, (-3*ep)/2, (-3*ep)/2, ep, 
      -ep/2, 0, 0, -ep, -2*ep, -ep, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 2*ep, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, -3*ep, ep, 0, 0, 0}, 
     {0, 0, 0, 0, 0, -3*ep, 0, 0, 3*ep, 3*ep, 0, -3*ep, 0, 0, 3*ep, 0, 0, 
      -3*ep, 0, 0, 0, 0, -6*ep, 0, 0, 0, 0, 6*ep, 0, 0, 0, 0, 0, ep, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, -ep, -ep, 0, 0, 0, 0, 0, -2*ep, 0, 
      0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0}, 
     {2*ep, -2*ep, 0, 0, 0, ep, 0, 0, 2*ep, 0, 0, -3*ep, 0, ep, 3*ep, 3*ep, 
      -3*ep, 3*ep, -ep, 0, 0, 0, -6*ep, 0, 0, 6*ep, -6*ep, -6*ep, 6*ep, 2*ep, 
      0, ep, 0, -ep, 0, -6*ep, 6*ep, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, -ep, 
      ep, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 2*ep, 0, 0, 0, ep, 2*ep, -ep, 0, 
      2*ep, -ep, 0, -2*ep, ep, -ep, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, -ep}}
 
Mres2[2] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 
      -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, ep, ep, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, -ep, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, ep, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/2, -ep/2, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, ep/2, ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, (3*ep)/2, 
      (-3*ep)/2, 0, 0, 0, 0, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 3*ep, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/2, -3*ep, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, -ep/4, ep/4, 0, -ep/2, 0, 0, 
      -ep/4, 0, 0, 0, 0, 0, 0, 0, ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, ep/4, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, (-3*ep)/2, (3*ep)/2, 0, 0, 0, (-3*ep)/2, 0, 0, 0, 0, 
      0, 0, 0, 0, -3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, ep/2, -3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, ep/4, -ep/4, -ep/2, 0, 0, -ep/4, 0, 0, 0, 0, 0, 0, 0, 
      0, -ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/4, 
      (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 2*ep, 0, 0, 0, 0, 
      (3*ep)/4, (9*ep)/4, 0, (3*ep)/2, (-3*ep)/2, 0, 0, 0, 0, (3*ep)/4, 
      (-3*ep)/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, (3*ep)/2, ep/2, -2*ep, -ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 2*ep, 0, 0, 0, 0, (9*ep)/4, (3*ep)/4, 0, (3*ep)/2, (-3*ep)/2, 
      0, 0, 0, 0, (9*ep)/4, (-9*ep)/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, (5*ep)/2, -ep/2, -2*ep, -ep/2, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 2*ep, 0, 0, 0, 0, (3*ep)/2, (3*ep)/2, 
      0, 0, -3*ep, 0, 0, 0, 0, (3*ep)/2, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, -ep, -2*ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -2*ep, 0, 0, 0, 0, 
      (-3*ep)/4, (-9*ep)/4, 0, (-3*ep)/2, (3*ep)/2, 0, 0, 0, 0, (-3*ep)/4, 
      (3*ep)/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, (-7*ep)/2, -ep/2, 2*ep, ep/2, 0, 0, -2*ep, 0, -ep, 0, -ep, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 
      -ep, -ep, -ep, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, ep, 0, 0, 0, 0, 0, ep, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 
      ep, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/2, (3*ep)/2, 0, 0, 0, 0, 
      (-3*ep)/2, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, -ep, ep, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, -ep/4, (5*ep)/4, 0, (-3*ep)/2, 0, 0, 
      (3*ep)/4, 0, 0, 0, 0, 0, 0, -ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, ep/4, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, (5*ep)/4, -ep/4, (-3*ep)/2, 0, 0, 
      (3*ep)/4, 0, 0, 0, 0, 0, 0, 0, -ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, ep/4, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, -ep, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 
      -ep, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, ep, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 
      ep, ep, ep, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, ep, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}}
 
Mres2[3] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 
      -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, ep, ep, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, ep, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, ep, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/2, ep/2, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, ep/2, -ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, (3*ep)/2, 
      (-3*ep)/2, 0, 0, 0, 0, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, -3*ep, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/2, -3*ep, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, -ep/4, ep/4, 0, -ep/2, 0, 0, 
      -ep/4, 0, 0, 0, 0, 0, 0, 0, -ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, ep/4, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, (-3*ep)/2, (3*ep)/2, 0, 0, 0, (-3*ep)/2, 0, 0, 0, 0, 
      0, 0, 0, 0, 3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      ep/2, -3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, ep/4, -ep/4, -ep/2, 0, 0, -ep/4, 0, 0, 0, 0, 0, 0, 0, 
      0, ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/4, 
      (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 2*ep, 0, 0, 0, 0, 
      (3*ep)/4, (9*ep)/4, 0, (3*ep)/2, (-3*ep)/2, 0, 0, 0, 0, (3*ep)/4, 
      (-3*ep)/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, (3*ep)/2, ep/2, -2*ep, -ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 2*ep, 0, 0, 0, 0, (9*ep)/4, (3*ep)/4, 0, (3*ep)/2, (-3*ep)/2, 
      0, 0, 0, 0, (9*ep)/4, (-9*ep)/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, (5*ep)/2, -ep/2, -2*ep, -ep/2, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 2*ep, 0, 0, 0, 0, (3*ep)/2, (3*ep)/2, 
      0, 0, -3*ep, 0, 0, 0, 0, (3*ep)/2, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, -ep, -2*ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -2*ep, 0, 0, 0, 0, 
      (-3*ep)/4, (-9*ep)/4, 0, (-3*ep)/2, (3*ep)/2, 0, 0, 0, 0, (-3*ep)/4, 
      (3*ep)/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, (-7*ep)/2, -ep/2, 2*ep, ep/2, 0, 0, -2*ep, 0, -ep, 0, ep, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 
      -ep, -ep, -ep, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, ep, 0, 0, 0, 0, 0, ep, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 
      -ep, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/2, (3*ep)/2, 0, 0, 0, 0, 
      (-3*ep)/2, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, -ep, ep, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, -ep/4, (5*ep)/4, 0, (-3*ep)/2, 0, 0, 
      (3*ep)/4, 0, 0, 0, 0, 0, 0, -ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, ep/4, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, (5*ep)/4, -ep/4, (-3*ep)/2, 0, 0, 
      (3*ep)/4, 0, 0, 0, 0, 0, 0, 0, -ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, ep/4, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, -ep, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 
      -ep, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, ep, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, ep, ep, ep, 0, -ep, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      ep, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, ep, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
Mres2[4] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 
      0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 
      0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, -ep, 0, 0, 
      0, -3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/2, 0, (-3*ep)/2, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/2, -3*ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, -ep/2, 0, -ep/2, 
      0, 0, 0, 0, 0, 0, -ep/4, 0, -ep/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, ep/4, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -4*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, -2*ep, 0, 0, 0, 0, (-3*ep)/2, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 
      (-3*ep)/2, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, -ep, -ep, 2*ep, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 2*ep, 0, 0, 0, 0, (3*ep)/2, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 
      (3*ep)/2, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, ep, ep, -2*ep, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, -2*ep, 0, 0, 0, 0, (-3*ep)/2, (-9*ep)/2, 0, 0, 0, 0, 0, 0, 0, 
      (-3*ep)/2, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, -ep, -ep, 2*ep, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 3*ep, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 2*ep, 0, 0, 0, 0, (3*ep)/2, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 
      (3*ep)/2, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, ep, 0, 0, 0, ep, ep, -2*ep, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, ep, 0, 0, ep/2, 0, 0, 0, -ep/2, 0, 0, 0, 
      0, -ep/4, 0, (3*ep)/4, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*ep, 0, 0, ep, 
      0, 0, (-3*ep)/4, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, (3*ep)/2, -ep, ep/2, 
      0, 0, 0, 0, 0, 0, (-3*ep)/4, 0, (-3*ep)/4, 0, 0, ep, 0, 0, 0, 3*ep, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, -ep/4, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, ep, ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, -3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, ep, 0, 0, ep/2, 0, 0, 0, (5*ep)/2, 0, 0, 0, 0, -ep/4, 0, 
      (3*ep)/4, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3*ep, 0, 0, ep, 0, 0, ep/4, 
      (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 3*ep, 0, 0, 0, 0, 0, 0, 0, -3*ep, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 6*ep, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 
      ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0}, 
     {0, 0, ep, 0, 0, (-5*ep)/2, 0, 0, 3*ep, (5*ep)/2, 0, -3*ep, 0, 0, 
      (11*ep)/4, 0, (3*ep)/4, -2*ep, 0, 0, 0, 0, -6*ep, 0, 0, 0, 0, 3*ep, 0, 
      0, ep, 0, 0, ep/4, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 
      -ep, -ep, 0, 0, ep, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, -2*ep, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 2*ep, -ep, 0, 0, 0, 0, 0, 0, 
      0, 0, 3*ep, 0, 0, -2*ep, 0, 0, 0, -6*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0}, 
     {0, 0, 0, 0, 0, -3*ep, 0, 0, 3*ep, 0, 0, -3*ep, 0, 0, 3*ep, 0, 0, 0, 0, 
      0, 0, 0, -6*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, -ep, 0, 0, 0, -ep, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 
      0, 0, ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}}
 
Mres2[5] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 
      -ep, 0, 0, 0, 0, -3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 
      0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, ep, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/2, 0, 
      (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/2, -3*ep, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, -ep/2, -ep/2, 0, 0, 0, 0, 0, 0, -ep/4, 0, -ep/4, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/4, (-3*ep)/2, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4*ep, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -2*ep, 0, 0, 0, 0, 
      (-3*ep)/2, (-3*ep)/2, 0, -3*ep, 3*ep, 0, 0, 0, 0, (-3*ep)/2, (3*ep)/2, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -3*ep, ep, 2*ep, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, -2*ep, 0, 0, 0, 0, (-9*ep)/2, (-3*ep)/2, 0, -3*ep, 
      3*ep, 0, 0, 0, 0, (-3*ep)/2, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*ep, ep, 2*ep, ep, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 2*ep, 0, 0, 0, 0, 
      (-3*ep)/2, (3*ep)/2, 0, 3*ep, -3*ep, 0, 0, 0, 0, (3*ep)/2, (-3*ep)/2, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 
      3*ep, -ep, -2*ep, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, ep, 0, 0, 0, ep/2, 0, 0, -ep/2, 
      0, 0, 0, 0, -ep/4, 0, (3*ep)/4, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -3*ep, ep, 0, (-3*ep)/4, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, (3*ep)/2, ep/2, -ep, 0, 0, 0, 0, 0, 
      (-3*ep)/4, 0, (-3*ep)/4, 0, 0, 0, ep, 0, 0, 0, 0, 3*ep, 0, 0, 0, 0, 0, 
      0, -ep/4, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, ep, ep, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, -3*ep, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, ep, 0, 0, 0, ep/2, 0, 0, (5*ep)/2, 0, 0, 0, 
      0, -ep/4, 0, (3*ep)/4, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3*ep, 
      ep, 0, ep/4, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6*ep, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 
      ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, ep, 0, 0, 0, (-5*ep)/2, 0, 0, (5*ep)/2, 3*ep, 0, 0, -3*ep, 
      (11*ep)/4, 0, (3*ep)/4, 0, 0, -2*ep, 0, 0, -6*ep, 0, 0, 0, 0, 0, 0, 
      3*ep, ep, 0, ep/4, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 
      0, 0, -ep, -ep, 0, 0, 0, ep, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -2*ep, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, -ep, 2*ep, 0, 0, 0, 0, 
      0, 0, 0, 3*ep, 0, 0, 0, -2*ep, 0, 0, 0, 0, -6*ep, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, -3*ep, 0, 0, 0, 3*ep, 
      0, 0, -3*ep, 3*ep, 0, 0, 0, 0, 0, 0, 0, -6*ep, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, -ep, -ep, 0, 0, 
      0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -2*ep, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
Mres2[6] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 2*ep, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 3*ep, 0, 0, 3*ep, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 3*ep, 0, 0, 3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 2*ep, -2*ep, 0, 0, 0, 0, 0, 
      (-3*ep)/2, 0, 0, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*ep, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3*ep, 
      -3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 2*ep, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}}
 
Mres2[7] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 2*ep, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 
      -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 3*ep, 0, 0, 
      3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
      (-3*ep)/2, 0, 0, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 3*ep, 0, 0, 3*ep, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 2*ep, 0, -2*ep, 0, 0, 0, 0, (-3*ep)/2, 0, 0, (-3*ep)/2, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, -3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 3*ep, 0, 0, -3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      2*ep, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      2*ep, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
Mres2[8] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4*ep, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 6*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
Mres2[9] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4*ep, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, -6*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
Mres2[10] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-2*ep, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, ep, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 3*ep, 0, 0, 0, 0, 
      0, 0, 0, 3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, ep, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/2, 0, 0, 3*ep, 
      -3*ep, 0, 0, 0, 0, 3*ep, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, -2*ep, -2*ep, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 3*ep, 0, 0, 3*ep, -3*ep, 0, 0, 
      0, 0, 3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 2*ep, -2*ep, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -3*ep, 3*ep, 0, 0, 0, 0, -3*ep, 3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 2*ep, 2*ep, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, -3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {2*ep, -2*ep, 0, 0, 0, -ep, 0, 
      0, -ep/2, 0, 0, 0, 0, -ep, 0, 0, 0, 0, -ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {2*ep, -2*ep, 0, 0, 0, 4*ep, 0, 0, -ep, 0, 0, 0, 0, ep, 0, 0, 0, 
      0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, -3*ep, 0, 0, 
      (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {-2*ep, 2*ep, 0, 0, 0, -4*ep, 0, 0, ep, 0, 0, 0, 0, 
      -ep, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 
      0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}}
 
Mres2[11] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-2*ep, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, ep, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 3*ep, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, ep, 0, 0, 0, 
      -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 
      (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 3*ep, 0, 0, 
      0, 0, 0, 0, 0, 3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/2, 0, 0, 0, 
      0, 0, 0, 0, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, -3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {2*ep, 0, -2*ep, 0, 0, -ep, 0, 0, 0, -ep/2, 
      0, 0, 0, 0, -ep, 0, 0, -ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {2*ep, 0, -2*ep, 0, 0, 4*ep, 0, 0, 0, -ep, 0, 0, 0, 0, ep, 0, 0, 2*ep, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, -3*ep, 0, 0, 0, (3*ep)/2, 0, 0, 
      0, 0, 0, 0, 0, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-2*ep, 0, 2*ep, 0, 0, -4*ep, 0, 0, 0, ep, 0, 0, 0, 0, -ep, 0, 0, -2*ep, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 
      -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}}
 
Mres2[12] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 4*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
Mres2[13] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4*ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
Mres2[14] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, -ep, 0, 0, 0, ep, 0, 0, -ep, ep, 0, 0, 0, 0, 
      0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, -ep, 0, 0, ep, 0, 0, 
      -ep, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/4, (-3*ep)/4, 0, 
      (3*ep)/2, (-3*ep)/2, 0, 0, 0, 0, (3*ep)/4, (-3*ep)/4, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/2, (-3*ep)/2, 0, 
      -ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/4, 
      (3*ep)/4, 0, (-3*ep)/2, (3*ep)/2, 0, 0, 0, 0, (-3*ep)/4, (3*ep)/4, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      (-3*ep)/2, (3*ep)/2, 0, -ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/4, (-3*ep)/4, 0, (3*ep)/2, (-3*ep)/2, 0, 
      0, 0, 0, (3*ep)/4, (-3*ep)/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/2, (-3*ep)/2, 0, ep/2, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
      (-7*ep)/64, (7*ep)/64, 0, -ep/32, ep/32, 0, 0, 0, 0, (-7*ep)/64, 
      (7*ep)/64, 0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/16, (-3*ep)/16, 0, 0, 0, 0, 
      0, 0, 0, 0, -ep/32, 0, ep/32, 0, -ep/32, ep/32, 0, 0, 0, -ep, 0, ep/32, 
      -ep/32, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/2, 
      (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, (3*ep)/2, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 
      0, 0, -3*ep, 3*ep, 0, 0, 0, 0, 0, 0, 0, 0, ep/2, 0, -ep/2, 0, 0, 0, 0, 
      ep/2, 0, 16*ep, 0, -ep/2, ep/2, 16*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
      (-3*ep)/2, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/2, (3*ep)/2, 0, 0, 0, 
      0, 0, 0, 0, 0, 3*ep, -3*ep, 0, 0, 0, 0, 0, 0, 0, 0, -ep/2, 0, ep/2, 0, 
      0, 0, 0, ep/2, 0, -16*ep, 0, ep/2, -ep/2, -16*ep, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, (-5*ep)/64, (5*ep)/64, 0, ep/32, -ep/32, 0, 0, 
      0, 0, (-5*ep)/64, (5*ep)/64, 0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/16, 
      (-3*ep)/16, 0, 0, 0, 0, 0, 0, 0, 0, -ep/32, 0, ep/32, 0, ep/32, -ep/32, 
      0, 0, 0, -ep, 0, ep/32, -ep/32, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, -ep, 0, ep, 0, ep/2, 0, 0, ep/4, (-3*ep)/4, 
      0, 0, (3*ep)/2, -ep, 0, 0, 0, (-3*ep)/4, ep/4, 0, 0, 3*ep, 0, 0, 0, 0, 
      0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/2, ep/2, 0, ep/2, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, -ep, ep, 0, ep/2, 0, 0, (-3*ep)/4, ep/4, 0, 
      (3*ep)/2, 0, 0, -ep, 0, 0, ep/4, (-3*ep)/4, 0, 0, 0, 3*ep, 0, 0, 0, 0, 
      0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/2, ep/2, 0, ep/2, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, -ep/16, -ep/32, -ep/32, 0, ep/16, 0, 0, 
      ep/32, -ep/32, 0, (3*ep)/32, 0, 0, 0, -ep/16, 0, ep/16, 0, 0, 
      (-3*ep)/16, 0, 0, 0, 0, 0, 0, ep/32, 0, 0, 0, (-3*ep)/16, 0, -ep/32, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/2, -ep/16, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, (-3*ep)/2, -ep/4, -ep/4, 0, (3*ep)/2, 0, 0, (-3*ep)/4, 
      (3*ep)/4, 0, (3*ep)/4, 0, 0, 0, -ep/2, 0, (-3*ep)/2, 0, 0, (-3*ep)/2, 
      0, 0, 0, 0, 0, 0, ep/4, 0, 0, 0, (-3*ep)/2, 0, -ep/4, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12*ep, -ep/2, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, ep/16, ep/32, ep/32, 
      -ep/16, 0, 0, -ep/32, 0, 0, ep/32, 0, (-3*ep)/32, 0, 0, ep/16, 0, 0, 
      -ep/16, (3*ep)/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/32, 0, 0, (3*ep)/16, 
      0, 0, ep/32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      (-3*ep)/2, ep/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, (-3*ep)/2, -ep/4, -ep/4, (3*ep)/2, 0, 0, (-3*ep)/4, 0, 
      0, (3*ep)/4, 0, (3*ep)/4, 0, 0, -ep/2, 0, 0, (-3*ep)/2, (-3*ep)/2, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, ep/4, 0, 0, (-3*ep)/2, 0, 0, -ep/4, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12*ep, -ep/2, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/16, -ep/16, -ep/16, ep/16, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, ep/32, 0, -ep/32, 0, ep/64, 0, 0, -ep/64, 0, 0, -ep/64, 
      0, 0, 0, 0, 0, ep/64, 0, 0, 0, -ep/32, 0, 0, 0, 0, 0, 0, 0, -ep/32, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, -ep/32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, ep, 0, -ep, 0, (5*ep)/2, 0, 0, -ep/4, (-9*ep)/4, 0, 0, (3*ep)/2, 
      -2*ep, 0, 0, 0, (3*ep)/4, -ep/4, 0, 0, 3*ep, 0, 0, 0, 0, 0, 0, 0, -ep, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/2, -ep/2, 0, ep/2, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 3*ep, ep/2, ep/2, (-3*ep)/2, (-3*ep)/2, 0, 0, 
      (3*ep)/2, (-3*ep)/2, 0, (-3*ep)/2, 0, (-3*ep)/2, (3*ep)/2, ep, 0, 3*ep, 
      0, 0, 3*ep, 0, 0, 3*ep, -3*ep, 0, 0, -ep/2, 0, 0, 0, 3*ep, 0, 0, 0, 
      ep/2, 0, 0, 0, 0, ep/2, 0, -16*ep, 0, ep/2, -ep/2, -16*ep, 0, 0, 0, 0, 
      0, 24*ep, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, -ep/32, ep/32, 0, -ep/64, 0, 0, 0, ep/64, 0, 0, ep/64, 0, 0, 0, 
      0, 0, -ep/64, 0, 0, 0, ep/32, 0, 0, 0, 0, 0, 0, 0, ep/32, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, ep/32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/32, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, ep, -ep, 0, (5*ep)/2, 0, 0, (-9*ep)/4, -ep/4, 0, (3*ep)/2, 0, 0, 
      -2*ep, 0, 0, -ep/4, (3*ep)/4, 0, 0, 0, 3*ep, 0, 0, 0, 0, 0, 0, 0, -ep, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/2, -ep/2, 0, ep/2, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 3*ep, ep/2, ep/2, (-3*ep)/2, (-3*ep)/2, 0, 
      (3*ep)/2, 0, 0, (-3*ep)/2, 0, (-3*ep)/2, (3*ep)/2, (-3*ep)/2, ep, 0, 0, 
      3*ep, 3*ep, 0, 0, 0, -3*ep, 3*ep, 0, 0, 0, 0, -ep/2, 0, 0, 3*ep, ep/2, 
      0, 0, 0, 0, 0, 0, ep/2, 0, 16*ep, 0, -ep/2, ep/2, 16*ep, 0, 0, 0, 0, 0, 
      0, 0, -24*ep, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 6*ep, 0, 0, -3*ep, -3*ep, 0, 3*ep, 3*ep, -3*ep, -3*ep, 
      0, 0, 0, 0, 0, 0, 6*ep, 6*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/32, (-3*ep)/32, 0, (-3*ep)/64, 
      (3*ep)/64, (-3*ep)/64, (3*ep)/64, (3*ep)/64, (-3*ep)/64, (3*ep)/32, 
      (-3*ep)/32, 0, 0, (3*ep)/32, (-3*ep)/32, (3*ep)/32, (-3*ep)/32, 0, 0, 
      (-3*ep)/16, (3*ep)/16, 0, 0, ep/64, 0, -ep/64, 0, (-3*ep)/32, 
      (3*ep)/32, ep/64, 0, -ep/64, 0, 0, 0, 0, 0, 0, 0, 0, -ep/32, ep/32, ep, 
      0, 0, 0, 0, 0, -ep/4, -ep/32, -ep/4, ep/32, 0, 0, -ep/32, 0, ep/32, 0, 
      ep, ep/32, 0, ep, -ep/32, 0, 0, -ep, 0}, {0, ep/1024, -ep/1024, 0, 0, 
      0, 0, 0, (-7*ep)/4096, (7*ep)/4096, 0, (3*ep)/2048, (-3*ep)/2048, 
      (3*ep)/2048, (-3*ep)/2048, (-3*ep)/2048, (3*ep)/2048, (-3*ep)/4096, 
      (3*ep)/4096, 0, 0, -ep/256, ep/256, -ep/1024, ep/1024, -ep/512, ep/512, 
      (3*ep)/1024, (-3*ep)/1024, -ep/1024, ep/1024, -ep/2048, 0, ep/2048, 0, 
      (3*ep)/1024, (-3*ep)/1024, 0, 0, 0, 0, -ep/2048, ep/2048, 0, 0, 0, 
      ep/64, 0, ep/2048, -ep/2048, -ep/64, 0, 0, 0, -ep/1024, ep/1024, 0, 
      ep/1024, 0, -ep/1024, 0, 0, (3*ep)/2048, -ep/2048, (-3*ep)/2048, 
      ep/2048, -ep/64, (-3*ep)/2048, ep/2048, -ep/64, (3*ep)/2048, -ep/2048, 
      0, 0, -ep}}
 
Mres2[15] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, -ep, 0, 0, 0, ep, 0, 0, -ep, ep, 0, 0, 0, 0, 
      0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, -ep, 0, 0, ep, 0, 0, 
      -ep, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/4, (-3*ep)/4, 0, 
      (3*ep)/2, (-3*ep)/2, 0, 0, 0, 0, (3*ep)/4, (-3*ep)/4, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/2, (-3*ep)/2, 0, 
      -ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/4, 
      (3*ep)/4, 0, (-3*ep)/2, (3*ep)/2, 0, 0, 0, 0, (-3*ep)/4, (3*ep)/4, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      (-3*ep)/2, (3*ep)/2, 0, -ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/4, (-3*ep)/4, 0, (3*ep)/2, (-3*ep)/2, 0, 
      0, 0, 0, (3*ep)/4, (-3*ep)/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/2, (-3*ep)/2, 0, ep/2, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
      (7*ep)/64, (-7*ep)/64, 0, ep/32, -ep/32, 0, 0, 0, 0, (7*ep)/64, 
      (-7*ep)/64, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/16, (3*ep)/16, 0, 0, 0, 0, 
      0, 0, 0, 0, ep/32, 0, -ep/32, 0, ep/32, -ep/32, 0, 0, 0, -ep, 0, 
      -ep/32, ep/32, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/2, 
      (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, (3*ep)/2, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 
      0, 0, -3*ep, 3*ep, 0, 0, 0, 0, 0, 0, 0, 0, ep/2, 0, -ep/2, 0, 0, 0, 0, 
      ep/2, 0, -16*ep, 0, -ep/2, ep/2, -16*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
      (-3*ep)/2, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/2, (3*ep)/2, 0, 0, 0, 
      0, 0, 0, 0, 0, 3*ep, -3*ep, 0, 0, 0, 0, 0, 0, 0, 0, -ep/2, 0, ep/2, 0, 
      0, 0, 0, ep/2, 0, 16*ep, 0, ep/2, -ep/2, 16*ep, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, (5*ep)/64, (-5*ep)/64, 0, -ep/32, ep/32, 0, 0, 
      0, 0, (5*ep)/64, (-5*ep)/64, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/16, 
      (3*ep)/16, 0, 0, 0, 0, 0, 0, 0, 0, ep/32, 0, -ep/32, 0, -ep/32, ep/32, 
      0, 0, 0, -ep, 0, -ep/32, ep/32, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, -ep, 0, ep, 0, ep/2, 0, 0, ep/4, (-3*ep)/4, 
      0, 0, (3*ep)/2, -ep, 0, 0, 0, (-3*ep)/4, ep/4, 0, 0, 3*ep, 0, 0, 0, 0, 
      0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/2, ep/2, 0, ep/2, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, -ep, ep, 0, ep/2, 0, 0, (-3*ep)/4, ep/4, 0, 
      (3*ep)/2, 0, 0, -ep, 0, 0, ep/4, (-3*ep)/4, 0, 0, 0, 3*ep, 0, 0, 0, 0, 
      0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/2, ep/2, 0, ep/2, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, ep/16, ep/32, ep/32, 0, -ep/16, 0, 0, 
      -ep/32, ep/32, 0, (-3*ep)/32, 0, 0, 0, ep/16, 0, -ep/16, 0, 0, 
      (3*ep)/16, 0, 0, 0, 0, 0, 0, -ep/32, 0, 0, 0, (3*ep)/16, 0, ep/32, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/2, ep/16, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, (-3*ep)/2, -ep/4, -ep/4, 0, (3*ep)/2, 0, 0, (-3*ep)/4, 
      (3*ep)/4, 0, (3*ep)/4, 0, 0, 0, -ep/2, 0, (-3*ep)/2, 0, 0, (-3*ep)/2, 
      0, 0, 0, 0, 0, 0, ep/4, 0, 0, 0, (-3*ep)/2, 0, -ep/4, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12*ep, -ep/2, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, -ep/16, -ep/32, -ep/32, 
      ep/16, 0, 0, ep/32, 0, 0, -ep/32, 0, (3*ep)/32, 0, 0, -ep/16, 0, 0, 
      ep/16, (-3*ep)/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/32, 0, 0, (-3*ep)/16, 
      0, 0, -ep/32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      (-3*ep)/2, -ep/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, (-3*ep)/2, -ep/4, -ep/4, (3*ep)/2, 0, 0, (-3*ep)/4, 0, 
      0, (3*ep)/4, 0, (3*ep)/4, 0, 0, -ep/2, 0, 0, (-3*ep)/2, (-3*ep)/2, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, ep/4, 0, 0, (-3*ep)/2, 0, 0, -ep/4, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12*ep, -ep/2, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/16, ep/16, ep/16, -ep/16, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, -ep/32, 0, ep/32, 0, -ep/64, 0, 0, ep/64, 0, 0, ep/64, 0, 
      0, 0, 0, 0, -ep/64, 0, 0, 0, ep/32, 0, 0, 0, 0, 0, 0, 0, ep/32, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, ep/32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      ep/32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, ep, 0, -ep, 0, (5*ep)/2, 0, 0, -ep/4, (-9*ep)/4, 0, 0, (3*ep)/2, 
      -2*ep, 0, 0, 0, (3*ep)/4, -ep/4, 0, 0, 3*ep, 0, 0, 0, 0, 0, 0, 0, -ep, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/2, -ep/2, 0, ep/2, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 3*ep, ep/2, ep/2, (-3*ep)/2, (-3*ep)/2, 0, 0, 
      (3*ep)/2, (-3*ep)/2, 0, (-3*ep)/2, 0, (-3*ep)/2, (3*ep)/2, ep, 0, 3*ep, 
      0, 0, 3*ep, 0, 0, 3*ep, -3*ep, 0, 0, -ep/2, 0, 0, 0, 3*ep, 0, 0, 0, 
      ep/2, 0, 0, 0, 0, ep/2, 0, 16*ep, 0, ep/2, -ep/2, 16*ep, 0, 0, 0, 0, 0, 
      -24*ep, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, ep/32, -ep/32, 0, ep/64, 0, 0, 0, -ep/64, 0, 0, -ep/64, 0, 0, 0, 
      0, 0, ep/64, 0, 0, 0, -ep/32, 0, 0, 0, 0, 0, 0, 0, -ep/32, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, -ep/32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -ep/32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, ep, -ep, 0, (5*ep)/2, 0, 0, (-9*ep)/4, -ep/4, 0, (3*ep)/2, 0, 0, 
      -2*ep, 0, 0, -ep/4, (3*ep)/4, 0, 0, 0, 3*ep, 0, 0, 0, 0, 0, 0, 0, -ep, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/2, -ep/2, 0, ep/2, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 3*ep, ep/2, ep/2, (-3*ep)/2, (-3*ep)/2, 0, 
      (3*ep)/2, 0, 0, (-3*ep)/2, 0, (-3*ep)/2, (3*ep)/2, (-3*ep)/2, ep, 0, 0, 
      3*ep, 3*ep, 0, 0, 0, -3*ep, 3*ep, 0, 0, 0, 0, -ep/2, 0, 0, 3*ep, ep/2, 
      0, 0, 0, 0, 0, 0, ep/2, 0, -16*ep, 0, -ep/2, ep/2, -16*ep, 0, 0, 0, 0, 
      0, 0, 0, 24*ep, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 6*ep, 0, 0, -3*ep, -3*ep, 0, 3*ep, 3*ep, -3*ep, -3*ep, 
      0, 0, 0, 0, 0, 0, 6*ep, 6*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/32, (3*ep)/32, 0, (3*ep)/64, 
      (-3*ep)/64, (3*ep)/64, (-3*ep)/64, (-3*ep)/64, (3*ep)/64, (-3*ep)/32, 
      (3*ep)/32, 0, 0, (-3*ep)/32, (3*ep)/32, (-3*ep)/32, (3*ep)/32, 0, 0, 
      (3*ep)/16, (-3*ep)/16, 0, 0, -ep/64, 0, ep/64, 0, (3*ep)/32, 
      (-3*ep)/32, -ep/64, 0, ep/64, 0, 0, 0, 0, 0, 0, 0, 0, ep/32, -ep/32, 
      ep, 0, 0, 0, 0, 0, -ep/4, ep/32, -ep/4, -ep/32, 0, 0, ep/32, 0, -ep/32, 
      0, ep, -ep/32, 0, ep, ep/32, 0, 0, -ep, 0}, {0, -ep/1024, ep/1024, 0, 
      0, 0, 0, 0, (7*ep)/4096, (-7*ep)/4096, 0, (-3*ep)/2048, (3*ep)/2048, 
      (-3*ep)/2048, (3*ep)/2048, (3*ep)/2048, (-3*ep)/2048, (3*ep)/4096, 
      (-3*ep)/4096, 0, 0, ep/256, -ep/256, ep/1024, -ep/1024, ep/512, 
      -ep/512, (-3*ep)/1024, (3*ep)/1024, ep/1024, -ep/1024, ep/2048, 0, 
      -ep/2048, 0, (-3*ep)/1024, (3*ep)/1024, 0, 0, 0, 0, ep/2048, -ep/2048, 
      0, 0, 0, ep/64, 0, -ep/2048, ep/2048, -ep/64, 0, 0, 0, ep/1024, 
      -ep/1024, 0, -ep/1024, 0, ep/1024, 0, 0, (-3*ep)/2048, ep/2048, 
      (3*ep)/2048, -ep/2048, -ep/64, (3*ep)/2048, -ep/2048, -ep/64, 
      (-3*ep)/2048, ep/2048, 0, 0, -ep}}
 
Mres2[16] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, ep/16, -ep/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/16, 
      0, -ep/16, 0, 0, 0, -ep/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, ep/2, -ep/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      (-3*ep)/2, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/2, 0, 
      (3*ep)/2, 0, 0, 0, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, -12*ep, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, ep/16, (-3*ep)/64, 0, (-3*ep)/128, (-3*ep)/128, 0, 
      (9*ep)/256, (9*ep)/256, 0, (-15*ep)/256, (3*ep)/256, 0, (3*ep)/128, 0, 
      (3*ep)/128, (-15*ep)/256, (9*ep)/256, 0, 0, 0, -ep/8, ep/32, 0, 0, 0, 
      (3*ep)/64, 0, 0, 0, 0, 0, ep/128, ep/64, 0, -ep/64, -ep/256, 
      (-3*ep)/128, -ep/256, ep/128, -ep/128, -ep/128, ep/64, -ep/128, 0, 
      -ep/2, ep/64, -ep/64, 0, ep/2, 0, ep/64, 0, 0, -ep/32, 0, 0, 0, ep/32, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, ep/2, (-3*ep)/64, ep/64, 0, 0, 0}, 
     {0, 0, -2*ep, (3*ep)/2, 0, (3*ep)/4, (3*ep)/4, 0, (-9*ep)/8, (-9*ep)/8, 
      0, (15*ep)/8, (-3*ep)/8, 0, (-3*ep)/4, 0, (-3*ep)/4, (15*ep)/8, 
      (-9*ep)/8, 0, 0, 0, 3*ep, 0, 0, 0, 0, (-3*ep)/2, 0, 0, 0, 0, 0, -ep/4, 
      (-3*ep)/2, 0, (3*ep)/2, ep/8, (3*ep)/4, ep/8, (3*ep)/4, ep/4, ep/4, 
      -ep/2, ep/4, 0, 16*ep, -ep/2, ep/2, 0, -16*ep, 0, -ep/2, 0, 0, ep, 0, 
      0, -8*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -16*ep, (3*ep)/2, -ep/2, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, ep/512, (-3*ep)/2048, 0, 
      (-3*ep)/4096, (-3*ep)/4096, 0, (9*ep)/8192, (9*ep)/8192, 0, 
      (-15*ep)/8192, (3*ep)/8192, 0, (3*ep)/4096, 0, (3*ep)/4096, 
      (-15*ep)/8192, (9*ep)/8192, 0, 0, 0, -ep/256, ep/1024, 0, 0, 0, 
      (3*ep)/2048, 0, 0, 0, 0, 0, ep/4096, ep/2048, 0, -ep/2048, -ep/8192, 
      (-3*ep)/4096, -ep/8192, ep/4096, -ep/4096, -ep/4096, ep/2048, -ep/4096, 
      0, -ep/64, ep/2048, -ep/2048, 0, ep/64, 0, ep/2048, 0, 0, -ep/1024, 0, 
      0, 0, ep/1024, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/64, (-3*ep)/2048, ep/2048, 
      0, 0, 0}}
 
Mres2[17] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, -ep/16, ep/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/16, 
      0, ep/16, 0, 0, 0, ep/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, ep/2, ep/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      (-3*ep)/2, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/2, 0, 
      (3*ep)/2, 0, 0, 0, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 12*ep, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, -ep/16, (3*ep)/64, 0, (3*ep)/128, (3*ep)/128, 0, 
      (-9*ep)/256, (-9*ep)/256, 0, (15*ep)/256, (-3*ep)/256, 0, (-3*ep)/128, 
      0, (-3*ep)/128, (15*ep)/256, (-9*ep)/256, 0, 0, 0, ep/8, -ep/32, 0, 0, 
      0, (-3*ep)/64, 0, 0, 0, 0, 0, -ep/128, -ep/64, 0, ep/64, ep/256, 
      (3*ep)/128, ep/256, -ep/128, ep/128, ep/128, -ep/64, ep/128, 0, -ep/2, 
      -ep/64, ep/64, 0, ep/2, 0, -ep/64, 0, 0, ep/32, 0, 0, 0, -ep/32, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, ep/2, (3*ep)/64, -ep/64, 0, 0, 0}, 
     {0, 0, -2*ep, (3*ep)/2, 0, (3*ep)/4, (3*ep)/4, 0, (-9*ep)/8, (-9*ep)/8, 
      0, (15*ep)/8, (-3*ep)/8, 0, (-3*ep)/4, 0, (-3*ep)/4, (15*ep)/8, 
      (-9*ep)/8, 0, 0, 0, 3*ep, 0, 0, 0, 0, (-3*ep)/2, 0, 0, 0, 0, 0, -ep/4, 
      (-3*ep)/2, 0, (3*ep)/2, ep/8, (3*ep)/4, ep/8, (3*ep)/4, ep/4, ep/4, 
      -ep/2, ep/4, 0, -16*ep, -ep/2, ep/2, 0, 16*ep, 0, -ep/2, 0, 0, ep, 0, 
      0, 8*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16*ep, (3*ep)/2, -ep/2, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -ep/512, (3*ep)/2048, 0, 
      (3*ep)/4096, (3*ep)/4096, 0, (-9*ep)/8192, (-9*ep)/8192, 0, 
      (15*ep)/8192, (-3*ep)/8192, 0, (-3*ep)/4096, 0, (-3*ep)/4096, 
      (15*ep)/8192, (-9*ep)/8192, 0, 0, 0, ep/256, -ep/1024, 0, 0, 0, 
      (-3*ep)/2048, 0, 0, 0, 0, 0, -ep/4096, -ep/2048, 0, ep/2048, ep/8192, 
      (3*ep)/4096, ep/8192, -ep/4096, ep/4096, ep/4096, -ep/2048, ep/4096, 0, 
      -ep/64, -ep/2048, ep/2048, 0, ep/64, 0, -ep/2048, 0, 0, ep/1024, 0, 0, 
      0, -ep/1024, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/64, (3*ep)/2048, -ep/2048, 
      0, 0, 0}}
 
Mres2[18] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/16, 
      0, 0, ep/16, 0, 0, 0, 0, 0, 0, 0, -ep/16, 0, 0, ep/16, 0, 0, ep/16, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/2, ep/16, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/2, 0, 0, (3*ep)/2, 0, 0, 0, 
      0, 0, 0, 0, (-3*ep)/2, 0, 0, (3*ep)/2, 0, 0, (3*ep)/2, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12*ep, (3*ep)/2, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -ep/16, 0, (3*ep)/64, 0, 
      (3*ep)/128, 0, (3*ep)/128, (-9*ep)/256, (-9*ep)/256, 0, (3*ep)/256, 
      (9*ep)/256, (-3*ep)/128, 0, (-3*ep)/128, 0, (-3*ep)/256, (9*ep)/256, 0, 
      0, ep/8, 0, 0, -ep/32, 0, 0, 0, (-3*ep)/64, 0, 0, -ep/128, -ep/64, 0, 
      0, ep/64, 0, ep/256, -ep/128, ep/256, (3*ep)/128, (5*ep)/128, ep/128, 
      -ep/64, ep/128, 0, -ep/2, ep/64, ep/64, ep/32, ep/2, 0, 0, -ep/64, 
      ep/32, 0, 0, -ep/32, 0, 0, 0, 0, 0, 0, 0, 0, ep/2, (3*ep)/64, -ep/64, 
      0, 0, 0, 0, 0, 0}, {0, -2*ep, 0, (3*ep)/2, 0, (3*ep)/4, 0, (3*ep)/4, 
      (-9*ep)/8, (-9*ep)/8, 0, (3*ep)/8, (9*ep)/8, (-3*ep)/4, 0, (-3*ep)/4, 
      0, (-3*ep)/8, (9*ep)/8, 0, 0, 3*ep, 0, 0, 0, 0, 0, 0, (-3*ep)/2, 0, 0, 
      -ep/4, (-3*ep)/2, 0, 0, (3*ep)/2, 0, ep/8, (3*ep)/4, ep/8, (3*ep)/4, 
      (5*ep)/4, ep/4, -ep/2, ep/4, 0, -16*ep, ep/2, ep/2, ep, 16*ep, 0, 0, 
      -ep/2, ep, 0, 8*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16*ep, (3*ep)/2, -ep/2, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -ep/512, 0, (3*ep)/2048, 0, 
      (3*ep)/4096, 0, (3*ep)/4096, (-9*ep)/8192, (-9*ep)/8192, 0, 
      (3*ep)/8192, (9*ep)/8192, (-3*ep)/4096, 0, (-3*ep)/4096, 0, 
      (-3*ep)/8192, (9*ep)/8192, 0, 0, ep/256, 0, 0, -ep/1024, 0, 0, 0, 
      (-3*ep)/2048, 0, 0, -ep/4096, -ep/2048, 0, 0, ep/2048, 0, ep/8192, 
      -ep/4096, ep/8192, (3*ep)/4096, (5*ep)/4096, ep/4096, -ep/2048, 
      ep/4096, 0, -ep/64, ep/2048, ep/2048, ep/1024, ep/64, 0, 0, -ep/2048, 
      ep/1024, 0, 0, -ep/1024, 0, 0, 0, 0, 0, 0, 0, 0, ep/64, (3*ep)/2048, 
      -ep/2048, 0, 0, 0, 0, 0, 0}}
 
Mres2[19] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/16, 
      0, 0, -ep/16, 0, 0, 0, 0, 0, 0, 0, ep/16, 0, 0, -ep/16, 0, 0, -ep/16, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/2, -ep/16, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      (-3*ep)/2, 0, 0, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/2, 0, 0, 
      (3*ep)/2, 0, 0, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, -12*ep, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, ep/16, 0, (-3*ep)/64, 0, (-3*ep)/128, 0, (-3*ep)/128, (9*ep)/256, 
      (9*ep)/256, 0, (-3*ep)/256, (-9*ep)/256, (3*ep)/128, 0, (3*ep)/128, 0, 
      (3*ep)/256, (-9*ep)/256, 0, 0, -ep/8, 0, 0, ep/32, 0, 0, 0, (3*ep)/64, 
      0, 0, ep/128, ep/64, 0, 0, -ep/64, 0, -ep/256, ep/128, -ep/256, 
      (-3*ep)/128, (-5*ep)/128, -ep/128, ep/64, -ep/128, 0, -ep/2, -ep/64, 
      -ep/64, -ep/32, ep/2, 0, 0, ep/64, -ep/32, 0, 0, ep/32, 0, 0, 0, 0, 0, 
      0, 0, 0, ep/2, (-3*ep)/64, ep/64, 0, 0, 0, 0, 0, 0}, 
     {0, -2*ep, 0, (3*ep)/2, 0, (3*ep)/4, 0, (3*ep)/4, (-9*ep)/8, (-9*ep)/8, 
      0, (3*ep)/8, (9*ep)/8, (-3*ep)/4, 0, (-3*ep)/4, 0, (-3*ep)/8, (9*ep)/8, 
      0, 0, 3*ep, 0, 0, 0, 0, 0, 0, (-3*ep)/2, 0, 0, -ep/4, (-3*ep)/2, 0, 0, 
      (3*ep)/2, 0, ep/8, (3*ep)/4, ep/8, (3*ep)/4, (5*ep)/4, ep/4, -ep/2, 
      ep/4, 0, 16*ep, ep/2, ep/2, ep, -16*ep, 0, 0, -ep/2, ep, 0, -8*ep, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, -16*ep, (3*ep)/2, -ep/2, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, ep/512, 0, (-3*ep)/2048, 0, (-3*ep)/4096, 0, 
      (-3*ep)/4096, (9*ep)/8192, (9*ep)/8192, 0, (-3*ep)/8192, (-9*ep)/8192, 
      (3*ep)/4096, 0, (3*ep)/4096, 0, (3*ep)/8192, (-9*ep)/8192, 0, 0, 
      -ep/256, 0, 0, ep/1024, 0, 0, 0, (3*ep)/2048, 0, 0, ep/4096, ep/2048, 
      0, 0, -ep/2048, 0, -ep/8192, ep/4096, -ep/8192, (-3*ep)/4096, 
      (-5*ep)/4096, -ep/4096, ep/2048, -ep/4096, 0, -ep/64, -ep/2048, 
      -ep/2048, -ep/1024, ep/64, 0, 0, ep/2048, -ep/1024, 0, 0, ep/1024, 0, 
      0, 0, 0, 0, 0, 0, 0, ep/64, (-3*ep)/2048, ep/2048, 0, 0, 0, 0, 0, 0}}
 
Mres2[20] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
Mres2[21] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
Mres2[22] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
Mres2[23] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
Mres2[24] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/64, (-3*ep)/64, 
      0, 0, 0, 0, 0, 0, 0, (3*ep)/64, (-3*ep)/64, 0, 0, 0, 0, 0, 0, 0, 0, 
      -ep/16, ep/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/16, 0, -ep/16, -ep/32, 
      -ep/32, 0, 0, 0, ep, -ep/16, -ep/32, -ep/32, -ep, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, (-9*ep)/4, (9*ep)/4, 0, 0, 0, 0, 0, 0, 0, 
      (-9*ep)/4, (9*ep)/4, 0, 0, 0, 0, 0, 0, 0, 0, 3*ep, -3*ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, -3*ep, 0, 3*ep, (3*ep)/2, (3*ep)/2, 0, 0, 0, -48*ep, 
      3*ep, (3*ep)/2, (3*ep)/2, 48*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/64, (3*ep)/64, 0, 0, 0, 0, 
      0, 0, 0, (-3*ep)/64, (3*ep)/64, 0, 0, 0, 0, 0, 0, 0, 0, ep/16, -ep/16, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/16, 0, ep/16, ep/32, ep/32, 0, 0, 0, 
      -ep, ep/16, ep/32, ep/32, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/128, (-3*ep)/128, 0, 0, 0, 0, 
      0, 0, 0, (3*ep)/128, (-3*ep)/128, 0, 0, 0, 0, 0, 0, 0, 0, -ep/32, 
      ep/32, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/32, 0, -ep/32, -ep/64, -ep/64, 0, 
      0, 0, ep/2, -ep/32, -ep/64, -ep/64, -ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/128, (-3*ep)/128, 
      0, 0, 0, 0, 0, 0, 0, (3*ep)/128, (-3*ep)/128, 0, 0, 0, 0, 0, 0, 0, 0, 
      -ep/32, ep/32, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/32, 0, -ep/32, -ep/64, 
      -ep/64, 0, 0, 0, ep/2, -ep/32, -ep/64, -ep/64, -ep/2, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/4096, (-3*ep)/4096, 0, 0, 0, 0, 0, 0, 0, 
      (3*ep)/4096, (-3*ep)/4096, 0, 0, 0, 0, 0, 0, 0, 0, -ep/1024, ep/1024, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, ep/1024, 0, -ep/1024, -ep/2048, -ep/2048, 0, 
      0, 0, ep/64, -ep/1024, -ep/2048, -ep/2048, -ep/64, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
Mres2[25] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/64, (3*ep)/64, 
      0, 0, 0, 0, 0, 0, 0, (-3*ep)/64, (3*ep)/64, 0, 0, 0, 0, 0, 0, 0, 0, 
      ep/16, -ep/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/16, 0, ep/16, ep/32, 
      ep/32, 0, 0, 0, ep, ep/16, ep/32, ep/32, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, (-9*ep)/4, (9*ep)/4, 0, 0, 0, 0, 0, 0, 0, 
      (-9*ep)/4, (9*ep)/4, 0, 0, 0, 0, 0, 0, 0, 0, 3*ep, -3*ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, -3*ep, 0, 3*ep, (3*ep)/2, (3*ep)/2, 0, 0, 0, 48*ep, 
      3*ep, (3*ep)/2, (3*ep)/2, -48*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/64, (-3*ep)/64, 0, 0, 0, 0, 
      0, 0, 0, (3*ep)/64, (-3*ep)/64, 0, 0, 0, 0, 0, 0, 0, 0, -ep/16, ep/16, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, ep/16, 0, -ep/16, -ep/32, -ep/32, 0, 0, 0, 
      -ep, -ep/16, -ep/32, -ep/32, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/128, (3*ep)/128, 
      0, 0, 0, 0, 0, 0, 0, (-3*ep)/128, (3*ep)/128, 0, 0, 0, 0, 0, 0, 0, 0, 
      ep/32, -ep/32, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/32, 0, ep/32, ep/64, 
      ep/64, 0, 0, 0, ep/2, ep/32, ep/64, ep/64, -ep/2, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/128, (3*ep)/128, 
      0, 0, 0, 0, 0, 0, 0, (-3*ep)/128, (3*ep)/128, 0, 0, 0, 0, 0, 0, 0, 0, 
      ep/32, -ep/32, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/32, 0, ep/32, ep/64, 
      ep/64, 0, 0, 0, ep/2, ep/32, ep/64, ep/64, -ep/2, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/4096, (3*ep)/4096, 0, 0, 0, 0, 0, 0, 0, 
      (-3*ep)/4096, (3*ep)/4096, 0, 0, 0, 0, 0, 0, 0, 0, ep/1024, -ep/1024, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/1024, 0, ep/1024, ep/2048, ep/2048, 0, 
      0, 0, ep/64, ep/1024, ep/2048, ep/2048, -ep/64, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}


==> anc/P3/Basis.m <==
{Insertion[(1 - 2*ep)^2*ep^2]/(prop[1]*prop[4]*prop[5]*prop[7]) -> 
      (1 - 2*ep)^2*ep^2*F[1, {1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0}], 
     Insertion[(1 - 2*ep)^2*ep^2]/(prop[2]*prop[4]*prop[5]*prop[7]) -> 
      (1 - 2*ep)^2*ep^2*F[1, {0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0}], 
     Insertion[(1 - 2*ep)^2*ep^2]/(prop[1]*prop[3]*prop[5]*prop[7]) -> 
      (1 - 2*ep)^2*ep^2*F[1, {1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}], 
     Insertion[(1 - 2*ep)^2*ep^2]/(prop[2]*prop[4]*prop[5]*prop[6]) -> 
      (1 - 2*ep)^2*ep^2*F[1, {0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}], 
     Insertion[(1 - 2*ep)^2*ep^2]/(prop[1]*prop[3]*prop[5]*prop[6]) -> 
      (1 - 2*ep)^2*ep^2*F[1, {1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}], 
     Insertion[(1 - 2*ep)^2*ep^2]/(prop[1]*prop[4]*prop[5]*prop[6]) -> 
      (1 - 2*ep)^2*ep^2*F[1, {1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}], 
     Insertion[-(ep^3*(-1 + 2*ep)*s23*s34)]/(prop[1]*prop[2]*prop[3]*prop[4]*
        prop[5]*prop[7]) -> (1 - 2*ep)*ep^3*S45*S51*x*
       F[1, {1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}], 
     Insertion[-(ep^3*(-1 + 2*ep)*s23*s34)]/(prop[1]*prop[2]*prop[3]*prop[4]*
        prop[5]*prop[6]) -> (1 - 2*ep)*ep^3*S45*S51*x*
       F[1, {1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}], 
     Insertion[-((ep*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/p1s)]/
       (prop[1]*prop[7]*prop[8]) -> (ep*(2 - 13*ep + 27*ep^2 - 18*ep^3)*
        F[1, {1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0}])/((-1 + x)*(-S45 + S12*x)), 
     Insertion[-((ep*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/s34)]/
       (prop[2]*prop[6]*prop[8]) -> (ep*(2 - 13*ep + 27*ep^2 - 18*ep^3)*
        F[1, {0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}])/(S51*x), 
     Insertion[-((ep*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/s23)]/
       (prop[3]*prop[5]*prop[8]) -> (ep*(2 - 13*ep + 27*ep^2 - 18*ep^3)*
        F[1, {0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/S45, 
     Insertion[-((ep*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/s12)]/
       (prop[2]*prop[7]*prop[8]) -> (ep*(2 - 13*ep + 27*ep^2 - 18*ep^3)*
        F[1, {0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0}])/((S34 + S12*(-1 + x))*x), 
     Insertion[-((ep*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/s45)]/
       (prop[3]*prop[7]*prop[8]) -> (ep*(2 - 13*ep + 27*ep^2 - 18*ep^3)*
        F[1, {0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/(S12*x^2), 
     Insertion[-((ep*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/s15)]/
       (prop[1]*prop[6]*prop[8]) -> (ep*(2 - 13*ep + 27*ep^2 - 18*ep^3)*
        F[1, {1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0}])/(S45 + S23*x - S45*x), 
     Insertion[ep^2*(1 - 5*ep + 6*ep^2)]/(prop[4]*prop[5]*prop[7]*prop[8]) -> 
      ep^2*(1 - 5*ep + 6*ep^2)*F[1, {0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0}], 
     Insertion[ep^2*(1 - 5*ep + 6*ep^2)]/(prop[2]*prop[4]*prop[7]*prop[8]) -> 
      ep^2*(1 - 5*ep + 6*ep^2)*F[1, {0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}], 
     Insertion[ep^2*(1 - 5*ep + 6*ep^2)]/(prop[2]*prop[5]*prop[7]*prop[8]) -> 
      ep^2*(1 - 5*ep + 6*ep^2)*F[1, {0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}], 
     Insertion[ep^2*(1 - 5*ep + 6*ep^2)]/(prop[1]*prop[3]*prop[6]*prop[8]) -> 
      ep^2*(1 - 5*ep + 6*ep^2)*F[1, {1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0}], 
     Insertion[ep^2*(1 - 5*ep + 6*ep^2)]/(prop[2]*prop[4]*prop[5]*prop[8]) -> 
      ep^2*(1 - 5*ep + 6*ep^2)*F[1, {0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0}], 
     Insertion[ep^2*(1 - 5*ep + 6*ep^2)]/(prop[1]*prop[4]*prop[7]*prop[8]) -> 
      ep^2*(1 - 5*ep + 6*ep^2)*F[1, {1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0}], 
     Insertion[ep^2*(1 - 5*ep + 6*ep^2)]/(prop[3]*prop[5]*prop[6]*prop[8]) -> 
      ep^2*(1 - 5*ep + 6*ep^2)*F[1, {0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
     Insertion[ep^2*(1 - 5*ep + 6*ep^2)]/(prop[2]*prop[5]*prop[6]*prop[8]) -> 
      ep^2*(1 - 5*ep + 6*ep^2)*F[1, {0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0}], 
     Insertion[(ep^3*Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)])/
         prop[8]]/(prop[1]*prop[3]*prop[7]*prop[8]) -> 
      ep^3*Sqrt[(S12 - S45)^2*x^2]*F[1, {1, 0, 1, 0, 0, 0, 1, 2, 0, 0, 0}], 
     Insertion[2*ep^2*(-1 + 2*ep)*(-1 + 3*ep) - (ep^3*(p1s - s23 + s45))/
          prop[8]]/(prop[1]*prop[3]*prop[7]*prop[8]) -> 
      2*ep^2*(1 - 5*ep + 6*ep^2)*F[1, {1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}] + 
       ep^3*x*(S12 + S45 - 2*S12*x)*F[1, {1, 0, 1, 0, 0, 0, 1, 2, 0, 0, 0}], 
     Insertion[(ep^3*Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)])/
         prop[8]]/(prop[3]*prop[5]*prop[7]*prop[8]) -> 
      ep^3*Sqrt[(S12 - S45)^2*x^2]*F[1, {0, 0, 1, 0, 1, 0, 1, 2, 0, 0, 0}], 
     Insertion[2*ep^2*(-1 + 2*ep)*(-1 + 3*ep) - (ep^3*(-p1s + s23 + s45))/
          prop[8]]/(prop[3]*prop[5]*prop[7]*prop[8]) -> 
      2*ep^2*(1 - 5*ep + 6*ep^2)*F[1, {0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}] - 
       ep^3*(S12 + S45)*x*F[1, {0, 0, 1, 0, 1, 0, 1, 2, 0, 0, 0}], 
     Insertion[-(ep^3*(-1 + 2*ep)*s23)]/(prop[1]*prop[2]*prop[3]*prop[7]*
        prop[8]) -> (1 - 2*ep)*ep^3*S45*F[1, {1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 
         0}], Insertion[-(ep^3*(-1 + 2*ep)*(s15 - s23))]/
       (prop[1]*prop[3]*prop[4]*prop[7]*prop[8]) -> 
      -(ep^3*(-1 + 2*ep)*(S23 - S45)*x*F[1, {1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 
          0}]), Insertion[ep^3*(-1 + 2*ep)*(p1s - s15)]/
       (prop[3]*prop[5]*prop[6]*prop[7]*prop[8]) -> 
      -(ep^3*(-1 + 2*ep)*x*(S12 + S23 - S12*x)*
        F[1, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}]), 
     Insertion[ep^3*(-1 + 2*ep)*(p1s - s15)]/(prop[2]*prop[5]*prop[6]*prop[7]*
        prop[8]) -> -(ep^3*(-1 + 2*ep)*x*(S12 + S23 - S12*x)*
        F[1, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}]), 
     Insertion[-(ep^3*(-1 + 2*ep)*(s15 - s34))]/(prop[1]*prop[2]*prop[4]*
        prop[7]*prop[8]) -> ep^3*(-1 + 2*ep)*(S45*(-1 + x) + (-S23 + S51)*x)*
       F[1, {1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}], 
     Insertion[-(ep^3*(-1 + 2*ep)*s23)]/(prop[1]*prop[2]*prop[3]*prop[6]*
        prop[8]) -> (1 - 2*ep)*ep^3*S45*F[1, {1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 
         0}], Insertion[-(ep^3*(-1 + 2*ep)*s34)]/(prop[2]*prop[3]*prop[4]*
        prop[5]*prop[8]) -> (1 - 2*ep)*ep^3*S51*x*
       F[1, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}], 
     Insertion[-(ep^3*(-1 + 2*ep)*s34)]/(prop[2]*prop[3]*prop[4]*prop[7]*
        prop[8]) -> (1 - 2*ep)*ep^3*S51*x*F[1, {0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 
         0}], Insertion[ep^4*(s15 - s23)]/(prop[1]*prop[3]*prop[5]*prop[6]*
        prop[8]) -> ep^4*(S23 - S45)*x*F[1, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 
         0}], Insertion[ep^4*(-p1s + s15)]/(prop[1]*prop[4]*prop[5]*prop[7]*
        prop[8]) -> ep^4*x*(S12 + S23 - S12*x)*
       F[1, {1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0}], 
     Insertion[ep^4*(-s15 + s34)]/(prop[2]*prop[4]*prop[5]*prop[6]*
        prop[8]) -> ep^4*(S45*(-1 + x) + (-S23 + S51)*x)*
       F[1, {0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0}], 
     Insertion[ep^4*Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)]]/
       (prop[1]*prop[3]*prop[5]*prop[7]*prop[8]) -> 
      ep^4*Sqrt[(S12 - S45)^2*x^2]*F[1, {1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}], 
     Insertion[(ep^3*(s12*s15 - p1s*s34))/prop[8]]/(prop[1]*prop[2]*prop[6]*
        prop[7]*prop[8]) -> ep^3*x*(-(S51*(-1 + x)*(-S45 + S12*x)) + 
        (S34 + S12*(-1 + x))*(S45 + S23*x - S45*x))*
       F[1, {1, 1, 0, 0, 0, 1, 1, 2, 0, 0, 0}], 
     Insertion[(ep^3*s15*s45)/prop[8]]/(prop[1]*prop[3]*prop[6]*prop[7]*
        prop[8]) -> ep^3*S12*x^2*(S45 + S23*x - S45*x)*
       F[1, {1, 0, 1, 0, 0, 1, 1, 2, 0, 0, 0}], 
     Insertion[ep^4*(-p1s + s15 + s45)]/(prop[1]*prop[3]*prop[6]*prop[7]*
        prop[8]) -> ep^4*(S12 + S23)*x*F[1, {1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 
         0}], Insertion[(ep^3*s15*s45)/prop[8]]/(prop[3]*prop[4]*prop[5]*
        prop[7]*prop[8]) -> ep^3*S12*x^2*(S45 + S23*x - S45*x)*
       F[1, {0, 0, 1, 1, 1, 0, 1, 2, 0, 0, 0}], 
     Insertion[ep^4*(s15 - s23 + s45)]/(prop[3]*prop[4]*prop[5]*prop[7]*
        prop[8]) -> ep^4*x*(S23 - S45 + S12*x)*
       F[1, {0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}], 
     Insertion[(ep^3*s12*s23)/prop[8]]/(prop[2]*prop[3]*prop[5]*prop[7]*
        prop[8]) -> ep^3*S45*(S34 + S12*(-1 + x))*x*
       F[1, {0, 1, 1, 0, 1, 0, 1, 2, 0, 0, 0}], 
     Insertion[ep^4*(s12 + s23 - s45)]/(prop[2]*prop[3]*prop[5]*prop[7]*
        prop[8]) -> ep^4*(S45 + (-S12 + S34)*x)*
       F[1, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}], 
     Insertion[ep^4*(-s12 + s34 + s45)]/(prop[2]*prop[3]*prop[6]*prop[7]*
        prop[8]) -> ep^4*(S12 - S34 + S51)*x*F[1, {0, 1, 1, 0, 0, 1, 1, 1, 0, 
         0, 0}], Insertion[(ep^3*s23*s34)/prop[8]]/(prop[2]*prop[3]*prop[5]*
        prop[6]*prop[8]) -> ep^3*S45*S51*x*F[1, {0, 1, 1, 0, 1, 1, 0, 2, 0, 
         0, 0}], Insertion[ep^4*(s23 + s34)]/(prop[2]*prop[3]*prop[5]*prop[6]*
        prop[8]) -> ep^4*(S45 + S51*x)*F[1, {0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 
         0}], Insertion[-((ep^3*(p1s - s15)*s34)/prop[4])]/
       (prop[2]*prop[4]*prop[5]*prop[7]*prop[8]) -> 
      ep^3*S51*x^2*(S12 + S23 - S12*x)*F[1, {0, 1, 0, 2, 1, 0, 1, 1, 0, 0, 
         0}], Insertion[-((ep^3*(p1s - s12)*s34)/prop[2])]/
       (prop[2]*prop[4]*prop[5]*prop[7]*prop[8]) -> 
      ep^3*S51*x*(S45*(-1 + x) + S34*x)*F[1, {0, 2, 0, 1, 1, 0, 1, 1, 0, 0, 
         0}], Insertion[(ep^3*p1s*(s15 - s34))/prop[5]]/
       (prop[2]*prop[4]*prop[5]*prop[7]*prop[8]) -> 
      ep^3*(-1 + x)*(-S45 + S12*x)*(S45 - S45*x + (S23 - S51)*x)*
       F[1, {0, 1, 0, 1, 2, 0, 1, 1, 0, 0, 0}], 
     Insertion[(ep^3*(s12*s15 - p1s*s34))/prop[8]]/(prop[2]*prop[4]*prop[5]*
        prop[7]*prop[8]) -> ep^3*x*(-(S51*(-1 + x)*(-S45 + S12*x)) + 
        (S34 + S12*(-1 + x))*(S45 + S23*x - S45*x))*
       F[1, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}], 
     Insertion[ep^4*Sqrt[(s12 + s15)^2 - 4*p1s*s34]]/(prop[2]*prop[4]*prop[5]*
        prop[7]*prop[8]) -> ep^4*Sqrt[-4*S51*(-1 + x)*x*(-S45 + S12*x) + 
         (S45 - S45*x + (S23 + S34 + S12*(-1 + x))*x)^2]*
       F[1, {0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}], 
     Insertion[ep^4*(s15 - s23)*s34]/(prop[2]*prop[3]*prop[4]*prop[5]*prop[6]*
        prop[8]) -> ep^4*(S23 - S45)*S51*x^2*F[1, {0, 1, 1, 1, 1, 1, 0, 1, 0, 
         0, 0}], Insertion[ep^4*s23*(s15 - s34)]/(prop[1]*prop[2]*prop[3]*
        prop[5]*prop[6]*prop[8]) -> ep^4*S45*(S45 - S45*x + (S23 - S51)*x)*
       F[1, {1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
     Insertion[ep^4*(p1s - s12)*s23]/(prop[1]*prop[2]*prop[3]*prop[5]*prop[7]*
        prop[8]) -> ep^4*S45*(S45 - S34*x - S45*x)*
       F[1, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}], 
     Insertion[ep^4*(p1s - s12)*s15]/(prop[1]*prop[2]*prop[4]*prop[5]*prop[7]*
        prop[8]) -> ep^4*(S45*(-1 + x) - S23*x)*(S45*(-1 + x) + S34*x)*
       F[1, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}], 
     Insertion[-(ep^4*s15*(s12 - s34))]/(prop[2]*prop[4]*prop[5]*prop[6]*
        prop[7]*prop[8]) -> ep^4*x*(S12 - S34 + S51 - S12*x)*
       (S45 + S23*x - S45*x)*F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
     Insertion[ep^4*(p1s*(-s15 + s23) + s15*s45)]/(prop[1]*prop[3]*prop[4]*
        prop[5]*prop[7]*prop[8]) -> ep^4*x*(-(S45^2*(-1 + x)) + 
        S23*(S45*(-1 + x) + S12*x))*F[1, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}], 
     Insertion[ep^4*(p1s*s23 + s15*(-s23 + s45))]/(prop[1]*prop[3]*prop[5]*
        prop[6]*prop[7]*prop[8]) -> 
      -(ep^4*x*(S23*S45 + S12*(S45*(-1 + x)^2 - S23*x^2))*
        F[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}]), 
     Insertion[(ep^3*Mu12*tr5)/prop[8]]/(prop[2]*prop[3]*prop[4]*prop[5]*
        prop[7]*prop[8]) -> (ep^3*S12*S51*(S12 - S34 + S51)*x^4*
         F[1, {-1, 1, 1, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*(S12^2*(S23 - S51) + S34*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-2*S23*S34 + S45*S51 + S34*(S45 + S51)))*x^3*
         F[1, {-1, 1, 1, 1, 1, -1, 1, 2, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^3*S51*(S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))*x^3*
         F[1, {-1, 1, 1, 1, 1, 0, 0, 2, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^3*S12*(-(S23*S34) + S34*S45 + 2*S23*S51 - S45*S51 + 
          S12*(S23 + S51))*x^4*F[1, {-1, 1, 1, 1, 1, 0, 1, 2, 0, -1, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*x^3*(-((S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) + 
          S12*(-(S23*(S51 + S34*(-2 + x) - 2*S51*x)) + (S34 - S51)*
             (S45*(-1 + x) + S51*(-1 + 2*x))))*F[1, {-1, 1, 1, 1, 1, 0, 1, 2, 
           0, 0, -1}])/(32*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^3*S12*S51*x^4*(S45*S51*(-2 + x) + S34*(2*S45 + S23*x - S45*x) + 
          S12*(2*S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {-1, 1, 1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^3*S12*(-(S23*S34) + S34*S45 + 2*S23*S51 - S45*S51 + 
          S12*(S23 + S51))*x^4*F[1, {0, 0, 1, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51)) + 
          S12^2*(-S23 + S51) + S45*(S23*S34 + S45*(-S34 + S51)))*x^3*
         F[1, {0, 0, 1, 1, 1, -1, 1, 2, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-S23^2 + S45*S51 + S23*(S45 + S51)))*x^3*
         F[1, {0, 0, 1, 1, 1, 0, 0, 2, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^3*S12*S23*(S12 + S23 - S45)*
         x^4*F[1, {0, 0, 1, 1, 1, 0, 1, 2, 0, -1, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^3*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + S12^2*(S23 - S51)*
           (-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + S23^2*(-1 + 2*x) + 
            S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x)))*
         F[1, {0, 0, 1, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*S12*x^4*(-(S45^2*(S34 - S51)*(-1 + x)) - S23^2*S34*x - 
          S23*S45*(S34 + S51*(-2 + x) - 2*S34*x) + 
          S12*(-(S45*S51*(-1 + x)) + S23^2*x + S23*(S45 - S45*x - S51*x)))*
         F[1, {0, 0, 1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*x^3*(-((S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) + 
          S12*(-(S23*(S51 + S34*(-2 + x) - 2*S51*x)) + (S34 - S51)*
             (S45*(-1 + x) + S51*(-1 + 2*x))))*F[1, {0, 1, 0, 1, 0, 0, 1, 2, 
           0, 0, 0}])/(32*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^3*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
          S23*S34*(S45 + S34*x + S45*x) + S12*(-(S45*S51*(-1 + x)) + 
            S23*(S45*(-1 + x) - S34*x) + S34*(2*S45*(-1 + x) + S51*x)))*
         F[1, {0, 1, 0, 1, 1, -1, 1, 2, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*x^2*(-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - 
          S23^2*S34*x + S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
          S23*(-(S45*S51*(-2 + x)) + S34*(-S45 + 2*S45*x + S51*x)))*
         F[1, {0, 1, 0, 1, 1, 0, 0, 2, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^3*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + S12^2*(S23 - S51)*
           (-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + S23^2*(-1 + 2*x) + 
            S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x)))*
         F[1, {0, 1, 0, 1, 1, 0, 1, 2, 0, -1, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^3*(S23 + S34 - S51)*x^2*
         (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x) - 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*x^3*(-(S12^2*(S23 - S51)*(-1 + x)*(S45 - S45*x + 
             (S23 - S51)*x)) + (S23*S34 + S45*(-S34 + S51))*
           (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x)) + 
          S12*(S45*(S34 - S51)*(S45 + S51)*(-1 + x)^2 + S23^2*S34*(-2 + x)*
             x + S23*(S45*S51*(-1 + x)^2 - S34*(2*S45*(-1 + x)^2 + 
                S51*(-2 + x)*x))))*F[1, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*(S12^2*(S23 - S51) + S34*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-2*S23*S34 + S45*S51 + S34*(S45 + S51)))*x^3*
         F[1, {0, 1, 1, 0, 0, 0, 1, 2, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^3*S34*S45*(-S12 + S34 + S45)*
         x^2*F[1, {0, 1, 1, 0, 1, -1, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^3*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + 
          S45*S51)*x^2*F[1, {0, 1, 1, 0, 1, 0, 0, 2, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51)) + 
          S12^2*(-S23 + S51) + S45*(S23*S34 + S45*(-S34 + S51)))*x^3*
         F[1, {0, 1, 1, 0, 1, 0, 1, 2, 0, -1, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^3*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
          S23*S34*(S45 + S34*x + S45*x) + S12*(-(S45*S51*(-1 + x)) + 
            S23*(S45*(-1 + x) - S34*x) + S34*(2*S45*(-1 + x) + S51*x)))*
         F[1, {0, 1, 1, 0, 1, 0, 1, 2, 0, 0, -1}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*S45*x^3*(-(S34*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) - S12*(S23*S34*(-2 + x) - 
            S45*S51*(-1 + x) + S34*(S45 + S51 - S45*x - 2*S51*x)))*
         F[1, {0, 1, 1, 0, 1, 0, 1, 2, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^3*S51*(S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))*x^3*
         F[1, {0, 1, 1, 1, 0, 0, 1, 2, -1, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*S12*S51*x^4*(S45*S51*(-2 + x) + S34*(2*S45 + S23*x - S45*x) + 
          S12*(2*S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {0, 1, 1, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^3*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + 
          S45*S51)*x^2*F[1, {0, 1, 1, 1, 1, -1, 1, 2, -1, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*S45*x^3*(-(S34*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) - S12*(S23*S34*(-2 + x) - 
            S45*S51*(-1 + x) + S34*(S45 + S51 - S45*x - 2*S51*x)))*
         F[1, {0, 1, 1, 1, 1, -1, 1, 2, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^3*S45*S51*(-S23 + S45 + S51)*
         x^2*F[1, {0, 1, 1, 1, 1, 0, 0, 2, -1, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*S45*S51*x^3*(S23*S34 + S45*(-S34 + S51) + 
          S12*(2*S45 + S51 - 2*S45*x - 2*S51*x + S23*(-1 + 2*x)))*
         F[1, {0, 1, 1, 1, 1, 0, 0, 2, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^3*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]*F[1, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 
           0}])/32 + (ep^3*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-S23^2 + S45*S51 + S23*(S45 + S51)))*x^3*
         F[1, {0, 1, 1, 1, 1, 0, 1, 2, -1, -1, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*x^2*(-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - 
          S23^2*S34*x + S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
          S23*(-(S45*S51*(-2 + x)) + S34*(-S45 + 2*S45*x + S51*x)))*
         F[1, {0, 1, 1, 1, 1, 0, 1, 2, -1, 0, -1}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*S45*S51*x^3*(S23*S34 + S45*(-S34 + S51) + 
          S12*(2*S45 + S51 - 2*S45*x - 2*S51*x + S23*(-1 + 2*x)))*
         F[1, {0, 1, 1, 1, 1, 0, 1, 2, -1, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*S12*x^4*(-(S45^2*(S34 - S51)*(-1 + x)) - S23^2*S34*x - 
          S23*S45*(S34 + S51*(-2 + x) - 2*S34*x) + 
          S12*(-(S45*S51*(-1 + x)) + S23^2*x + S23*(S45 - S45*x - S51*x)))*
         F[1, {0, 1, 1, 1, 1, 0, 1, 2, 0, -1, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*x^3*(-(S12^2*(S23 - S51)*(-1 + x)*(S45 - S45*x + 
             (S23 - S51)*x)) + (S23*S34 + S45*(-S34 + S51))*
           (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x)) + 
          S12*(S45*(S34 - S51)*(S45 + S51)*(-1 + x)^2 + S23^2*S34*(-2 + x)*
             x + S23*(S45*S51*(-1 + x)^2 - S34*(2*S45*(-1 + x)^2 + 
                S51*(-2 + x)*x))))*F[1, {0, 1, 1, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*S12*S45*S51*x^4*(-(S45*S51*(-1 + x)) + 
          S34*(S45*(-1 + x) - S23*x) + S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {0, 1, 1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]), 
     Insertion[ep^4*s34*(p1s + s23 - s45) + (ep^3*s15*s34*prop[3])/prop[4] + 
         (ep^3*p1s*s34*prop[11])/prop[7]]/(prop[2]*prop[3]*prop[4]*prop[5]*
        prop[7]*prop[8]) -> ep^3*S51*x*(S45 + S23*x - S45*x)*
        F[1, {0, 1, 0, 2, 1, 0, 1, 1, 0, 0, 0}] - 
       ep^4*S51*x*(S45*(-2 + x) + S12*x)*F[1, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 
          0}] + ep^3*S51*(-1 + x)*x*(-S45 + S12*x)*
        F[1, {0, 1, 1, 1, 1, 0, 2, 1, 0, 0, -1}], 
     Insertion[ep^4*s34*(p1s + s23 - s45) - (ep^3*p1s*s23*s34)/prop[5]]/
       (prop[2]*prop[3]*prop[4]*prop[5]*prop[7]*prop[8]) -> 
      -(ep^4*S51*x*(S45*(-2 + x) + S12*x)*F[1, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 
           0}]) + ep^3*S45*S51*(-1 + x)*x*(S45 - S12*x)*
        F[1, {0, 1, 1, 1, 2, 0, 1, 1, 0, 0, 0}], 
     Insertion[ep^4*s34*(p1s - s23 + s45) - (ep^3*p1s*s34*s45)/prop[7]]/
       (prop[2]*prop[3]*prop[4]*prop[5]*prop[7]*prop[8]) -> 
      ep^4*S51*x^2*(-S45 + S12*(-1 + 2*x))*F[1, {0, 1, 1, 1, 1, 0, 1, 1, 0, 
          0, 0}] - ep^3*S12*S51*(-1 + x)*x^3*(-S45 + S12*x)*
        F[1, {0, 1, 1, 1, 1, 0, 2, 1, 0, 0, 0}], 
     Insertion[(ep^3*Mu11*tr5)/prop[8]]/(prop[2]*prop[3]*prop[4]*prop[5]*
        prop[7]*prop[8]) -> (ep^3*S12*S51*(S12 - S34 + S51)*x^4*
         F[1, {-2, 1, 1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^3*S12*(-(S23*S34) + S34*S45 + 2*S23*S51 - S45*S51 + 
          S12*(S23 + S51))*x^4*F[1, {-1, 0, 1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*x^3*(-((S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) + 
          S12*(-(S23*(S51 + S34*(-2 + x) - 2*S51*x)) + (S34 - S51)*
             (S45*(-1 + x) + S51*(-1 + 2*x))))*F[1, {-1, 1, 0, 1, 1, 0, 1, 2, 
           0, 0, 0}])/(16*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^3*(S12^2*(S23 - S51) + S34*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-2*S23*S34 + S45*S51 + S34*(S45 + S51)))*x^3*
         F[1, {-1, 1, 1, 0, 1, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^3*S51*(S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))*x^3*
         F[1, {-1, 1, 1, 1, 1, 0, 1, 2, -1, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*S12*S51*x^4*(S45*S51*(-2 + x) + S34*(2*S45 + S23*x - S45*x) + 
          S12*(2*S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {-1, 1, 1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^3*S12*S23*(S12 + S23 - S45)*
         x^4*F[1, {0, -1, 1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^3*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + S12^2*(S23 - S51)*
           (-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + S23^2*(-1 + 2*x) + 
            S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x)))*
         F[1, {0, 0, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51)) + 
          S12^2*(-S23 + S51) + S45*(S23*S34 + S45*(-S34 + S51)))*x^3*
         F[1, {0, 0, 1, 0, 1, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-S23^2 + S45*S51 + S23*(S45 + S51)))*x^3*
         F[1, {0, 0, 1, 1, 1, 0, 1, 2, -1, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*S12*x^4*(-(S45^2*(S34 - S51)*(-1 + x)) - S23^2*S34*x - 
          S23*S45*(S34 + S51*(-2 + x) - 2*S34*x) + 
          S12*(-(S45*S51*(-1 + x)) + S23^2*x + S23*(S45 - S45*x - S51*x)))*
         F[1, {0, 0, 1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^3*(S23 + S34 - S51)*x^2*
         (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x) - 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {0, 1, -1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^3*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
          S23*S34*(S45 + S34*x + S45*x) + S12*(-(S45*S51*(-1 + x)) + 
            S23*(S45*(-1 + x) - S34*x) + S34*(2*S45*(-1 + x) + S51*x)))*
         F[1, {0, 1, 0, 0, 1, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*x^2*(-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - 
          S23^2*S34*x + S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
          S23*(-(S45*S51*(-2 + x)) + S34*(-S45 + 2*S45*x + S51*x)))*
         F[1, {0, 1, 0, 1, 1, 0, 1, 2, -1, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*x^3*(-(S12^2*(S23 - S51)*(-1 + x)*(S45 - S45*x + 
             (S23 - S51)*x)) + (S23*S34 + S45*(-S34 + S51))*
           (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x)) + 
          S12*(S45*(S34 - S51)*(S45 + S51)*(-1 + x)^2 + S23^2*S34*(-2 + x)*
             x + S23*(S45*S51*(-1 + x)^2 - S34*(2*S45*(-1 + x)^2 + 
                S51*(-2 + x)*x))))*F[1, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^3*S34*S45*(-S12 + S34 + S45)*
         x^2*F[1, {0, 1, 1, -1, 1, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^3*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + 
          S45*S51)*x^2*F[1, {0, 1, 1, 0, 1, 0, 1, 2, -1, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*S45*x^3*(-(S34*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) - S12*(S23*S34*(-2 + x) - 
            S45*S51*(-1 + x) + S34*(S45 + S51 - S45*x - 2*S51*x)))*
         F[1, {0, 1, 1, 0, 1, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^3*S45*S51*(-S23 + S45 + S51)*
         x^2*F[1, {0, 1, 1, 1, 1, 0, 1, 2, -2, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*S45*S51*x^3*(S23*S34 + S45*(-S34 + S51) + 
          S12*(2*S45 + S51 - 2*S45*x - 2*S51*x + S23*(-1 + 2*x)))*
         F[1, {0, 1, 1, 1, 1, 0, 1, 2, -1, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*S12*S45*S51*x^4*(-(S45*S51*(-1 + x)) + 
          S34*(S45*(-1 + x) - S23*x) + S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {0, 1, 1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]), 
     Insertion[ep^4*s34*Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)]]/
       (prop[2]*prop[3]*prop[4]*prop[5]*prop[7]*prop[8]) -> 
      ep^4*S51*x*Sqrt[(S12 - S45)^2*x^2]*F[1, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 
         0}], Insertion[(ep^3*Mu11*tr5)/prop[8]]/(prop[1]*prop[2]*prop[3]*
        prop[6]*prop[7]*prop[8]) -> (ep^3*S12*S51*(S12 - S34 + S51)*x^4*
         F[1, {-1, 1, 1, 0, 0, 1, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^3*S12*(-(S23*S34) + S34*S45 + 2*S23*S51 - S45*S51 + 
          S12*(S23 + S51))*x^4*F[1, {0, 0, 1, 0, 0, 1, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*x^3*(-((S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) + 
          S12*(-(S23*(S51 + S34*(-2 + x) - 2*S51*x)) + (S34 - S51)*
             (S45*(-1 + x) + S51*(-1 + 2*x))))*F[1, {0, 1, 0, 0, 0, 1, 1, 2, 
           0, 0, 0}])/(16*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^3*(S12^2*(S23 - S51) + S34*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-2*S23*S34 + S45*S51 + S34*(S45 + S51)))*x^3*
         F[1, {0, 1, 1, -1, 0, 1, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^3*S51*(S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))*x^3*
         F[1, {0, 1, 1, 0, 0, 1, 1, 2, -1, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*S12*S51*x^4*(S45*S51*(-2 + x) + S34*(2*S45 + S23*x - S45*x) + 
          S12*(2*S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {0, 1, 1, 0, 0, 1, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^3*S12*S23*(S12 + S23 - S45)*
         x^4*F[1, {1, -1, 1, 0, 0, 1, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^3*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + S12^2*(S23 - S51)*
           (-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + S23^2*(-1 + 2*x) + 
            S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x)))*
         F[1, {1, 0, 0, 0, 0, 1, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51)) + 
          S12^2*(-S23 + S51) + S45*(S23*S34 + S45*(-S34 + S51)))*x^3*
         F[1, {1, 0, 1, -1, 0, 1, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-S23^2 + S45*S51 + S23*(S45 + S51)))*x^3*
         F[1, {1, 0, 1, 0, 0, 1, 1, 2, -1, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*S12*x^4*(-(S45^2*(S34 - S51)*(-1 + x)) - S23^2*S34*x - 
          S23*S45*(S34 + S51*(-2 + x) - 2*S34*x) + 
          S12*(-(S45*S51*(-1 + x)) + S23^2*x + S23*(S45 - S45*x - S51*x)))*
         F[1, {1, 0, 1, 0, 0, 1, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^3*(S23 + S34 - S51)*x^2*
         (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x) - 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, -1, 0, 0, 1, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^3*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
          S23*S34*(S45 + S34*x + S45*x) + S12*(-(S45*S51*(-1 + x)) + 
            S23*(S45*(-1 + x) - S34*x) + S34*(2*S45*(-1 + x) + S51*x)))*
         F[1, {1, 1, 0, -1, 0, 1, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*x^2*(-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - 
          S23^2*S34*x + S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
          S23*(-(S45*S51*(-2 + x)) + S34*(-S45 + 2*S45*x + S51*x)))*
         F[1, {1, 1, 0, 0, 0, 1, 1, 2, -1, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*x^3*(-(S12^2*(S23 - S51)*(-1 + x)*(S45 - S45*x + 
             (S23 - S51)*x)) + (S23*S34 + S45*(-S34 + S51))*
           (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x)) + 
          S12*(S45*(S34 - S51)*(S45 + S51)*(-1 + x)^2 + S23^2*S34*(-2 + x)*
             x + S23*(S45*S51*(-1 + x)^2 - S34*(2*S45*(-1 + x)^2 + 
                S51*(-2 + x)*x))))*F[1, {1, 1, 0, 0, 0, 1, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^3*S34*S45*(-S12 + S34 + S45)*
         x^2*F[1, {1, 1, 1, -2, 0, 1, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^3*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + 
          S45*S51)*x^2*F[1, {1, 1, 1, -1, 0, 1, 1, 2, -1, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*S45*x^3*(-(S34*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) - S12*(S23*S34*(-2 + x) - 
            S45*S51*(-1 + x) + S34*(S45 + S51 - S45*x - 2*S51*x)))*
         F[1, {1, 1, 1, -1, 0, 1, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^3*S45*S51*(-S23 + S45 + S51)*
         x^2*F[1, {1, 1, 1, 0, 0, 1, 1, 2, -2, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*S45*S51*x^3*(S23*S34 + S45*(-S34 + S51) + 
          S12*(2*S45 + S51 - 2*S45*x - 2*S51*x + S23*(-1 + 2*x)))*
         F[1, {1, 1, 1, 0, 0, 1, 1, 2, -1, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*S12*S45*S51*x^4*(-(S45*S51*(-1 + x)) + 
          S34*(S45*(-1 + x) - S23*x) + S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {1, 1, 1, 0, 0, 1, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]), 
     Insertion[ep^4*s23*(s12 - s34)]/(prop[1]*prop[2]*prop[3]*prop[6]*prop[7]*
        prop[8]) -> ep^4*S45*(S34 - S51 + S12*(-1 + x))*x*
       F[1, {1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}], 
     Insertion[(ep^3*Mu22*tr5)/prop[8]]/(prop[2]*prop[3]*prop[5]*prop[6]*
        prop[7]*prop[8]) -> (ep^3*S12*S51*(S12 - S34 + S51)*x^4*
         F[1, {0, 1, 1, 0, -1, 1, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*(S12^2*(S23 - S51) + S34*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-2*S23*S34 + S45*S51 + S34*(S45 + S51)))*x^3*
         F[1, {0, 1, 1, 0, 0, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^3*S51*(S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))*x^3*
         F[1, {0, 1, 1, 0, 0, 1, 0, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^3*S12*(-(S23*S34) + S34*S45 + 2*S23*S51 - S45*S51 + 
          S12*(S23 + S51))*x^4*F[1, {0, 1, 1, 0, 0, 1, 1, 2, 0, -1, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*x^3*(-((S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) + 
          S12*(-(S23*(S51 + S34*(-2 + x) - 2*S51*x)) + (S34 - S51)*
             (S45*(-1 + x) + S51*(-1 + 2*x))))*F[1, {0, 1, 1, 0, 0, 1, 1, 2, 
           0, 0, -1}])/(16*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^3*S12*S51*x^4*(S45*S51*(-2 + x) + S34*(2*S45 + S23*x - S45*x) + 
          S12*(2*S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {0, 1, 1, 0, 0, 1, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^3*S34*S45*(-S12 + S34 + S45)*
         x^2*F[1, {0, 1, 1, 0, 1, -1, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^3*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + 
          S45*S51)*x^2*F[1, {0, 1, 1, 0, 1, 0, 0, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51)) + 
          S12^2*(-S23 + S51) + S45*(S23*S34 + S45*(-S34 + S51)))*x^3*
         F[1, {0, 1, 1, 0, 1, 0, 1, 2, 0, -1, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^3*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
          S23*S34*(S45 + S34*x + S45*x) + S12*(-(S45*S51*(-1 + x)) + 
            S23*(S45*(-1 + x) - S34*x) + S34*(2*S45*(-1 + x) + S51*x)))*
         F[1, {0, 1, 1, 0, 1, 0, 1, 2, 0, 0, -1}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*S45*x^3*(-(S34*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) - S12*(S23*S34*(-2 + x) - 
            S45*S51*(-1 + x) + S34*(S45 + S51 - S45*x - 2*S51*x)))*
         F[1, {0, 1, 1, 0, 1, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^3*S45*S51*(-S23 + S45 + S51)*
         x^2*F[1, {0, 1, 1, 0, 1, 1, -1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-S23^2 + S45*S51 + S23*(S45 + S51)))*x^3*
         F[1, {0, 1, 1, 0, 1, 1, 0, 2, 0, -1, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*x^2*(-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - 
          S23^2*S34*x + S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
          S23*(-(S45*S51*(-2 + x)) + S34*(-S45 + 2*S45*x + S51*x)))*
         F[1, {0, 1, 1, 0, 1, 1, 0, 2, 0, 0, -1}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*S45*S51*x^3*(S23*S34 + S45*(-S34 + S51) + 
          S12*(2*S45 + S51 - 2*S45*x - 2*S51*x + S23*(-1 + 2*x)))*
         F[1, {0, 1, 1, 0, 1, 1, 0, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^3*S12*S23*(S12 + S23 - S45)*
         x^4*F[1, {0, 1, 1, 0, 1, 1, 1, 2, 0, -2, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^3*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + S12^2*(S23 - S51)*
           (-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + S23^2*(-1 + 2*x) + 
            S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x)))*
         F[1, {0, 1, 1, 0, 1, 1, 1, 2, 0, -1, -1}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*S12*x^4*(-(S45^2*(S34 - S51)*(-1 + x)) - S23^2*S34*x - 
          S23*S45*(S34 + S51*(-2 + x) - 2*S34*x) + 
          S12*(-(S45*S51*(-1 + x)) + S23^2*x + S23*(S45 - S45*x - S51*x)))*
         F[1, {0, 1, 1, 0, 1, 1, 1, 2, 0, -1, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^3*(S23 + S34 - S51)*x^2*
         (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x) - 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {0, 1, 1, 0, 1, 1, 1, 2, 0, 0, -2}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*x^3*(-(S12^2*(S23 - S51)*(-1 + x)*(S45 - S45*x + 
             (S23 - S51)*x)) + (S23*S34 + S45*(-S34 + S51))*
           (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x)) + 
          S12*(S45*(S34 - S51)*(S45 + S51)*(-1 + x)^2 + S23^2*S34*(-2 + x)*
             x + S23*(S45*S51*(-1 + x)^2 - S34*(2*S45*(-1 + x)^2 + 
                S51*(-2 + x)*x))))*F[1, {0, 1, 1, 0, 1, 1, 1, 2, 0, 0, -1}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*S12*S45*S51*x^4*(-(S45*S51*(-1 + x)) + 
          S34*(S45*(-1 + x) - S23*x) + S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {0, 1, 1, 0, 1, 1, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]), 
     Insertion[ep^4*(s12*s15 - p1s*s34 - s15*s45)]/(prop[2]*prop[3]*prop[5]*
        prop[6]*prop[7]*prop[8]) -> ep^4*x*(S45*S51*(-1 + x) + 
        S34*(S45 + S23*x - S45*x) + S12*(S45*(-1 + x) - (S23 + S51*(-1 + x))*
           x))*F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
     Insertion[ep^4*s15*(p1s - s23 + s45)*prop[4] + ep^4*s15*(-s15 + s23)*
          prop[9]]/(prop[1]*prop[3]*prop[4]*prop[5]*prop[6]*prop[7]*
        prop[8]) -> ep^4*x*(S12 + S45 - 2*S12*x)*(S45*(-1 + x) - S23*x)*
        F[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + ep^4*(-S23 + S45)*x*
        (S45 + S23*x - S45*x)*F[1, {1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0}], 
     Insertion[ep^4*s15^2*s45]/(prop[1]*prop[3]*prop[4]*prop[5]*prop[6]*
        prop[7]*prop[8]) -> ep^4*S12*x^2*(S45 + S23*x - S45*x)^2*
       F[1, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
     Insertion[(ep^3*p1s*(s15 - s34)*prop[1]*prop[4])/prop[2] + 
         (ep^3*p1s*(-s15 + s34)*prop[4]*prop[5])/(2*prop[8]) + 
         ep^4*s15*(s15 - s34)*prop[9]]/(prop[1]*prop[2]*prop[4]*prop[5]*
        prop[6]*prop[7]*prop[8]) -> ep^3*(-1 + x)*(-S45 + S12*x)*
        (S45 - S45*x + (S23 - S51)*x)*F[1, {0, 2, 0, 0, 1, 1, 1, 1, 0, 0, 
          0}] + (ep^3*(-1 + x)*(-S45 + S12*x)*(S45*(-1 + x) + (-S23 + S51)*x)*
         F[1, {1, 1, 0, 0, 0, 1, 1, 2, 0, 0, 0}])/2 + 
       ep^4*(S45 + S23*x - S45*x)*(S45 - S45*x + (S23 - S51)*x)*
        F[1, {1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0}], 
     Insertion[ep^4*s15*(s12*s15 - p1s*s34)]/(prop[1]*prop[2]*prop[4]*prop[5]*
        prop[6]*prop[7]*prop[8]) -> ep^4*x*(S45 + S23*x - S45*x)*
       (-(S51*(-1 + x)*(-S45 + S12*x)) + (S34 + S12*(-1 + x))*
         (S45 + S23*x - S45*x))*F[1, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
     Insertion[ep^4*Mu12*tr5]/(prop[2]*prop[3]*prop[4]*prop[5]*prop[6]*
        prop[7]*prop[8]) -> (ep^4*S12*S51*(S12 - S34 + S51)*x^4*
         F[1, {-1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(S12^2*(S23 - S51) + S34*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-2*S23*S34 + S45*S51 + S34*(S45 + S51)))*x^3*
         F[1, {-1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*S51*(S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))*x^3*
         F[1, {-1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*S12*(-(S23*S34) + S34*S45 + 2*S23*S51 - S45*S51 + 
          S12*(S23 + S51))*x^4*F[1, {-1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*x^3*(-((S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) + 
          S12*(-(S23*(S51 + S34*(-2 + x) - 2*S51*x)) + (S34 - S51)*
             (S45*(-1 + x) + S51*(-1 + 2*x))))*F[1, {-1, 1, 1, 1, 1, 1, 1, 1, 
           0, 0, -1}])/(32*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*S12*S51*x^4*(S45*S51*(-2 + x) + S34*(2*S45 + S23*x - S45*x) + 
          S12*(2*S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*S12*(-(S23*S34) + S34*S45 + 2*S23*S51 - S45*S51 + 
          S12*(S23 + S51))*x^4*F[1, {0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51)) + 
          S12^2*(-S23 + S51) + S45*(S23*S34 + S45*(-S34 + S51)))*x^3*
         F[1, {0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-S23^2 + S45*S51 + S23*(S45 + S51)))*x^3*
         F[1, {0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*S12*S23*(S12 + S23 - S45)*
         x^4*F[1, {0, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + S12^2*(S23 - S51)*
           (-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + S23^2*(-1 + 2*x) + 
            S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x)))*
         F[1, {0, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*S12*x^4*(-(S45^2*(S34 - S51)*(-1 + x)) - S23^2*S34*x - 
          S23*S45*(S34 + S51*(-2 + x) - 2*S34*x) + 
          S12*(-(S45*S51*(-1 + x)) + S23^2*x + S23*(S45 - S45*x - S51*x)))*
         F[1, {0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*x^3*(-((S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) + 
          S12*(-(S23*(S51 + S34*(-2 + x) - 2*S51*x)) + (S34 - S51)*
             (S45*(-1 + x) + S51*(-1 + 2*x))))*F[1, {0, 1, 0, 1, 0, 1, 1, 1, 
           0, 0, 0}])/(32*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
          S23*S34*(S45 + S34*x + S45*x) + S12*(-(S45*S51*(-1 + x)) + 
            S23*(S45*(-1 + x) - S34*x) + S34*(2*S45*(-1 + x) + S51*x)))*
         F[1, {0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*x^2*(-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - 
          S23^2*S34*x + S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
          S23*(-(S45*S51*(-2 + x)) + S34*(-S45 + 2*S45*x + S51*x)))*
         F[1, {0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + S12^2*(S23 - S51)*
           (-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + S23^2*(-1 + 2*x) + 
            S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x)))*
         F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(S23 + S34 - S51)*x^2*
         (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x) - 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*x^3*(-(S12^2*(S23 - S51)*(-1 + x)*(S45 - S45*x + 
             (S23 - S51)*x)) + (S23*S34 + S45*(-S34 + S51))*
           (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x)) + 
          S12*(S45*(S34 - S51)*(S45 + S51)*(-1 + x)^2 + S23^2*S34*(-2 + x)*
             x + S23*(S45*S51*(-1 + x)^2 - S34*(2*S45*(-1 + x)^2 + 
                S51*(-2 + x)*x))))*F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(S12^2*(S23 - S51) + S34*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-2*S23*S34 + S45*S51 + S34*(S45 + S51)))*x^3*
         F[1, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*S34*S45*(-S12 + S34 + S45)*
         x^2*F[1, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + 
          S45*S51)*x^2*F[1, {0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51)) + 
          S12^2*(-S23 + S51) + S45*(S23*S34 + S45*(-S34 + S51)))*x^3*
         F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
          S23*S34*(S45 + S34*x + S45*x) + S12*(-(S45*S51*(-1 + x)) + 
            S23*(S45*(-1 + x) - S34*x) + S34*(2*S45*(-1 + x) + S51*x)))*
         F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*S45*x^3*(-(S34*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) - S12*(S23*S34*(-2 + x) - 
            S45*S51*(-1 + x) + S34*(S45 + S51 - S45*x - 2*S51*x)))*
         F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*S51*(S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))*x^3*
         F[1, {0, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*S12*S51*x^4*(S45*S51*(-2 + x) + S34*(2*S45 + S23*x - S45*x) + 
          S12*(2*S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + 
          S45*S51)*x^2*F[1, {0, 1, 1, 1, 1, 0, 1, 1, -1, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*S45*x^3*(-(S34*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) - S12*(S23*S34*(-2 + x) - 
            S45*S51*(-1 + x) + S34*(S45 + S51 - S45*x - 2*S51*x)))*
         F[1, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*S45*S51*(-S23 + S45 + S51)*
         x^2*F[1, {0, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*S45*S51*x^3*(S23*S34 + S45*(-S34 + S51) + 
          S12*(2*S45 + S51 - 2*S45*x - 2*S51*x + S23*(-1 + 2*x)))*
         F[1, {0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]*F[1, {0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 
           0}])/32 + (ep^4*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-S23^2 + S45*S51 + S23*(S45 + S51)))*x^3*
         F[1, {0, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*x^2*(-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - 
          S23^2*S34*x + S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
          S23*(-(S45*S51*(-2 + x)) + S34*(-S45 + 2*S45*x + S51*x)))*
         F[1, {0, 1, 1, 1, 1, 1, 1, 1, -1, 0, -1}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*S45*S51*x^3*(S23*S34 + S45*(-S34 + S51) + 
          S12*(2*S45 + S51 - 2*S45*x - 2*S51*x + S23*(-1 + 2*x)))*
         F[1, {0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*S12*x^4*(-(S45^2*(S34 - S51)*(-1 + x)) - S23^2*S34*x - 
          S23*S45*(S34 + S51*(-2 + x) - 2*S34*x) + 
          S12*(-(S45*S51*(-1 + x)) + S23^2*x + S23*(S45 - S45*x - S51*x)))*
         F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*x^3*(-(S12^2*(S23 - S51)*(-1 + x)*(S45 - S45*x + 
             (S23 - S51)*x)) + (S23*S34 + S45*(-S34 + S51))*
           (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x)) + 
          S12*(S45*(S34 - S51)*(S45 + S51)*(-1 + x)^2 + S23^2*S34*(-2 + x)*
             x + S23*(S45*S51*(-1 + x)^2 - S34*(2*S45*(-1 + x)^2 + 
                S51*(-2 + x)*x))))*F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*S12*S45*S51*x^4*(-(S45*S51*(-1 + x)) + 
          S34*(S45*(-1 + x) - S23*x) + S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]), 
     Insertion[ep^4*(-p1s + s15)*s34*prop[11]]/(prop[2]*prop[3]*prop[4]*
        prop[5]*prop[6]*prop[7]*prop[8]) -> ep^4*S51*x^2*(S12 + S23 - S12*x)*
       F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}], 
     Insertion[ep^4*s15*s34*s45]/(prop[2]*prop[3]*prop[4]*prop[5]*prop[6]*
        prop[7]*prop[8]) -> ep^4*S12*S51*x^3*(S45 + S23*x - S45*x)*
       F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
     Insertion[ep^4*Mu12*tr5]/(prop[1]*prop[2]*prop[3]*prop[5]*prop[6]*
        prop[7]*prop[8]) -> (ep^4*S12*S51*(S12 - S34 + S51)*x^4*
         F[1, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(S12^2*(S23 - S51) + S34*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-2*S23*S34 + S45*S51 + S34*(S45 + S51)))*x^3*
         F[1, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*S51*(S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))*x^3*
         F[1, {0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*S12*(-(S23*S34) + S34*S45 + 2*S23*S51 - S45*S51 + 
          S12*(S23 + S51))*x^4*F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*x^3*(-((S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) + 
          S12*(-(S23*(S51 + S34*(-2 + x) - 2*S51*x)) + (S34 - S51)*
             (S45*(-1 + x) + S51*(-1 + 2*x))))*F[1, {0, 1, 1, 0, 1, 1, 1, 1, 
           0, 0, -1}])/(32*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*S12*S51*x^4*(S45*S51*(-2 + x) + S34*(2*S45 + S23*x - S45*x) + 
          S12*(2*S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*S12*(-(S23*S34) + S34*S45 + 2*S23*S51 - S45*S51 + 
          S12*(S23 + S51))*x^4*F[1, {1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51)) + 
          S12^2*(-S23 + S51) + S45*(S23*S34 + S45*(-S34 + S51)))*x^3*
         F[1, {1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-S23^2 + S45*S51 + S23*(S45 + S51)))*x^3*
         F[1, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*S12*S23*(S12 + S23 - S45)*
         x^4*F[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + S12^2*(S23 - S51)*
           (-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + S23^2*(-1 + 2*x) + 
            S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x)))*
         F[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, -1}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*S12*x^4*(-(S45^2*(S34 - S51)*(-1 + x)) - S23^2*S34*x - 
          S23*S45*(S34 + S51*(-2 + x) - 2*S34*x) + 
          S12*(-(S45*S51*(-1 + x)) + S23^2*x + S23*(S45 - S45*x - S51*x)))*
         F[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*x^3*(-((S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) + 
          S12*(-(S23*(S51 + S34*(-2 + x) - 2*S51*x)) + (S34 - S51)*
             (S45*(-1 + x) + S51*(-1 + 2*x))))*F[1, {1, 1, 0, 0, 0, 1, 1, 1, 
           0, 0, 0}])/(32*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
          S23*S34*(S45 + S34*x + S45*x) + S12*(-(S45*S51*(-1 + x)) + 
            S23*(S45*(-1 + x) - S34*x) + S34*(2*S45*(-1 + x) + S51*x)))*
         F[1, {1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*x^2*(-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - 
          S23^2*S34*x + S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
          S23*(-(S45*S51*(-2 + x)) + S34*(-S45 + 2*S45*x + S51*x)))*
         F[1, {1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + S12^2*(S23 - S51)*
           (-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + S23^2*(-1 + 2*x) + 
            S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x)))*
         F[1, {1, 1, 0, 0, 1, 1, 1, 1, 0, -1, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(S23 + S34 - S51)*x^2*
         (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x) - 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, -1}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*x^3*(-(S12^2*(S23 - S51)*(-1 + x)*(S45 - S45*x + 
             (S23 - S51)*x)) + (S23*S34 + S45*(-S34 + S51))*
           (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x)) + 
          S12*(S45*(S34 - S51)*(S45 + S51)*(-1 + x)^2 + S23^2*S34*(-2 + x)*
             x + S23*(S45*S51*(-1 + x)^2 - S34*(2*S45*(-1 + x)^2 + 
                S51*(-2 + x)*x))))*F[1, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(S12^2*(S23 - S51) + S34*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-2*S23*S34 + S45*S51 + S34*(S45 + S51)))*x^3*
         F[1, {1, 1, 1, -1, 0, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*S34*S45*(-S12 + S34 + S45)*
         x^2*F[1, {1, 1, 1, -1, 1, 0, 1, 1, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + 
          S45*S51)*x^2*F[1, {1, 1, 1, -1, 1, 1, 0, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51)) + 
          S12^2*(-S23 + S51) + S45*(S23*S34 + S45*(-S34 + S51)))*x^3*
         F[1, {1, 1, 1, -1, 1, 1, 1, 1, 0, -1, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
          S23*S34*(S45 + S34*x + S45*x) + S12*(-(S45*S51*(-1 + x)) + 
            S23*(S45*(-1 + x) - S34*x) + S34*(2*S45*(-1 + x) + S51*x)))*
         F[1, {1, 1, 1, -1, 1, 1, 1, 1, 0, 0, -1}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*S45*x^3*(-(S34*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) - S12*(S23*S34*(-2 + x) - 
            S45*S51*(-1 + x) + S34*(S45 + S51 - S45*x - 2*S51*x)))*
         F[1, {1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*S51*(S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))*x^3*
         F[1, {1, 1, 1, 0, 0, 1, 1, 1, -1, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*S12*S51*x^4*(S45*S51*(-2 + x) + S34*(2*S45 + S23*x - S45*x) + 
          S12*(2*S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + 
          S45*S51)*x^2*F[1, {1, 1, 1, 0, 1, 0, 1, 1, -1, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*S45*x^3*(-(S34*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) - S12*(S23*S34*(-2 + x) - 
            S45*S51*(-1 + x) + S34*(S45 + S51 - S45*x - 2*S51*x)))*
         F[1, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*S45*S51*(-S23 + S45 + S51)*
         x^2*F[1, {1, 1, 1, 0, 1, 1, 0, 1, -1, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*S45*S51*x^3*(S23*S34 + S45*(-S34 + S51) + 
          S12*(2*S45 + S51 - 2*S45*x - 2*S51*x + S23*(-1 + 2*x)))*
         F[1, {1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]*F[1, {1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 
           0}])/32 + (ep^4*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-S23^2 + S45*S51 + S23*(S45 + S51)))*x^3*
         F[1, {1, 1, 1, 0, 1, 1, 1, 1, -1, -1, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*x^2*(-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - 
          S23^2*S34*x + S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
          S23*(-(S45*S51*(-2 + x)) + S34*(-S45 + 2*S45*x + S51*x)))*
         F[1, {1, 1, 1, 0, 1, 1, 1, 1, -1, 0, -1}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*S45*S51*x^3*(S23*S34 + S45*(-S34 + S51) + 
          S12*(2*S45 + S51 - 2*S45*x - 2*S51*x + S23*(-1 + 2*x)))*
         F[1, {1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*S12*x^4*(-(S45^2*(S34 - S51)*(-1 + x)) - S23^2*S34*x - 
          S23*S45*(S34 + S51*(-2 + x) - 2*S34*x) + 
          S12*(-(S45*S51*(-1 + x)) + S23^2*x + S23*(S45 - S45*x - S51*x)))*
         F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*x^3*(-(S12^2*(S23 - S51)*(-1 + x)*(S45 - S45*x + 
             (S23 - S51)*x)) + (S23*S34 + S45*(-S34 + S51))*
           (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x)) + 
          S12*(S45*(S34 - S51)*(S45 + S51)*(-1 + x)^2 + S23^2*S34*(-2 + x)*
             x + S23*(S45*S51*(-1 + x)^2 - S34*(2*S45*(-1 + x)^2 + 
                S51*(-2 + x)*x))))*F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*S12*S45*S51*x^4*(-(S45*S51*(-1 + x)) + 
          S34*(S45*(-1 + x) - S23*x) + S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]), 
     Insertion[ep^4*(-p1s + s15)*s23*prop[10]]/(prop[1]*prop[2]*prop[3]*
        prop[5]*prop[6]*prop[7]*prop[8]) -> ep^4*S45*x*(S12 + S23 - S12*x)*
       F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}], 
     Insertion[ep^4*s23*(s12*s15 - p1s*s34)]/(prop[1]*prop[2]*prop[3]*prop[5]*
        prop[6]*prop[7]*prop[8]) -> ep^4*S45*x*
       (-(S51*(-1 + x)*(-S45 + S12*x)) + (S34 + S12*(-1 + x))*
         (S45 + S23*x - S45*x))*F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
     Insertion[(ep^3*Mu11*tr5)/prop[8]]/(prop[1]*prop[2]*prop[3]*prop[4]*
        prop[7]*prop[8]) -> (ep^3*S12*S51*(S12 - S34 + S51)*x^4*
         F[1, {-1, 1, 1, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^3*S12*(-(S23*S34) + S34*S45 + 2*S23*S51 - S45*S51 + 
          S12*(S23 + S51))*x^4*F[1, {0, 0, 1, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*x^3*(-((S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) + 
          S12*(-(S23*(S51 + S34*(-2 + x) - 2*S51*x)) + (S34 - S51)*
             (S45*(-1 + x) + S51*(-1 + 2*x))))*F[1, {0, 1, 0, 1, 0, 0, 1, 2, 
           0, 0, 0}])/(16*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^3*(S12^2*(S23 - S51) + S34*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-2*S23*S34 + S45*S51 + S34*(S45 + S51)))*x^3*
         F[1, {0, 1, 1, 0, 0, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^3*S51*(S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))*x^3*
         F[1, {0, 1, 1, 1, 0, 0, 1, 2, -1, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*S12*S51*x^4*(S45*S51*(-2 + x) + S34*(2*S45 + S23*x - S45*x) + 
          S12*(2*S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {0, 1, 1, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^3*S12*S23*(S12 + S23 - S45)*
         x^4*F[1, {1, -1, 1, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^3*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + S12^2*(S23 - S51)*
           (-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + S23^2*(-1 + 2*x) + 
            S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x)))*
         F[1, {1, 0, 0, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51)) + 
          S12^2*(-S23 + S51) + S45*(S23*S34 + S45*(-S34 + S51)))*x^3*
         F[1, {1, 0, 1, 0, 0, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-S23^2 + S45*S51 + S23*(S45 + S51)))*x^3*
         F[1, {1, 0, 1, 1, 0, 0, 1, 2, -1, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*S12*x^4*(-(S45^2*(S34 - S51)*(-1 + x)) - S23^2*S34*x - 
          S23*S45*(S34 + S51*(-2 + x) - 2*S34*x) + 
          S12*(-(S45*S51*(-1 + x)) + S23^2*x + S23*(S45 - S45*x - S51*x)))*
         F[1, {1, 0, 1, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^3*(S23 + S34 - S51)*x^2*
         (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x) - 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, -1, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^3*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
          S23*S34*(S45 + S34*x + S45*x) + S12*(-(S45*S51*(-1 + x)) + 
            S23*(S45*(-1 + x) - S34*x) + S34*(2*S45*(-1 + x) + S51*x)))*
         F[1, {1, 1, 0, 0, 0, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*x^2*(-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - 
          S23^2*S34*x + S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
          S23*(-(S45*S51*(-2 + x)) + S34*(-S45 + 2*S45*x + S51*x)))*
         F[1, {1, 1, 0, 1, 0, 0, 1, 2, -1, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*x^3*(-(S12^2*(S23 - S51)*(-1 + x)*(S45 - S45*x + 
             (S23 - S51)*x)) + (S23*S34 + S45*(-S34 + S51))*
           (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x)) + 
          S12*(S45*(S34 - S51)*(S45 + S51)*(-1 + x)^2 + S23^2*S34*(-2 + x)*
             x + S23*(S45*S51*(-1 + x)^2 - S34*(2*S45*(-1 + x)^2 + 
                S51*(-2 + x)*x))))*F[1, {1, 1, 0, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^3*S34*S45*(-S12 + S34 + S45)*
         x^2*F[1, {1, 1, 1, -1, 0, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^3*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + 
          S45*S51)*x^2*F[1, {1, 1, 1, 0, 0, 0, 1, 2, -1, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*S45*x^3*(-(S34*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) - S12*(S23*S34*(-2 + x) - 
            S45*S51*(-1 + x) + S34*(S45 + S51 - S45*x - 2*S51*x)))*
         F[1, {1, 1, 1, 0, 0, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^3*S45*S51*(-S23 + S45 + S51)*
         x^2*F[1, {1, 1, 1, 1, 0, 0, 1, 2, -2, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*S45*S51*x^3*(S23*S34 + S45*(-S34 + S51) + 
          S12*(2*S45 + S51 - 2*S45*x - 2*S51*x + S23*(-1 + 2*x)))*
         F[1, {1, 1, 1, 1, 0, 0, 1, 2, -1, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^3*S12*S45*S51*x^4*(-(S45*S51*(-1 + x)) + 
          S34*(S45*(-1 + x) - S23*x) + S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {1, 1, 1, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]), 
     Insertion[-(ep^3*(-1 + 2*ep)*s23*s34)]/(prop[1]*prop[2]*prop[3]*prop[4]*
        prop[7]*prop[8]) -> (1 - 2*ep)*ep^3*S45*S51*x*
       F[1, {1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}], 
     Insertion[ep^4*Mu11*tr5]/(prop[1]*prop[2]*prop[3]*prop[4]*prop[5]*
        prop[7]*prop[8]) -> (ep^4*S12*S51*(S12 - S34 + S51)*x^4*
         F[1, {-1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*S12*(-(S23*S34) + S34*S45 + 2*S23*S51 - S45*S51 + 
          S12*(S23 + S51))*x^4*F[1, {0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*x^3*(-((S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) + 
          S12*(-(S23*(S51 + S34*(-2 + x) - 2*S51*x)) + (S34 - S51)*
             (S45*(-1 + x) + S51*(-1 + 2*x))))*F[1, {0, 1, 0, 1, 1, 0, 1, 1, 
           0, 0, 0}])/(16*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(S12^2*(S23 - S51) + S34*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-2*S23*S34 + S45*S51 + S34*(S45 + S51)))*x^3*
         F[1, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*S51*(S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))*x^3*
         F[1, {0, 1, 1, 1, 1, 0, 1, 1, -1, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*S12*S51*x^4*(S45*S51*(-2 + x) + S34*(2*S45 + S23*x - S45*x) + 
          S12*(2*S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*S12*S23*(S12 + S23 - S45)*
         x^4*F[1, {1, -1, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + S12^2*(S23 - S51)*
           (-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + S23^2*(-1 + 2*x) + 
            S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x)))*
         F[1, {1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51)) + 
          S12^2*(-S23 + S51) + S45*(S23*S34 + S45*(-S34 + S51)))*x^3*
         F[1, {1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-S23^2 + S45*S51 + S23*(S45 + S51)))*x^3*
         F[1, {1, 0, 1, 1, 1, 0, 1, 1, -1, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*S12*x^4*(-(S45^2*(S34 - S51)*(-1 + x)) - S23^2*S34*x - 
          S23*S45*(S34 + S51*(-2 + x) - 2*S34*x) + 
          S12*(-(S45*S51*(-1 + x)) + S23^2*x + S23*(S45 - S45*x - S51*x)))*
         F[1, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(S23 + S34 - S51)*x^2*
         (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x) - 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, -1, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x))) + 
          S23*S34*(S45 + S34*x + S45*x) + S12*(-(S45*S51*(-1 + x)) + 
            S23*(S45*(-1 + x) - S34*x) + S34*(2*S45*(-1 + x) + S51*x)))*
         F[1, {1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*x^2*(-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - 
          S23^2*S34*x + S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
          S23*(-(S45*S51*(-2 + x)) + S34*(-S45 + 2*S45*x + S51*x)))*
         F[1, {1, 1, 0, 1, 1, 0, 1, 1, -1, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*x^3*(-(S12^2*(S23 - S51)*(-1 + x)*(S45 - S45*x + 
             (S23 - S51)*x)) + (S23*S34 + S45*(-S34 + S51))*
           (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x)) + 
          S12*(S45*(S34 - S51)*(S45 + S51)*(-1 + x)^2 + S23^2*S34*(-2 + x)*
             x + S23*(S45*S51*(-1 + x)^2 - S34*(2*S45*(-1 + x)^2 + 
                S51*(-2 + x)*x))))*F[1, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*S34*S45*(-S12 + S34 + S45)*
         x^2*F[1, {1, 1, 1, -1, 1, 0, 1, 1, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + 
          S45*S51)*x^2*F[1, {1, 1, 1, 0, 1, 0, 1, 1, -1, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*S45*x^3*(-(S34*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) - S12*(S23*S34*(-2 + x) - 
            S45*S51*(-1 + x) + S34*(S45 + S51 - S45*x - 2*S51*x)))*
         F[1, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*S45*S51*(-S23 + S45 + S51)*
         x^2*F[1, {1, 1, 1, 1, 1, 0, 1, 1, -2, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*S45*S51*x^3*(S23*S34 + S45*(-S34 + S51) + 
          S12*(2*S45 + S51 - 2*S45*x - 2*S51*x + S23*(-1 + 2*x)))*
         F[1, {1, 1, 1, 1, 1, 0, 1, 1, -1, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*S12*S45*S51*x^4*(-(S45*S51*(-1 + x)) + 
          S34*(S45*(-1 + x) - S23*x) + S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]), 
     Insertion[-(ep^4*p1s*s23*s34*prop[4]) + ep^4*s15*s23*s34*prop[9]]/
       (prop[1]*prop[2]*prop[3]*prop[4]*prop[5]*prop[6]*prop[7]*prop[8]) -> 
      ep^4*S45*S51*(-1 + x)*x*(S45 - S12*x)*F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, 
          0, 0}] + ep^4*S45*S51*x*(S45 + S23*x - S45*x)*
        F[1, {1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0}], 
     Insertion[(ep^4*(-1 + 2*ep)*(Mu12^2 - Mu11*Mu22)*tr5)/(1 + 2*ep)]/
       (prop[1]*prop[2]*prop[3]*prop[4]*prop[5]*prop[6]*prop[7]*prop[8]) -> 
      (ep^4*(-1 + 2*ep)*(S12 - S34)^2*x^2*F[1, {-1, 1, 1, 1, 1, -1, 1, 1, 0, 
           0, 0}])/(1024*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S12 - S34)*S51*x^2*F[1, {-1, 1, 1, 1, 1, 0, 0, 1, 
           0, 0, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S12*(S12 - S34 + 2*S51)*x^3*
         F[1, {-1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(S34*(-S34 + S51) + S12^2*(-1 + x) - 
          S12*(S51 + S34*(-2 + x) - 2*S51*x))*F[1, {-1, 1, 1, 1, 1, 0, 1, 1, 
           0, 0, -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S12*(S12 - S34)*S51*x^4*
         F[1, {-1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S51^2*x^2*
         F[1, {-1, 1, 1, 1, 1, 1, -1, 1, 0, 0, 0}])/(1024*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12*S51*x^3*
         F[1, {-1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S51*x^2*
         (S12 - S34 + S51 + S12*x)*F[1, {-1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       ((1 - 2*ep)*ep^4*S12*S51^2*x^4*F[1, {-1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12^2*x^4*F[1, {-1, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0}])/
        (1024*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S12*(S34 - S51 + S12*(-1 + x))*x^3*
         F[1, {-1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + ((1 - 2*ep)*ep^4*S12^2*S51*x^5*
         F[1, {-1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S34 - S51 + S12*(-1 + x))^2*x^2*
         F[1, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2}])/(1024*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12*S51*
         (S34 - S51 + S12*(-1 + x))*x^4*F[1, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 
           -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12^2*S51^2*x^6*F[1, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 
           0}])/(1024*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12*(S12 - S34 + 2*S51)*x^3*
         F[1, {0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + ((1 - 2*ep)*ep^4*S12*S51*x^3*
         F[1, {0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + ((1 - 2*ep)*ep^4*S12^2*x^4*
         F[1, {0, 0, 1, 1, 0, 1, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12*(S34 - S51 + S12*(-1 + x))*x^3*
         F[1, {0, 0, 1, 1, 0, 1, 1, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12^2*S51*x^5*
         F[1, {0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(-S12^2 + S34*S45 + S12*(S34 + S45))*x^2*
         F[1, {0, 0, 1, 1, 1, -1, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*(-(S23*S34) + S45*(S34 + S51) + 
          S12*(S23 + S45 + S51))*x^2*F[1, {0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12*(S12 + 2*S23 - S45)*x^3*
         F[1, {0, 0, 1, 1, 1, 0, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x^2*(S23*S34 + S45*(S34 - S51) + 2*S12^2*(-1 + x) - 
          S12*(S23 - S45 + S51 + S34*(-2 + x) - 2*S23*x + S45*x - 2*S51*x))*
         F[1, {0, 0, 1, 1, 1, 0, 1, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12*x^3*
         (S45*S51*(-2 + x) + S34*(S45 - S23*x + S45*x) + 
          S12*(S45*(-1 + x) + (S23 + S51)*x))*F[1, {0, 0, 1, 1, 1, 0, 1, 1, 
           0, 0, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(-S23 + S45)*S51*x^2*F[1, {0, 0, 1, 1, 1, 1, -1, 1, 
           0, 0, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S12*(S23 - S45)*x^3*F[1, {0, 0, 1, 1, 1, 1, 0, 1, 0, 
           -1, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(-(S23*S34) + S34*S45 + 2*S23*S51 - S45*S51 + 
          S12*(S23 + S45 + S51 + S23*x - S45*x + S51*x))*
         F[1, {0, 0, 1, 1, 1, 1, 0, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12*S51*x^3*
         (S45 + 2*S23*x - 2*S45*x)*F[1, {0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S12*x^3*(S12 + S23 - S12*x)*
         F[1, {0, 0, 1, 1, 1, 1, 1, 1, 0, -1, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12^2*x^4*
         (S45 + S23*x - S45*x)*F[1, {0, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S34 - S51 + S12*(-1 + x))*x^2*(S12 + S23 - S12*x)*
         F[1, {0, 0, 1, 1, 1, 1, 1, 1, 0, 0, -2}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12*x^3*
         (S34*(S45*(-1 + x) - S23*x) + S51*(S45 + 2*S23*x - S45*x) + 
          S12*(-1 + x)*(S45*(-1 + x) - (S23 + S51)*x))*
         F[1, {0, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S12^2*S51*x^5*
         (S45 + S23*x - S45*x)*F[1, {0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x^2*(S34*(-S34 + S51) + S12^2*(-1 + x) - 
          S12*(S51 + S34*(-2 + x) - 2*S51*x))*F[1, {0, 1, 0, 1, 0, 0, 1, 1, 
           0, 0, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S51*x^2*(S12 - S34 + S51 + S12*x)*
         F[1, {0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12*(S34 - S51 + S12*(-1 + x))*x^3*
         F[1, {0, 1, 0, 1, 0, 1, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*(S34 - S51 + S12*(-1 + x))^2*x^2*
         F[1, {0, 1, 0, 1, 0, 1, 1, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S12*S51*
         (S34 - S51 + S12*(-1 + x))*x^4*F[1, {0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x*(S12*(S45*(-1 + x) - S34*x) + 
          S34*(S45 + S34*x + S45*x))*F[1, {0, 1, 0, 1, 1, -1, 1, 1, 0, 0, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S45*S51*(1 + x) + S12*(S45*(-1 + x) + 
            (S23 - S51)*x) + S34*(S45 - S23*x + S45*x + 2*S51*x))*
         F[1, {0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(-(S23*S34) + 2*S45*(S34 - S51) + 
          S12^2*(-1 + x) + S12*(S23 + S34 - S45 - 2*S51 - 2*S23*x - 2*S34*x + 
            S45*x + 4*S51*x))*F[1, {0, 1, 0, 1, 1, 0, 1, 1, 0, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x*(-(S45*S51*(-1 + x)) - S34^2*x + 
          S12*(-1 + x)*(S45*(-1 + x) - (2*S23 + S34 - 2*S51)*x) + 
          S34*(S45*(-1 + x) + (-2*S23 + S51)*x))*
         F[1, {0, 1, 0, 1, 1, 0, 1, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x^2*(S12^2*(-1 + x)*(S45*(-1 + x) + (S23 - S51)*x) + 
          S34*(-(S45*S51*(1 + x)) + S34*(S45 - S23*x + S45*x)) + 
          S12*(S45*S51*(-1 + x)^2 + S34*(-(x*(S51 + S23*(-2 + x) - 
                 2*S51*x)) + S45*(-2 + x + x^2))))*
         F[1, {0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S51*x*
         (S45 - S23*x + S45*x + S51*x)*F[1, {0, 1, 0, 1, 1, 1, -1, 1, 0, 0, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(2*S23*S34 - 2*S34*S45 - S23*S51 + 2*S45*S51 + 
          S12*(S45 + S51 + S23*(-2 + x) - S45*x - 2*S51*x))*
         F[1, {0, 1, 0, 1, 1, 1, 0, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x) + 
          S51*(S45 - S45*x + (-S23 + S51)*x) + S34*(S45*(-1 + x) - 
            (S23 + S51)*x))*F[1, {0, 1, 0, 1, 1, 1, 0, 1, 0, 0, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S51*x^2*(-(S45*S51*(1 + x)) + 
          S34*(S45 - S23*x + S45*x) + S12*(-((S23 - S51)*x*(-1 + 2*x)) + 
            S45*(-1 - x + 2*x^2)))*F[1, {0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12*x^3*(S12 + S23 - S12*x)*
         F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, -2, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*(S34 - S51 + S12*(-1 + x))*x^2*(S12 + S23 - S12*x)*
         F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, -1, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12*x^3*
         (S34*(S45*(-1 + x) - S23*x) + S51*(S45 - S23*x - S45*x) + 
          S12*(-1 + x)*(S45*(-1 + x) - (S23 - 2*S51)*x))*
         F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*(S34 - S51 + S12*(-1 + x))*x^2*
         (-(S45*S51*(-1 + x)) + S34*(S45*(-1 + x) - S23*x) + 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S12*S51*x^4*
         (-(S45*S51*(-1 + x)) + S34*(S45*(-1 + x) - S23*x) + 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*(S12 - S34)^2*
         x^2*F[1, {0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*(S12 - S34)*S51*x^2*F[1, {0, 1, 1, 0, 0, 1, 0, 1, 0, 
           0, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12*(S12 - S34 + 2*S51)*x^3*
         F[1, {0, 1, 1, 0, 0, 1, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x^2*(S34*(-S34 + S51) + S12^2*(-1 + x) - 
          S12*(S51 + S34*(-2 + x) - 2*S51*x))*F[1, {0, 1, 1, 0, 0, 1, 1, 1, 
           0, 0, -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12*(S12 - S34)*S51*x^4*
         F[1, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*(S12 - S34)*S45*
         x*F[1, {0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S12^2 - S34*S45 - S12*(S34 + S45))*x^2*
         F[1, {0, 1, 1, 0, 1, 0, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S12*(S45*(-1 + x) - S34*x) + 
          S34*(S45 + S34*x + S45*x))*F[1, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 
           -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(-S12 + S34)*S45*(S34 + S12*(-1 + x))*x^2*
         F[1, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S45*S51*x*
         F[1, {0, 1, 1, 0, 1, 1, -1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*(2*S23*S34 + S45*(-2*S34 + S51) + 
          S12*(-2*S23 + S45 + S51))*x^2*F[1, {0, 1, 1, 0, 1, 1, 0, 1, 0, -1, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S45*S51*(-2 + x) + S34*(S45 + 2*S23*x - 2*S45*x - 
            S51*x) + S12*(S45*(-1 + x) + 2*(-S23 + S51)*x))*
         F[1, {0, 1, 1, 0, 1, 1, 0, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S45*S51*x^2*
         (S34 + S12*(-1 + 2*x))*F[1, {0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S12*(S12 + 2*S23 - S45)*x^3*
         F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, -2, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(2*S23*S34 + S45*(-S34 + S51) + S12^2*(-1 + x) + 
          S12*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x + 
            S23*(-2 + 4*x)))*F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, -1, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12*x^3*(S45*S51*(-2 + x) + 
          S34*(S45 + 2*S23*x - 2*S45*x) + S12*(S45*(-1 + x) + 
            (-2*S23 + S51)*x))*F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(-(S45*S51*(-1 + x)) - S34^2*x + 
          S12*(-1 + x)*(S45*(-1 + x) - (2*S23 + S34 - 2*S51)*x) + 
          S34*(S45*(-1 + x) + (-2*S23 + S51)*x))*
         F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, -2}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x^2*(S12^2*(-1 + x)*(S45*(-1 + x) + 
            2*(-S23 + S51)*x) + S34*(S45*S51*(-1 + 2*x) + 
            S34*(S45 + 2*S23*x - 2*S45*x)) + S12*(S45*S51*(-1 + x)^2 - 
            S34*(2*S45*(-1 + x)^2 - (2*S23 - S51)*(-2 + x)*x)))*
         F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12*S45*S51*
         (S34 + S12*(-1 + x))*x^4*F[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*(S12 - S34)*S51*x^2*F[1, {0, 1, 1, 1, 0, 0, 1, 1, 
           -1, 0, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12*(S12 - S34)*S51*x^4*
         F[1, {0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + ((1 - 2*ep)*ep^4*S51^2*x^2*
         F[1, {0, 1, 1, 1, 0, 1, 0, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12*S51^2*x^4*
         F[1, {0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S12*S51*
         (S12 - S34 + S51)*x^4*F[1, {0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0}])/
        (256*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       ((1 - 2*ep)*ep^4*S12*S51*x^3*F[1, {0, 1, 1, 1, 0, 1, 1, 1, -1, -1, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S51*x^2*(S12 - S34 + S51 + S12*x)*
         F[1, {0, 1, 1, 1, 0, 1, 1, 1, -1, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12*S51^2*x^4*
         F[1, {0, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12^2*S51*x^5*
         F[1, {0, 1, 1, 1, 0, 1, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S12*S51*
         (S34 - S51 + S12*(-1 + x))*x^4*F[1, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 
           -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       ((1 - 2*ep)*ep^4*S12^2*S51^2*x^6*F[1, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(-S12 + S34)*S45*x*F[1, {0, 1, 1, 1, 1, -1, 1, 1, 
           -1, 0, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S12 - S34)*S45*(S34 + S12*(-1 + x))*x^2*
         F[1, {0, 1, 1, 1, 1, -1, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + ((1 - 2*ep)*ep^4*S45*S51*x*
         F[1, {0, 1, 1, 1, 1, 0, 0, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S45*S51*
         (2*S34 + S12*(-2 + x))*x^2*F[1, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*(S12^2*(S23 - S51) + 
          S34*(S23*S34 + S45*(-S34 + S51)) + S12*(-2*S23*S34 + S45*S51 + 
            S34*(S45 + S51)))*x^3*F[1, {0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S23*S34 - S34*S45 + 2*S45*S51 + 
          S12*(-S23 + 2*(S45 + S51)))*x^2*F[1, {0, 1, 1, 1, 1, 0, 1, 1, -1, 
           -1, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x*(S45*S51*(-1 + 2*x) + 
          S12*(2*S45*(-1 + x) + (-S23 + S51)*x) + 
          S34*(-(S45*(-2 + x)) + (S23 + S51)*x))*
         F[1, {0, 1, 1, 1, 1, 0, 1, 1, -1, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S45*S51*x^2*
         (S12 - S34 + S12*x)*F[1, {0, 1, 1, 1, 1, 0, 1, 1, -1, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12*x^3*(-2*S45*S51*(-2 + x) + 
          S34*(S45*(-2 + x) - S23*x) + S12*(-2*S45*(-1 + x) + 
            (S23 - 2*S51)*x))*F[1, {0, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(S12^2*(-1 + x)*(2*S45*(-1 + x) + 
            (-S23 + S51)*x) + S34*(S45*S51*(-2 + x) + 
            S34*(2*S45 + S23*x - S45*x)) + S12*(2*S45*S51*(-1 + x)^2 + 
            S34*(x*(-2*S23 + S51 + S23*x + S51*x) - S45*(4 - 5*x + x^2))))*
         F[1, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S12*S45*S51*
         (S34 + S12*(-1 + x))*x^4*F[1, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       ((1 - 2*ep)*ep^4*S45*S51^2*x^2*F[1, {0, 1, 1, 1, 1, 1, -1, 1, 0, 0, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S51*(S23*S34 + S45*(-S34 + S51) + 
          S12*(-S23 + 2*S45 + S51))*x^3*F[1, {0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S23 - S45)*S51*x^2*F[1, {0, 1, 1, 1, 1, 1, 0, 1, 
           -1, -1, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S51*x*(S45 - S23*x + S45*x + S51*x)*
         F[1, {0, 1, 1, 1, 1, 1, 0, 1, -1, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S45*S51^2*x^2*
         F[1, {0, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12*S51*x^3*
         (S45*(-2 + x) - S23*x)*F[1, {0, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S51*x^2*(S45*S51*(-2 + x) + 
          S34*(2*S45 + S23*x - S45*x) + S12*(-((S23 - S51)*x*(1 + x)) + 
            S45*(-2 + x + x^2)))*F[1, {0, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12*S45*S51^2*x^4*F[1, {0, 1, 1, 1, 1, 1, 0, 1, 0, 
           0, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12*(-(S23*S34) + S34*S45 + 2*S23*S51 - S45*S51 + 
          S12*(S23 + S51))*x^4*F[1, {0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x^3*(-((S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) + 
          S12*(-(S23*(S51 + S34*(-2 + x) - 2*S51*x)) + (S34 - S51)*
             (S45*(-1 + x) + S51*(-1 + 2*x))))*F[1, {0, 1, 1, 1, 1, 1, 1, 0, 
           0, 0, -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S12*S51*x^4*(S45*S51*(-2 + x) + 
          S34*(2*S45 + S23*x - S45*x) + S12*(2*S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12*(S23 - S45)*x^3*F[1, {0, 1, 1, 1, 1, 1, 1, 1, 
           -1, -2, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x^2*(S45*(-S34 + S51) + S23*(S34 + S51) - 
          S12*(S23 + S51*(-2 + x) + 2*S45*(-1 + x) - 2*S23*x))*
         F[1, {0, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12*S51*x^3*
         (S45 - S23*x + S45*x)*F[1, {0, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S51*(S45*(-1 + x) + (S23 - S51)*x) - 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x) + 
          S34*(S45 - S45*x + (S23 + S51)*x))*F[1, {0, 1, 1, 1, 1, 1, 1, 1, 
           -1, 0, -2}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S51*x^2*(S45*S51*(1 - 2*x) - 
          S34*(S45 + 2*S23*x - 2*S45*x) + S12*(S45*(-1 + x)^2 - 
            (S23 - S51)*(-2 + x)*x))*F[1, {0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 
           -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       ((1 - 2*ep)*ep^4*S12*S45*S51^2*x^4*F[1, {0, 1, 1, 1, 1, 1, 1, 1, -1, 
           0, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S12^2*x^4*(S45 + S23*x - S45*x)*
         F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S12*x^3*
         (2*S34*(S45*(-1 + x) - S23*x) + S51*(-2*S45*(-1 + x) + S23*x) + 
          S12*(-1 + x)*(2*S45*(-1 + x) + (-2*S23 + S51)*x))*
         F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12^2*S51*x^5*
         (S45 + S23*x - S45*x)*F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S34 - S51 + S12*(-1 + x))*x^2*
         (-(S45*S51*(-1 + x)) + S34*(S45*(-1 + x) - S23*x) + 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12*S51*x^4*
         (-(S45*S51*(-1 + x)) + S34*(S45*(-1 + x) - S23*x) + 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12^2*x^4*
         F[1, {1, -1, 1, 1, -1, 1, 1, 1, 0, 0, 0}])/(1024*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S12*(S12 + 2*S23 - S45)*x^3*
         F[1, {1, -1, 1, 1, 0, 0, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12*(S23 - S45)*
         x^3*F[1, {1, -1, 1, 1, 0, 1, 0, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12*x^3*(S12 + S23 - S12*x)*
         F[1, {1, -1, 1, 1, 0, 1, 1, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S12^2*x^4*
         (S45 + S23*x - S45*x)*F[1, {1, -1, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S12 - S45)^2*x^2*F[1, {1, -1, 1, 1, 1, -1, 1, 1, 0, 
           0, 0}])/(1024*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*((S23 - S45)*S45 + S12*(S23 + S45))*x^2*
         F[1, {1, -1, 1, 1, 1, 0, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(-(S23*S45) + S12^2*(-1 + x) + 
          S12*(S45 - S45*x + S23*(-1 + 2*x)))*F[1, {1, -1, 1, 1, 1, 0, 1, 1, 
           0, 0, -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S12*x^3*(S12*(S45*(-1 + x) + S23*x) + 
          S45*(S45 + S23*(-2 + x) - S45*x))*F[1, {1, -1, 1, 1, 1, 0, 1, 1, 0, 
           0, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S23 - S45)^2*x^2*F[1, {1, -1, 1, 1, 1, 1, -1, 1, 0, 
           0, 0}])/(1024*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x^2*(S23*(S23 - S45) + S12*(S23 + S45 + S23*x - 
            S45*x))*F[1, {1, -1, 1, 1, 1, 1, 0, 1, 0, 0, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S12*(S23 - S45)*x^3*(S45 + S23*x - S45*x)*
         F[1, {1, -1, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(S12 + S23 - S12*x)^2*
         F[1, {1, -1, 1, 1, 1, 1, 1, 1, 0, 0, -2}])/(1024*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S12*x^3*
         (S12 + S23 - S12*x)*(S45 + S23*x - S45*x)*
         F[1, {1, -1, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12^2*x^4*
         (S45 + S23*x - S45*x)^2*F[1, {1, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
        (1024*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S12*(S34 - S51 + S12*(-1 + x))*x^3*
         F[1, {1, 0, 0, 1, -1, 1, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(2*S23*S34 + S45*(-S34 + S51) + S12^2*(-1 + x) + 
          S12*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x + 
            S23*(-2 + 4*x)))*F[1, {1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x^2*(S45*(-S34 + S51) + S23*(S34 + S51) - 
          S12*(S23 + S51*(-2 + x) + 2*S45*(-1 + x) - 2*S23*x))*
         F[1, {1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S12*x^3*
         (S12 + S23 - S12*x)*F[1, {1, 0, 0, 1, 0, 1, 1, 1, 0, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*(S34 - S51 + S12*(-1 + x))*x^2*(S12 + S23 - S12*x)*
         F[1, {1, 0, 0, 1, 0, 1, 1, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S12*x^3*
         (2*S34*(S45*(-1 + x) - S23*x) + S51*(-2*S45*(-1 + x) + S23*x) + 
          S12*(-1 + x)*(2*S45*(-1 + x) + (-2*S23 + S51)*x))*
         F[1, {1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S12*(S45*(-1 + x) - S34*x) + 
          S45*(S45 - S34*(-2 + x) - S45*x))*F[1, {1, 0, 0, 1, 1, -1, 1, 1, 0, 
           0, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x*(-(S45*(S34*(-2 + x) + S51*(-2 + x) + 
             2*S45*(-1 + x))) + S12*(S45*(-1 + x) + (S23 - S51)*x) + 
          S23*(S34*x + S45*(-1 + 2*x)))*F[1, {1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x^2*(-(S23*S45) + S12^2*(-1 + x) + 
          S12*(S45 - S45*x + S23*(-1 + 2*x)))*F[1, {1, 0, 0, 1, 1, 0, 1, 1, 
           0, -1, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(2*S45*(S34 - S51)*(-1 + x) + 
          S23*(S45*(-1 + x) - S34*x) + S12*(-1 + x)*(S45*(-1 + x) - 
            (2*S23 + S34 - 2*S51)*x))*F[1, {1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 
           -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(S45*(S23*S34*(-2 + x) - S45*(S34 - S51)*
             (-1 + x)) + S12^2*(-1 + x)*(S45*(-1 + x) + (S23 - S51)*x) + 
          S12*(-(S45*(S34 + 2*S45 + S51)*(-1 + x)^2) + 
            S23*(2*S45*(-1 + x)^2 + S34*x*(1 + x))))*
         F[1, {1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x*(S45*(S51*(-2 + x) + S45*(-1 + x)) + S23^2*x + 
          S23*(S45 - 2*S45*x - S51*x))*F[1, {1, 0, 0, 1, 1, 1, -1, 1, 0, 0, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(S23*(S23 - S45) + S12*(S23 + S45 + S23*x - 
            S45*x))*F[1, {1, 0, 0, 1, 1, 1, 0, 1, 0, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x*(2*S45*(S34 - S51)*(-1 + x) - S23^2*x + 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x) + 
          S23*(S45*(-1 + x) + (-2*S34 + S51)*x))*
         F[1, {1, 0, 0, 1, 1, 1, 0, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(S45^2*(S34 - S51)*(-1 + x) + S23^2*S34*x + 
          S23*S45*(S34 + S51 - 2*S34*x + S51*x) + 
          S12*(2*S45*(S45 + S51)*(-1 + x)^2 + S23^2*x*(-1 + 2*x) - 
            S23*(S51*x*(-1 + 2*x) + S45*(1 - 5*x + 4*x^2))))*
         F[1, {1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x^2*(S12 + S23 - S12*x)^2*
         F[1, {1, 0, 0, 1, 1, 1, 1, 1, 0, -1, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12*x^3*
         (S12 + S23 - S12*x)*(S45 + S23*x - S45*x)*
         F[1, {1, 0, 0, 1, 1, 1, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*(-S23 + S12*(-1 + x))*x^2*(S45*S51*(-1 + x) + 
          S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {1, 0, 0, 1, 1, 1, 1, 1, 0, 0, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S12*x^3*(S45 + S23*x - S45*x)*(S45*S51*(-1 + x) + 
          S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S12*(S12 - S34 + 2*S51)*x^3*
         F[1, {1, 0, 1, 0, -1, 1, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S12^2 - S34*S45 - S12*(S34 + S45))*x^2*
         F[1, {1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S23*S34 - S34*S45 + 2*S45*S51 + 
          S12*(-S23 + 2*(S45 + S51)))*x^2*F[1, {1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12*(S12 + 2*S23 - S45)*x^3*
         F[1, {1, 0, 1, 0, 0, 1, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(-(S23*S34) + 2*S45*(S34 - S51) + 
          S12^2*(-1 + x) + S12*(S23 + S34 - S45 - 2*S51 - 2*S23*x - 2*S34*x + 
            S45*x + 4*S51*x))*F[1, {1, 0, 1, 0, 0, 1, 1, 1, 0, 0, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12*x^3*(-2*S45*S51*(-2 + x) + 
          S34*(S45*(-2 + x) - S23*x) + S12*(-2*S45*(-1 + x) + 
            (S23 - 2*S51)*x))*F[1, {1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*(-S12 + 2*S34 + S45)*x*
         F[1, {1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*(S12 - S45)^2*
         x^2*F[1, {1, 0, 1, 0, 1, 0, 1, 1, 0, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S45*(S34*(-2 + x) + S45*(-1 + x)) + 
          S12*(S45 + S34*x - S45*x))*F[1, {1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 
           -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*x^2*(S34*S45 + S12^2*(-1 + x) + 
          S12*(S34 + S45 - 2*S34*x - S45*x))*F[1, {1, 0, 1, 0, 1, 0, 1, 1, 0, 
           0, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S45*(-S23 + S45 + 2*S51)*x*
         F[1, {1, 0, 1, 0, 1, 1, -1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*((S23 - S45)*S45 + S12*(S23 + S45))*x^2*
         F[1, {1, 0, 1, 0, 1, 1, 0, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S23*(S45*(-2 + x) - S34*x) + 
          S12*(S45 - S45*x + 2*(S23 - S51)*x) + 
          S45*(S45 + 4*S51 + S34*(-2 + x) - S45*x - 2*S51*x))*
         F[1, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S45*x^2*
         (-(S23*S34) + S45*(S34 - 2*S51) + S12*(S23 - 2*S45 - 2*S51 - 
            2*S23*x + 2*S45*x + 4*S51*x))*F[1, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x^2*(-(S23*S45) + S12^2*(-1 + x) + 
          S12*(S45 - S45*x + S23*(-1 + 2*x)))*F[1, {1, 0, 1, 0, 1, 1, 1, 1, 
           0, -1, -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12*x^3*(S12*(S45*(-1 + x) + S23*x) + 
          S45*(S45 + S23*(-2 + x) - S45*x))*F[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, 
           -1, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x*(2*S45*(S34 - S51)*(-1 + x) + 
          S23*(S45*(-1 + x) - S34*x) + S12*(-1 + x)*(S45*(-1 + x) - 
            (2*S23 + S34 - 2*S51)*x))*F[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 
           -2}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(S12^2*(-1 + x)*(S45*(-1 + x) + 
            2*(-S23 + S51)*x) + S45*(2*S45*(S34 - S51)*(-1 + x) + 
            S23*(S34 - 2*S34*x)) + S12*(S45*(-S34 + S45 + 2*S51)*(-1 + x)^2 - 
            S23*(S45*(-1 + x)^2 - S34*(-2 + x)*x)))*
         F[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12*S45*x^3*
         (2*S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x) - 
          S12*(-1 + x)*(S45*(-1 + x) - (S23 - 2*S51)*x))*
         F[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12*S51*x^3*
         F[1, {1, 0, 1, 1, -1, 1, 1, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + ((1 - 2*ep)*ep^4*S12^2*S51*x^5*
         F[1, {1, 0, 1, 1, -1, 1, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*(2*S23*S34 + S45*(-2*S34 + S51) + 
          S12*(-2*S23 + S45 + S51))*x^2*F[1, {1, 0, 1, 1, 0, 0, 1, 1, -1, 0, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12*x^3*(S45*S51*(-2 + x) + 
          S34*(S45 + 2*S23*x - 2*S45*x) + S12*(S45*(-1 + x) + 
            (-2*S23 + S51)*x))*F[1, {1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S23 - S45)*S51*x^2*F[1, {1, 0, 1, 1, 0, 1, 0, 1, 
           -1, 0, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12*S51*x^3*(S45 - S23*x + S45*x)*
         F[1, {1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12*(-(S23*S34) + S34*S45 + 2*S23*S51 - S45*S51 + 
          S12*(S23 + S51))*x^4*F[1, {1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S12*(S23 - S45)*x^3*F[1, {1, 0, 1, 1, 0, 1, 1, 1, 
           -1, -1, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(2*S23*S34 - 2*S34*S45 - S23*S51 + 2*S45*S51 + 
          S12*(S45 + S51 + S23*(-2 + x) - S45*x - 2*S51*x))*
         F[1, {1, 0, 1, 1, 0, 1, 1, 1, -1, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12*S51*x^3*
         (S45*(-2 + x) - S23*x)*F[1, {1, 0, 1, 1, 0, 1, 1, 1, -1, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12^2*x^4*(S45 + S23*x - S45*x)*
         F[1, {1, 0, 1, 1, 0, 1, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12*x^3*
         (S34*(S45*(-1 + x) - S23*x) + S51*(S45 - S23*x - S45*x) + 
          S12*(-1 + x)*(S45*(-1 + x) - (S23 - 2*S51)*x))*
         F[1, {1, 0, 1, 1, 0, 1, 1, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12^2*S51*x^5*
         (S45 + S23*x - S45*x)*F[1, {1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S45*(-S12 + 2*S34 + S45)*x*
         F[1, {1, 0, 1, 1, 1, -1, 1, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S45*x^2*
         (S34*S45 + S12^2*(-1 + x) + S12*(S34 + S45 - 2*S34*x - S45*x))*
         F[1, {1, 0, 1, 1, 1, -1, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*(-S23 + S45 + 2*S51)*x*
         F[1, {1, 0, 1, 1, 1, 0, 0, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S45*x^2*
         (-(S23*S34) + S45*(S34 + S51) + S12*(S23 + S45 + S51 + S23*x - 
            S45*x - 2*S51*x))*F[1, {1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(-(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51))) + 
          S45*(-(S23*S34) + S45*(S34 - S51)) + S12^2*(S23 - S51))*x^3*
         F[1, {1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*((S23 - S45)*S45 + S12*(S23 + S45))*x^2*
         F[1, {1, 0, 1, 1, 1, 0, 1, 1, -1, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S45*(S45 - 2*S34*(-2 + x) + S51*(-2 + x) - 
            S45*x) + S23*(S45 + 2*S34*x + S45*x) + 
          S12*(2*S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 0, 1, 1, 1, 0, 1, 1, -1, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S45*x^2*
         (2*S23*S34 + S45*(-2*S34 + S51) + S12*(S45 + S51 + S23*(-2 + x) - 
            S45*x - 2*S51*x))*F[1, {1, 0, 1, 1, 1, 0, 1, 1, -1, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12*x^3*(S12*(S45*(-1 + x) + S23*x) + 
          S45*(S45 + S23*(-2 + x) - S45*x))*F[1, {1, 0, 1, 1, 1, 0, 1, 1, 0, 
           -1, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x^2*(S12^2*(-1 + x)*(2*S45*(-1 + x) + 
            (-S23 + S51)*x) + S45*(S45*(S34 - S51)*(-1 + x) - 
            S23*S34*(1 + x)) + S12*(-(S45*(2*S34 + S45 - S51)*(-1 + x)^2) + 
            S23*(S45*(-1 + x)^2 + S34*x*(-1 + 2*x))))*
         F[1, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12*S45*x^3*
         (-2*S45*S51*(-1 + x) + S34*(S45*(-1 + x) - S23*x) + 
          S12*(-1 + x)*(S45*(-1 + x) - (S23 - 2*S51)*x))*
         F[1, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*(S23 - S45)*S45*
         S51*x^2*F[1, {1, 0, 1, 1, 1, 1, -1, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-S23^2 + S45*S51 + S23*(S45 + S51)))*x^3*
         F[1, {1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*(S23 - S45)^2*
         x^2*F[1, {1, 0, 1, 1, 1, 1, 0, 1, -1, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S45*(S51*(-2 + x) + S45*(-1 + x)) + S23^2*x + 
          S23*(S45 - 2*S45*x - S51*x))*F[1, {1, 0, 1, 1, 1, 1, 0, 1, -1, 0, 
           -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*(-S23 + S45)*S51*x^2*
         F[1, {1, 0, 1, 1, 1, 1, 0, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12*(S23 - S45)*
         x^3*(S45 + S23*x - S45*x)*F[1, {1, 0, 1, 1, 1, 1, 0, 1, 0, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x^2*(-(S45^2*(S34 - S51)*(-1 + x)) - S23^2*S34*x - 
          S23*S45*(S34 + S51*(-2 + x) - 2*S34*x) + 
          S12*(S45*(S45 + S51)*(-1 + x)^2 + S23^2*x*(1 + x) + 
            S23*(-(S51*x*(1 + x)) + S45*(1 + x - 2*x^2))))*
         F[1, {1, 0, 1, 1, 1, 1, 0, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12*S45*S51*x^3*
         (S45*(-1 + x) - S23*x)*F[1, {1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S12*S23*(S12 + S23 - S45)*x^4*
         F[1, {1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0}])/(256*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + 
          S12^2*(S23 - S51)*(-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + 
            S23^2*(-1 + 2*x) + S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 
              2*S51*x)))*F[1, {1, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S12*x^4*(-(S45^2*(S34 - S51)*(-1 + x)) - 
          S23^2*S34*x - S23*S45*(S34 + S51*(-2 + x) - 2*S34*x) + 
          S12*(-(S45*S51*(-1 + x)) + S23^2*x + S23*(S45 - S45*x - S51*x)))*
         F[1, {1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(S23*(S23 - S45) + S12*(S23 + S45 + S23*x - 
            S45*x))*F[1, {1, 0, 1, 1, 1, 1, 1, 1, -1, -1, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12*(S23 - S45)*x^3*(S45 + S23*x - S45*x)*
         F[1, {1, 0, 1, 1, 1, 1, 1, 1, -1, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(2*S45*(S34 - S51)*(-1 + x) - S23^2*x + 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x) + 
          S23*(S45*(-1 + x) + (-2*S34 + S51)*x))*
         F[1, {1, 0, 1, 1, 1, 1, 1, 1, -1, 0, -2}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x^2*(2*S45^2*(S34 - S51)*(-1 + x) + 2*S23^2*S34*x - 
          S23*S45*(2*S34 - S51)*(-1 + 2*x) + 
          S12*(S45*(S45 + S51)*(-1 + x)^2 + S23^2*(-2 + x)*x - 
            S23*(2*S45*(-1 + x)^2 + S51*(-2 + x)*x)))*
         F[1, {1, 0, 1, 1, 1, 1, 1, 1, -1, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S12*S45*S51*x^3*
         (S45*(-1 + x) - S23*x)*F[1, {1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12*x^3*(S12 + S23 - S12*x)*(S45 + S23*x - S45*x)*
         F[1, {1, 0, 1, 1, 1, 1, 1, 1, 0, -1, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S12^2*x^4*
         (S45 + S23*x - S45*x)^2*F[1, {1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(-S23 + S12*(-1 + x))*x^2*(S45*S51*(-1 + x) + 
          S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -2}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12*x^3*(S45 + S23*x - S45*x)*(S45*S51*(-1 + x) + 
          S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S34 - S51 + S12*(-1 + x))^2*x^2*
         F[1, {1, 1, -1, 1, -1, 1, 1, 1, 0, 0, 0}])/(1024*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(-(S45*S51*(-1 + x)) - S34^2*x + 
          S12*(-1 + x)*(S45*(-1 + x) - (2*S23 + S34 - 2*S51)*x) + 
          S34*(S45*(-1 + x) + (-2*S23 + S51)*x))*
         F[1, {1, 1, -1, 1, 0, 0, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S51*(S45*(-1 + x) + (S23 - S51)*x) - 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x) + 
          S34*(S45 - S45*x + (S23 + S51)*x))*F[1, {1, 1, -1, 1, 0, 1, 0, 1, 
           0, 0, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S34 - S51 + S12*(-1 + x))*x^2*(S12 + S23 - S12*x)*
         F[1, {1, 1, -1, 1, 0, 1, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S34 - S51 + S12*(-1 + x))*x^2*
         (-(S45*S51*(-1 + x)) + S34*(S45*(-1 + x) - S23*x) + 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, -1, 1, 0, 1, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S45*(-1 + x) + S34*x)^2*
         F[1, {1, 1, -1, 1, 1, -1, 1, 1, 0, 0, 0}])/(1024*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S45*(-1 + x) + S34*x)*(S45 - S45*x + (S23 - S51)*x)*
         F[1, {1, 1, -1, 1, 1, 0, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x*(2*S45*(S34 - S51)*(-1 + x) + 
          S23*(S45*(-1 + x) - S34*x) + S12*(-1 + x)*(S45*(-1 + x) - 
            (2*S23 + S34 - 2*S51)*x))*F[1, {1, 1, -1, 1, 1, 0, 1, 1, 0, -1, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S45*(-1 + x) + S34*x)*(-(S45*S51*(-1 + x)) + 
          S34*(S45*(-1 + x) - S23*x) + S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {1, 1, -1, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S45 - S45*x + (S23 - S51)*x)^2*
         F[1, {1, 1, -1, 1, 1, 1, -1, 1, 0, 0, 0}])/(1024*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(2*S45*(S34 - S51)*(-1 + x) - S23^2*x + 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x) + 
          S23*(S45*(-1 + x) + (-2*S34 + S51)*x))*
         F[1, {1, 1, -1, 1, 1, 1, 0, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x*(S45*(-1 + x) + (-S23 + S51)*x)*
         (-(S45*S51*(-1 + x)) + S34*(S45*(-1 + x) - S23*x) + 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, -1, 1, 1, 1, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(S12 + S23 - S12*x)^2*
         F[1, {1, 1, -1, 1, 1, 1, 1, 1, 0, -2, 0}])/(1024*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(-S23 + S12*(-1 + x))*x^2*(S45*S51*(-1 + x) + 
          S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {1, 1, -1, 1, 1, 1, 1, 1, 0, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(-(S45*S51*(-1 + x)) + 
           S34*(S45*(-1 + x) - S23*x) + S12*(-1 + x)*(S45*(-1 + x) + 
             (-S23 + S51)*x))^2*F[1, {1, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0}])/
        (1024*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(S34*(-S34 + S51) + S12^2*(-1 + x) - 
          S12*(S51 + S34*(-2 + x) - 2*S51*x))*F[1, {1, 1, 0, 0, -1, 1, 1, 1, 
           0, 0, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S12*(S45*(-1 + x) - S34*x) + 
          S34*(S45 + S34*x + S45*x))*F[1, {1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x*(S45*S51*(-1 + 2*x) + 
          S12*(2*S45*(-1 + x) + (-S23 + S51)*x) + 
          S34*(-(S45*(-2 + x)) + (S23 + S51)*x))*
         F[1, {1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x^2*(S23*S34 + S45*(S34 - S51) + 2*S12^2*(-1 + x) - 
          S12*(S23 - S45 + S51 + S34*(-2 + x) - 2*S23*x + S45*x - 2*S51*x))*
         F[1, {1, 1, 0, 0, 0, 1, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x*(-(S45*S51*(-1 + x)) - S34^2*x + 
          S12*(-1 + x)*(S45*(-1 + x) - (2*S23 + S34 - 2*S51)*x) + 
          S34*(S45*(-1 + x) + (-2*S23 + S51)*x))*
         F[1, {1, 1, 0, 0, 0, 1, 1, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(S12^2*(-1 + x)*(2*S45*(-1 + x) + 
            (-S23 + S51)*x) + S34*(S45*S51*(-2 + x) + 
            S34*(2*S45 + S23*x - S45*x)) + S12*(2*S45*S51*(-1 + x)^2 + 
            S34*(x*(-2*S23 + S51 + S23*x + S51*x) - S45*(4 - 5*x + x^2))))*
         F[1, {1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S45*(S45*(-1 + x) + S34*x)*
         F[1, {1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S45*(S34*(-2 + x) + S45*(-1 + x)) + 
          S12*(S45 + S34*x - S45*x))*F[1, {1, 1, 0, 0, 1, 0, 1, 1, 0, -1, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*(S45*(-1 + x) + S34*x)^2*
         F[1, {1, 1, 0, 0, 1, 0, 1, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*(S34 + S12*(-1 + x))*x*(S45*(-1 + x) + S34*x)*
         F[1, {1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*(S45*(-1 + x) + (-S23 + S51)*x)*
         F[1, {1, 1, 0, 0, 1, 1, -1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S45*(S45 - 2*S34*(-2 + x) + S51*(-2 + x) - 
            S45*x) + S23*(S45 + 2*S34*x + S45*x) + 
          S12*(2*S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, 0, 0, 1, 1, 0, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S45*(-1 + x) + S34*x)*(S45*(-1 + x) + 
          (-S23 + S51)*x)*F[1, {1, 1, 0, 0, 1, 1, 0, 1, 0, 0, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S45*x*(-(S45*S51*(-1 + x)) + 
          S34*(2*S45*(-1 + x) + (-2*S23 + S51)*x) + 2*S12*(-1 + x)*
           (S45*(-1 + x) + (-S23 + S51)*x))*F[1, {1, 1, 0, 0, 1, 1, 0, 1, 0, 
           0, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(-(S23*S45) + S12^2*(-1 + x) + 
          S12*(S45 - S45*x + S23*(-1 + 2*x)))*F[1, {1, 1, 0, 0, 1, 1, 1, 1, 
           0, -2, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(2*S45*(S34 - S51)*(-1 + x) + 
          S23*(S45*(-1 + x) - S34*x) + S12*(-1 + x)*(S45*(-1 + x) - 
            (2*S23 + S34 - 2*S51)*x))*F[1, {1, 1, 0, 0, 1, 1, 1, 1, 0, -1, 
           -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x^2*(S12^2*(-1 + x)*(2*S45*(-1 + x) + 
            (-S23 + S51)*x) + S45*(S45*(S34 - S51)*(-1 + x) - 
            S23*S34*(1 + x)) + S12*(-(S45*(2*S34 + S45 - S51)*(-1 + x)^2) + 
            S23*(S45*(-1 + x)^2 + S34*x*(-1 + 2*x))))*
         F[1, {1, 1, 0, 0, 1, 1, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S45*(-1 + x) + S34*x)*(S45*S51*(-1 + x) + 
          S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*(S34 + S12*(-1 + x))*x^2*(-(S45*S51*(-1 + x)) + 
          S34*(S45*(-1 + x) - S23*x) + S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S51*x^2*(S12 - S34 + S51 + S12*x)*
         F[1, {1, 1, 0, 1, -1, 1, 1, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12*S51*
         (S34 - S51 + S12*(-1 + x))*x^4*F[1, {1, 1, 0, 1, -1, 1, 1, 1, 0, 0, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S45*S51*(-2 + x) + S34*(S45 + 2*S23*x - 2*S45*x - 
            S51*x) + S12*(S45*(-1 + x) + 2*(-S23 + S51)*x))*
         F[1, {1, 1, 0, 1, 0, 0, 1, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x^2*(S12^2*(-1 + x)*(S45*(-1 + x) + 
            2*(-S23 + S51)*x) + S34*(S45*S51*(-1 + 2*x) + 
            S34*(S45 + 2*S23*x - 2*S45*x)) + S12*(S45*S51*(-1 + x)^2 - 
            S34*(2*S45*(-1 + x)^2 - (2*S23 - S51)*(-2 + x)*x)))*
         F[1, {1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S51*x*
         (S45 - S23*x + S45*x + S51*x)*F[1, {1, 1, 0, 1, 0, 1, 0, 1, -1, 0, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S51*x^2*(S45*S51*(1 - 2*x) - 
          S34*(S45 + 2*S23*x - 2*S45*x) + S12*(S45*(-1 + x)^2 - 
            (S23 - S51)*(-2 + x)*x))*F[1, {1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x^3*(-((S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) + 
          S12*(-(S23*(S51 + S34*(-2 + x) - 2*S51*x)) + (S34 - S51)*
             (S45*(-1 + x) + S51*(-1 + 2*x))))*F[1, {1, 1, 0, 1, 0, 1, 1, 0, 
           0, 0, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(-(S23*S34) + S34*S45 + 2*S23*S51 - S45*S51 + 
          S12*(S23 + S45 + S51 + S23*x - S45*x + S51*x))*
         F[1, {1, 1, 0, 1, 0, 1, 1, 1, -1, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x) + 
          S51*(S45 - S45*x + (-S23 + S51)*x) + S34*(S45*(-1 + x) - 
            (S23 + S51)*x))*F[1, {1, 1, 0, 1, 0, 1, 1, 1, -1, 0, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S51*x^2*(S45*S51*(-2 + x) + 
          S34*(2*S45 + S23*x - S45*x) + S12*(-((S23 - S51)*x*(1 + x)) + 
            S45*(-2 + x + x^2)))*F[1, {1, 1, 0, 1, 0, 1, 1, 1, -1, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12*x^3*(S34*(S45*(-1 + x) - S23*x) + 
          S51*(S45 + 2*S23*x - S45*x) + S12*(-1 + x)*(S45*(-1 + x) - 
            (S23 + S51)*x))*F[1, {1, 1, 0, 1, 0, 1, 1, 1, 0, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*(S34 - S51 + S12*(-1 + x))*x^2*
         (-(S45*S51*(-1 + x)) + S34*(S45*(-1 + x) - S23*x) + 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12*S51*x^4*
         (-(S45*S51*(-1 + x)) + S34*(S45*(-1 + x) - S23*x) + 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*(S45*(-1 + x) + S34*x)*
         F[1, {1, 1, 0, 1, 1, -1, 1, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S45*(S34 + S12*(-1 + x))*x*(S45*(-1 + x) + S34*x)*
         F[1, {1, 1, 0, 1, 1, -1, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*(S45 - S45*x + (S23 - S51)*x)*
         F[1, {1, 1, 0, 1, 1, 0, 0, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S45*x*
         (S45*S51*(-1 + x) + S34*(-S45 - S23*x + S45*x + 2*S51*x) + 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + 
             S45*(-1 + x))) + S23*S34*(S45 + S34*x + S45*x) + 
          S12*(-(S45*S51*(-1 + x)) + S23*(S45*(-1 + x) - S34*x) + 
            S34*(2*S45*(-1 + x) + S51*x)))*F[1, {1, 1, 0, 1, 1, 0, 1, 0, 0, 
           0, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S23*(S45*(-2 + x) - S34*x) + 
          S12*(S45 - S45*x + 2*(S23 - S51)*x) + 
          S45*(S45 + 4*S51 + S34*(-2 + x) - S45*x - 2*S51*x))*
         F[1, {1, 1, 0, 1, 1, 0, 1, 1, -1, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S45*(-1 + x) + S34*x)*(S45*(-1 + x) + 
          (-S23 + S51)*x)*F[1, {1, 1, 0, 1, 1, 0, 1, 1, -1, 0, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*x*(-2*S45*S51*(-1 + x) + S12*(-1 + x)*
           (S45*(-1 + x) + (-S23 + S51)*x) + S34*(S45*(-1 + x) - 
            (S23 + S51)*x))*F[1, {1, 1, 0, 1, 1, 0, 1, 1, -1, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(S12^2*(-1 + x)*(S45*(-1 + x) + 
            2*(-S23 + S51)*x) + S45*(2*S45*(S34 - S51)*(-1 + x) + 
            S23*(S34 - 2*S34*x)) + S12*(S45*(-S34 + S45 + 2*S51)*(-1 + x)^2 - 
            S23*(S45*(-1 + x)^2 - S34*(-2 + x)*x)))*
         F[1, {1, 1, 0, 1, 1, 0, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S45*(-1 + x) + S34*x)*(S45*S51*(-1 + x) + 
          S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S45*(S34 + S12*(-1 + x))*x^2*(-(S45*S51*(-1 + x)) + 
          S34*(S45*(-1 + x) - S23*x) + S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S45*S51*x*(S45*(-1 + x) + (-S23 + S51)*x)*
         F[1, {1, 1, 0, 1, 1, 1, -1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x^2*(-(S45*(S34 - S51)*(S51*(-2 + x) + 
             S45*(-1 + x))) - S23^2*S34*x + S12*(S23 - S51)*
           (S45 - S45*x + (S23 - S51)*x) + S23*(-(S45*S51*(-2 + x)) + 
            S34*(-S45 + 2*S45*x + S51*x)))*F[1, {1, 1, 0, 1, 1, 1, 0, 0, 0, 
           0, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S45*(S51*(-2 + x) + S45*(-1 + x)) + S23^2*x + 
          S23*(S45 - 2*S45*x - S51*x))*F[1, {1, 1, 0, 1, 1, 1, 0, 1, -1, -1, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*(S45 - S45*x + (S23 - S51)*x)^2*
         F[1, {1, 1, 0, 1, 1, 1, 0, 1, -1, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S45*S51*x*
         (S45*(-1 + x) + (-S23 + S51)*x)*F[1, {1, 1, 0, 1, 1, 1, 0, 1, -1, 0, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x^2*(2*S45^2*(S34 - S51)*(-1 + x) + 2*S23^2*S34*x - 
          S23*S45*(2*S34 - S51)*(-1 + 2*x) + 
          S12*(S45*(S45 + S51)*(-1 + x)^2 + S23^2*(-2 + x)*x - 
            S23*(2*S45*(-1 + x)^2 + S51*(-2 + x)*x)))*
         F[1, {1, 1, 0, 1, 1, 1, 0, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S45*(-1 + x) + (-S23 + S51)*x)*
         (-(S45*S51*(-1 + x)) + S34*(S45*(-1 + x) - S23*x) + 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, 0, 1, 1, 1, 0, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S45*S51*x^2*
         (-(S45*S51*(-1 + x)) + S34*(S45*(-1 + x) - S23*x) + 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^3*(S23*(S23*S34 + S45*(-S34 + S51)) + 
          S12^2*(S23 - S51)*(-1 + x) + S12*(-(S45*(S34 - S51)*(-1 + x)) + 
            S23^2*(-1 + 2*x) + S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 
              2*S51*x)))*F[1, {1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*(S23 + S34 - S51)*x^2*(S45*S51*(-1 + x) + 
          S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1}])/
        (256*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^3*(S12^2*(S23 - S51)*(-1 + x)*(S45 - S45*x + 
            (S23 - S51)*x) - (S23*S34 + S45*(-S34 + S51))*(S45*S51*(-1 + x) + 
            S34*(S45 + S23*x - S45*x)) - S12*(S45*(S34 - S51)*(S45 + S51)*
             (-1 + x)^2 + S23^2*S34*(-2 + x)*x + S23*(S45*S51*(-1 + x)^2 - 
              S34*(2*S45*(-1 + x)^2 + S51*(-2 + x)*x))))*
         F[1, {1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x^2*(S23*(S23 - S45) + S12*(S23 + S45 + S23*x - 
            S45*x))*F[1, {1, 1, 0, 1, 1, 1, 1, 1, -1, -2, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x*(2*S45*(S34 - S51)*(-1 + x) - S23^2*x + 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x) + 
          S23*(S45*(-1 + x) + (-2*S34 + S51)*x))*
         F[1, {1, 1, 0, 1, 1, 1, 1, 1, -1, -1, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x^2*(-(S45^2*(S34 - S51)*(-1 + x)) - S23^2*S34*x - 
          S23*S45*(S34 + S51*(-2 + x) - 2*S34*x) + 
          S12*(S45*(S45 + S51)*(-1 + x)^2 + S23^2*x*(1 + x) + 
            S23*(-(S51*x*(1 + x)) + S45*(1 + x - 2*x^2))))*
         F[1, {1, 1, 0, 1, 1, 1, 1, 1, -1, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S45*(-1 + x) + (-S23 + S51)*x)*
         (-(S45*S51*(-1 + x)) + S34*(S45*(-1 + x) - S23*x) + 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, 0, 1, 1, 1, 1, 1, -1, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S45*S51*x^2*
         (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x) - 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S12*x^3*
         (S12 + S23 - S12*x)*(S45 + S23*x - S45*x)*
         F[1, {1, 1, 0, 1, 1, 1, 1, 1, 0, -2, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*(-S23 + S12*(-1 + x))*x^2*(S45*S51*(-1 + x) + 
          S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {1, 1, 0, 1, 1, 1, 1, 1, 0, -1, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12*x^3*(S45 + S23*x - S45*x)*(S45*S51*(-1 + x) + 
          S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x^2*(-(S45*S51*(-1 + x)) + 
           S34*(S45*(-1 + x) - S23*x) + S12*(-1 + x)*(S45*(-1 + x) + 
             (-S23 + S51)*x))^2*F[1, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S12 - S34)^2*x^2*F[1, {1, 1, 1, -1, -1, 1, 1, 1, 0, 
           0, 0}])/(1024*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(-S12 + S34)*S45*x*F[1, {1, 1, 1, -1, 0, 1, 0, 1, 0, 
           0, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(-S12^2 + S34*S45 + S12*(S34 + S45))*x^2*
         F[1, {1, 1, 1, -1, 0, 1, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x*(S12*(S45*(-1 + x) - S34*x) + 
          S34*(S45 + S34*x + S45*x))*F[1, {1, 1, 1, -1, 0, 1, 1, 1, 0, 0, 
           -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S12 - S34)*S45*(S34 + S12*(-1 + x))*x^2*
         F[1, {1, 1, 1, -1, 0, 1, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S45^2*
         F[1, {1, 1, 1, -1, 1, 1, -1, 1, 0, 0, 0}])/(1024*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S45*(-S12 + 2*S34 + S45)*x*
         F[1, {1, 1, 1, -1, 1, 1, 0, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*(S45*(-1 + x) + S34*x)*
         F[1, {1, 1, 1, -1, 1, 1, 0, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S45^2*
         (S34 + S12*(-1 + x))*x*F[1, {1, 1, 1, -1, 1, 1, 0, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S12 - S45)^2*x^2*F[1, {1, 1, 1, -1, 1, 1, 1, 1, 0, 
           -2, 0}])/(1024*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S12*(S45*(-1 + x) - S34*x) + 
          S45*(S45 - S34*(-2 + x) - S45*x))*F[1, {1, 1, 1, -1, 1, 1, 1, 1, 0, 
           -1, -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S45*x^2*(S34*S45 + S12^2*(-1 + x) + 
          S12*(S34 + S45 - 2*S34*x - S45*x))*F[1, {1, 1, 1, -1, 1, 1, 1, 1, 
           0, -1, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S45*(-1 + x) + S34*x)^2*
         F[1, {1, 1, 1, -1, 1, 1, 1, 1, 0, 0, -2}])/(1024*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S45*(S34 + S12*(-1 + x))*x*(S45*(-1 + x) + S34*x)*
         F[1, {1, 1, 1, -1, 1, 1, 1, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S45^2*
         (S34 + S12*(-1 + x))^2*x^2*F[1, {1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0}])/
        (1024*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S12 - S34)*S51*x^2*F[1, {1, 1, 1, 0, -1, 1, 1, 1, 
           -1, 0, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S12*(S12 - S34)*S51*x^4*
         F[1, {1, 1, 1, 0, -1, 1, 1, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*(S12 - S34)*S45*
         x*F[1, {1, 1, 1, 0, 0, 0, 1, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*(-S12 + S34)*S45*
         (S34 + S12*(-1 + x))*x^2*F[1, {1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       ((1 - 2*ep)*ep^4*S45*S51*x*F[1, {1, 1, 1, 0, 0, 1, 0, 1, -1, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*S51*x^2*(S12 - S34 + S12*x)*
         F[1, {1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*(S12^2*(S23 - S51) + 
          S34*(S23*S34 + S45*(-S34 + S51)) + S12*(-2*S23*S34 + S45*S51 + 
            S34*(S45 + S51)))*x^3*F[1, {1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*(-(S23*S34) + S45*(S34 + S51) + 
          S12*(S23 + S45 + S51))*x^2*F[1, {1, 1, 1, 0, 0, 1, 1, 1, -1, -1, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S45*S51*(1 + x) + S12*(S45*(-1 + x) + 
            (S23 - S51)*x) + S34*(S45 - S23*x + S45*x + 2*S51*x))*
         F[1, {1, 1, 1, 0, 0, 1, 1, 1, -1, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S45*S51*
         (2*S34 + S12*(-2 + x))*x^2*F[1, {1, 1, 1, 0, 0, 1, 1, 1, -1, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12*x^3*(S45*S51*(-2 + x) + 
          S34*(S45 - S23*x + S45*x) + S12*(S45*(-1 + x) + (S23 + S51)*x))*
         F[1, {1, 1, 1, 0, 0, 1, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x^2*(S12^2*(-1 + x)*(S45*(-1 + x) + (S23 - S51)*x) + 
          S34*(-(S45*S51*(1 + x)) + S34*(S45 - S23*x + S45*x)) + 
          S12*(S45*S51*(-1 + x)^2 + S34*(-(x*(S51 + S23*(-2 + x) - 
                 2*S51*x)) + S45*(-2 + x + x^2))))*
         F[1, {1, 1, 1, 0, 0, 1, 1, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S12*S45*S51*
         (S34 + S12*(-1 + x))*x^4*F[1, {1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       ((1 - 2*ep)*ep^4*S45^2*F[1, {1, 1, 1, 0, 1, 0, 0, 1, -1, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45^2*(S34 + S12*(-1 + x))*x*
         F[1, {1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S34*S45*
         (-S12 + S34 + S45)*x^2*F[1, {1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0}])/
        (256*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*(-S12 + 2*S34 + S45)*x*
         F[1, {1, 1, 1, 0, 1, 0, 1, 1, -1, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S45*(S45*(-1 + x) + S34*x)*
         F[1, {1, 1, 1, 0, 1, 0, 1, 1, -1, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S45^2*
         (S34 + S12*(-1 + x))*x*F[1, {1, 1, 1, 0, 1, 0, 1, 1, -1, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*x^2*(S34*S45 + S12^2*(-1 + x) + 
          S12*(S34 + S45 - 2*S34*x - S45*x))*F[1, {1, 1, 1, 0, 1, 0, 1, 1, 0, 
           -1, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*(S34 + S12*(-1 + x))*x*(S45*(-1 + x) + S34*x)*
         F[1, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S45^2*
         (S34 + S12*(-1 + x))^2*x^2*F[1, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       ((1 - 2*ep)*ep^4*S45^2*S51*x*F[1, {1, 1, 1, 0, 1, 1, -1, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 
          2*S34*S51 + S45*S51)*x^2*F[1, {1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*(-S23 + S45 + 2*S51)*x*
         F[1, {1, 1, 1, 0, 1, 1, 0, 1, -1, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*(S45 - S45*x + (S23 - S51)*x)*
         F[1, {1, 1, 1, 0, 1, 1, 0, 1, -1, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S45^2*S51*x*
         F[1, {1, 1, 1, 0, 1, 1, 0, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S45*x^2*
         (2*S23*S34 + S45*(-2*S34 + S51) + S12*(S45 + S51 + S23*(-2 + x) - 
            S45*x - 2*S51*x))*F[1, {1, 1, 1, 0, 1, 1, 0, 1, 0, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*x*(-2*S45*S51*(-1 + x) + S12*(-1 + x)*
           (S45*(-1 + x) + (-S23 + S51)*x) + S34*(S45*(-1 + x) - 
            (S23 + S51)*x))*F[1, {1, 1, 1, 0, 1, 1, 0, 1, 0, 0, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45^2*S51*(S34 + S12*(-1 + x))*x^2*
         F[1, {1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(-(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51))) + 
          S45*(-(S23*S34) + S45*(S34 - S51)) + S12^2*(S23 - S51))*x^3*
         F[1, {1, 1, 1, 0, 1, 1, 1, 0, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(-(S45*(S34 - S51)*(S34*(-2 + x) + 
             S45*(-1 + x))) + S23*S34*(S45 + S34*x + S45*x) + 
          S12*(-(S45*S51*(-1 + x)) + S23*(S45*(-1 + x) - S34*x) + 
            S34*(2*S45*(-1 + x) + S51*x)))*F[1, {1, 1, 1, 0, 1, 1, 1, 0, 0, 
           0, -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S45*x^3*(-(S34*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) - S12*(S23*S34*(-2 + x) - 
            S45*S51*(-1 + x) + S34*(S45 + S51 - S45*x - 2*S51*x)))*
         F[1, {1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*((S23 - S45)*S45 + S12*(S23 + S45))*x^2*
         F[1, {1, 1, 1, 0, 1, 1, 1, 1, -1, -2, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x*(-(S45*(S34*(-2 + x) + S51*(-2 + x) + 
             2*S45*(-1 + x))) + S12*(S45*(-1 + x) + (S23 - S51)*x) + 
          S23*(S34*x + S45*(-1 + 2*x)))*F[1, {1, 1, 1, 0, 1, 1, 1, 1, -1, -1, 
           -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*x^2*(-(S23*S34) + S45*(S34 + S51) + 
          S12*(S23 + S45 + S51 + S23*x - S45*x - 2*S51*x))*
         F[1, {1, 1, 1, 0, 1, 1, 1, 1, -1, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S45*(-1 + x) + S34*x)*(S45 - S45*x + (S23 - S51)*x)*
         F[1, {1, 1, 1, 0, 1, 1, 1, 1, -1, 0, -2}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S45*x*
         (S45*S51*(-1 + x) + S34*(-S45 - S23*x + S45*x + 2*S51*x) + 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, 1, 0, 1, 1, 1, 1, -1, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S45^2*S51*
         (S34 + S12*(-1 + x))*x^2*F[1, {1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S12*x^3*(S12*(S45*(-1 + x) + S23*x) + 
          S45*(S45 + S23*(-2 + x) - S45*x))*F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, 
           -2, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(S45*(S23*S34*(-2 + x) - S45*(S34 - S51)*
             (-1 + x)) + S12^2*(-1 + x)*(S45*(-1 + x) + (S23 - S51)*x) + 
          S12*(-(S45*(S34 + 2*S45 + S51)*(-1 + x)^2) + 
            S23*(2*S45*(-1 + x)^2 + S34*x*(1 + x))))*
         F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12*S45*x^3*
         (-2*S45*S51*(-1 + x) + S34*(S45*(-1 + x) - S23*x) + 
          S12*(-1 + x)*(S45*(-1 + x) - (S23 - 2*S51)*x))*
         F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x*(S45*(-1 + x) + S34*x)*(-(S45*S51*(-1 + x)) + 
          S34*(S45*(-1 + x) - S23*x) + S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -2}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S45*(S34 + S12*(-1 + x))*x^2*(-(S45*S51*(-1 + x)) + 
          S34*(S45*(-1 + x) - S23*x) + S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S51^2*x^2*F[1, {1, 1, 1, 1, -1, 1, 1, 1, -2, 0, 0}])/
        (1024*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       ((1 - 2*ep)*ep^4*S12*S51^2*x^4*F[1, {1, 1, 1, 1, -1, 1, 1, 1, -1, 0, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12^2*S51^2*x^6*F[1, {1, 1, 1, 1, -1, 1, 1, 1, 0, 0, 
           0}])/(1024*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*S51*x*F[1, {1, 1, 1, 1, 0, 0, 1, 1, -2, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S45*S51*x^2*(S34 + S12*(-1 + 2*x))*
         F[1, {1, 1, 1, 1, 0, 0, 1, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12*S45*S51*
         (S34 + S12*(-1 + x))*x^4*F[1, {1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*S51^2*x^2*F[1, {1, 1, 1, 1, 0, 1, 0, 1, -1, 0, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       ((1 - 2*ep)*ep^4*S12*S45*S51^2*x^4*F[1, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S51*(S23*S34 + S45*(-S34 + S51) + 
          S12*(-S23 + 2*S45 + S51))*x^3*F[1, {1, 1, 1, 1, 0, 1, 1, 0, -1, 0, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S12*S51*x^4*(S45*S51*(-2 + x) + 
          S34*(2*S45 + S23*x - S45*x) + S12*(2*S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(-S23 + S45)*S51*x^2*F[1, {1, 1, 1, 1, 0, 1, 1, 1, 
           -2, -1, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S51*x*(S45 - S23*x + S45*x + S51*x)*
         F[1, {1, 1, 1, 1, 0, 1, 1, 1, -2, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + ((1 - 2*ep)*ep^4*S45*S51^2*x^2*
         F[1, {1, 1, 1, 1, 0, 1, 1, 1, -2, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12*S51*x^3*
         (S45 + 2*S23*x - 2*S45*x)*F[1, {1, 1, 1, 1, 0, 1, 1, 1, -1, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S51*x^2*(-(S45*S51*(1 + x)) + 
          S34*(S45 - S23*x + S45*x) + S12*(-((S23 - S51)*x*(-1 + 2*x)) + 
            S45*(-1 - x + 2*x^2)))*F[1, {1, 1, 1, 1, 0, 1, 1, 1, -1, 0, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S12*S45*S51^2*x^4*F[1, {1, 1, 1, 1, 0, 1, 1, 1, -1, 
           0, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S12^2*S51*x^5*(S45 + S23*x - S45*x)*
         F[1, {1, 1, 1, 1, 0, 1, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S12*S51*x^4*
         (-(S45*S51*(-1 + x)) + S34*(S45*(-1 + x) - S23*x) + 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S45^2*
         F[1, {1, 1, 1, 1, 1, -1, 1, 1, -2, 0, 0}])/(1024*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S45^2*
         (S34 + S12*(-1 + x))*x*F[1, {1, 1, 1, 1, 1, -1, 1, 1, -1, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45^2*(S34 + S12*(-1 + x))^2*x^2*
         F[1, {1, 1, 1, 1, 1, -1, 1, 1, 0, 0, 0}])/(1024*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S45^2*S51*x*
         F[1, {1, 1, 1, 1, 1, 0, 0, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S45^2*S51*
         (S34 + S12*(-1 + x))*x^2*F[1, {1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 
          2*S34*S51 + S45*S51)*x^2*F[1, {1, 1, 1, 1, 1, 0, 1, 0, -1, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S45*x^3*(-(S34*(S23*S34 + S45*(-S34 + S51))) + 
          S12^2*(S23 - S51)*(-1 + x) - S12*(S23*S34*(-2 + x) - 
            S45*S51*(-1 + x) + S34*(S45 + S51 - S45*x - 2*S51*x)))*
         F[1, {1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S45*(-S23 + S45 + 2*S51)*x*
         F[1, {1, 1, 1, 1, 1, 0, 1, 1, -2, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*(S45*(-1 + x) + (-S23 + S51)*x)*
         F[1, {1, 1, 1, 1, 1, 0, 1, 1, -2, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + ((1 - 2*ep)*ep^4*S45^2*S51*x*
         F[1, {1, 1, 1, 1, 1, 0, 1, 1, -2, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S45*x^2*
         (-(S23*S34) + S45*(S34 - 2*S51) + S12*(S23 - 2*S45 - 2*S51 - 
            2*S23*x + 2*S45*x + 4*S51*x))*F[1, {1, 1, 1, 1, 1, 0, 1, 1, -1, 
           -1, 0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S45*x*(-(S45*S51*(-1 + x)) + 
          S34*(2*S45*(-1 + x) + (-2*S23 + S51)*x) + 2*S12*(-1 + x)*
           (S45*(-1 + x) + (-S23 + S51)*x))*F[1, {1, 1, 1, 1, 1, 0, 1, 1, -1, 
           0, -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45^2*S51*(S34 + S12*(-1 + x))*x^2*
         F[1, {1, 1, 1, 1, 1, 0, 1, 1, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12*S45*x^3*
         (2*S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x) - 
          S12*(-1 + x)*(S45*(-1 + x) - (S23 - 2*S51)*x))*
         F[1, {1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*(S34 + S12*(-1 + x))*x^2*(-(S45*S51*(-1 + x)) + 
          S34*(S45*(-1 + x) - S23*x) + S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45^2*S51^2*x^2*F[1, {1, 1, 1, 1, 1, 1, -1, 1, 0, 0, 
           0}])/(1024*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S45*S51*(-S23 + S45 + S51)*x^2*
         F[1, {1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}])/(256*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S45*S51*x^3*
         (S23*S34 + S45*(-S34 + S51) + S12*(2*S45 + S51 - 2*S45*x - 2*S51*x + 
            S23*(-1 + 2*x)))*F[1, {1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45*(-S23 + S45)*S51*x^2*
         F[1, {1, 1, 1, 1, 1, 1, 0, 1, -1, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S45*S51*x*
         (S45*(-1 + x) + (-S23 + S51)*x)*F[1, {1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 
           -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       ((1 - 2*ep)*ep^4*S45^2*S51^2*x^2*F[1, {1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 
           0}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S12*S45*S51*x^3*(S45*(-1 + x) - S23*x)*
         F[1, {1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S45*S51*x^2*
         (S45*S51*(-1 + x) + S34*(S45 + S23*x - S45*x) - 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]*
         F[1, {1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0}])/(1024*(1 + 2*ep)) - 
       (ep^4*(-1 + 2*ep)*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-S23^2 + S45*S51 + S23*(S45 + S51)))*x^3*
         F[1, {1, 1, 1, 1, 1, 1, 1, 0, -1, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x^2*(-(S45*(S34 - S51)*(S51*(-2 + x) + 
             S45*(-1 + x))) - S23^2*S34*x + S12*(S23 - S51)*
           (S45 - S45*x + (S23 - S51)*x) + S23*(-(S45*S51*(-2 + x)) + 
            S34*(-S45 + 2*S45*x + S51*x)))*F[1, {1, 1, 1, 1, 1, 1, 1, 0, -1, 
           0, -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S45*S51*x^3*(S23*S34 + S45*(-S34 + S51) + 
          S12*(2*S45 + S51 - 2*S45*x - 2*S51*x + S23*(-1 + 2*x)))*
         F[1, {1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S12*x^4*
         (-(S45^2*(S34 - S51)*(-1 + x)) - S23^2*S34*x - 
          S23*S45*(S34 + S51*(-2 + x) - 2*S34*x) + 
          S12*(-(S45*S51*(-1 + x)) + S23^2*x + S23*(S45 - S45*x - S51*x)))*
         F[1, {1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^3*(S12^2*(S23 - S51)*(-1 + x)*(S45 - S45*x + 
            (S23 - S51)*x) - (S23*S34 + S45*(-S34 + S51))*(S45*S51*(-1 + x) + 
            S34*(S45 + S23*x - S45*x)) - S12*(S45*(S34 - S51)*(S45 + S51)*
             (-1 + x)^2 + S23^2*S34*(-2 + x)*x + S23*(S45*S51*(-1 + x)^2 - 
              S34*(2*S45*(-1 + x)^2 + S51*(-2 + x)*x))))*
         F[1, {1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S12*S45*S51*x^4*
         (-(S45*S51*(-1 + x)) + S34*(S45*(-1 + x) - S23*x) + 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/(256*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*(S23 - S45)^2*
         x^2*F[1, {1, 1, 1, 1, 1, 1, 1, 1, -2, -2, 0}])/
        (1024*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x*(S45*(S51*(-2 + x) + S45*(-1 + x)) + S23^2*x + 
          S23*(S45 - 2*S45*x - S51*x))*F[1, {1, 1, 1, 1, 1, 1, 1, 1, -2, -1, 
           -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S23 - S45)*S45*S51*x^2*
         F[1, {1, 1, 1, 1, 1, 1, 1, 1, -2, -1, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*(S45 - S45*x + (S23 - S51)*x)^2*
         F[1, {1, 1, 1, 1, 1, 1, 1, 1, -2, 0, -2}])/(1024*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*(-1 + 2*ep)*S45*S51*x*
         (S45*(-1 + x) + (-S23 + S51)*x)*F[1, {1, 1, 1, 1, 1, 1, 1, 1, -2, 0, 
           -1}])/(512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*S45^2*S51^2*x^2*F[1, {1, 1, 1, 1, 1, 1, 1, 1, -2, 0, 
           0}])/(1024*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S12*(S23 - S45)*x^3*(S45 + S23*x - S45*x)*
         F[1, {1, 1, 1, 1, 1, 1, 1, 1, -1, -2, 0}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(S45^2*(S34 - S51)*(-1 + x) + S23^2*S34*x + 
          S23*S45*(S34 + S51 - 2*S34*x + S51*x) + 
          S12*(2*S45*(S45 + S51)*(-1 + x)^2 + S23^2*x*(-1 + 2*x) - 
            S23*(S51*x*(-1 + 2*x) + S45*(1 - 5*x + 4*x^2))))*
         F[1, {1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12*S45*S51*x^3*
         (S45*(-1 + x) - S23*x)*F[1, {1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*x*(S45*(-1 + x) + (-S23 + S51)*x)*
         (-(S45*S51*(-1 + x)) + S34*(S45*(-1 + x) - S23*x) + 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, 1, 1, 1, 1, 1, 1, -1, 0, -2}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S45*S51*x^2*
         (-(S45*S51*(-1 + x)) + S34*(S45*(-1 + x) - S23*x) + 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S51)*x))*
         F[1, {1, 1, 1, 1, 1, 1, 1, 1, -1, 0, -1}])/(512*(1 + 2*ep)*
         Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(-1 + 2*ep)*S12^2*x^4*
         (S45 + S23*x - S45*x)^2*F[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0}])/
        (1024*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-1 + 2*ep)*S12*x^3*(S45 + S23*x - S45*x)*(S45*S51*(-1 + x) + 
          S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1}])/
        (512*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*(-1 + 2*ep)*x^2*(-(S45*S51*(-1 + x)) + 
           S34*(S45*(-1 + x) - S23*x) + S12*(-1 + x)*(S45*(-1 + x) + 
             (-S23 + S51)*x))^2*F[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2}])/
        (1024*(1 + 2*ep)*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]), 
     Insertion[ep^4*Mu12*s15*tr5]/(prop[1]*prop[2]*prop[3]*prop[4]*prop[5]*
        prop[6]*prop[7]*prop[8]) -> (ep^4*S12*S51*(S12 - S34 + S51)*x^4*
         (S45 + S23*x - S45*x)*F[1, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(S12^2*(S23 - S51) + S34*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-2*S23*S34 + S45*S51 + S34*(S45 + S51)))*x^3*
         (S45 + S23*x - S45*x)*F[1, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*S51*(S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))*x^3*
         (S45 + S23*x - S45*x)*F[1, {0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*S12*(-(S23*S34) + S34*S45 + 2*S23*S51 - S45*S51 + 
          S12*(S23 + S51))*x^4*(S45 + S23*x - S45*x)*
         F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*x^3*(S45 + S23*x - S45*x)*
         (-((S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + S12^2*(S23 - S51)*
           (-1 + x) + S12*(-(S23*(S51 + S34*(-2 + x) - 2*S51*x)) + 
            (S34 - S51)*(S45*(-1 + x) + S51*(-1 + 2*x))))*
         F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*S12*S51*x^4*(S45 + S23*x - S45*x)*(S45*S51*(-2 + x) + 
          S34*(2*S45 + S23*x - S45*x) + S12*(2*S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*S12*(-(S23*S34) + S34*S45 + 2*S23*S51 - S45*S51 + 
          S12*(S23 + S51))*x^4*(S45 + S23*x - S45*x)*
         F[1, {1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51))) + 
          S45*(-(S23*S34) + S45*(S34 - S51)) + S12^2*(S23 - S51))*x^3*
         (S45 + S23*x - S45*x)*F[1, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-S23^2 + S45*S51 + S23*(S45 + S51)))*x^3*(S45 + S23*x - S45*x)*
         F[1, {1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*S12*S23*(S12 + S23 - S45)*
         x^4*(S45 + S23*x - S45*x)*F[1, {1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*x^3*(S45 + S23*x - S45*x)*
         (S23*(S23*S34 + S45*(-S34 + S51)) + S12^2*(S23 - S51)*(-1 + x) + 
          S12*(-(S45*(S34 - S51)*(-1 + x)) + S23^2*(-1 + 2*x) + 
            S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x)))*
         F[1, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*S12*x^4*(S45*(-1 + x) - S23*x)*(S45^2*(S34 - S51)*(-1 + x) + 
          S23^2*S34*x + S23*S45*(S34 + S51*(-2 + x) - 2*S34*x) + 
          S12*(S45*S51*(-1 + x) - S23^2*x + S23*(S45*(-1 + x) + S51*x)))*
         F[1, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*x^3*(S45 + S23*x - S45*x)*
         (-((S34 - S51)*(S23*S34 + S45*(-S34 + S51))) + S12^2*(S23 - S51)*
           (-1 + x) + S12*(-(S23*(S51 + S34*(-2 + x) - 2*S51*x)) + 
            (S34 - S51)*(S45*(-1 + x) + S51*(-1 + 2*x))))*
         F[1, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*x^2*(S45 + S23*x - S45*x)*
         (S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x)) - 
          S23*S34*(S45 + S34*x + S45*x) + S12*(S45*S51*(-1 + x) + 
            S23*(S45 + S34*x - S45*x) - S34*(2*S45*(-1 + x) + S51*x)))*
         F[1, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*x^2*(S45 + S23*x - S45*x)*
         (-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - S23^2*S34*x + 
          S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
          S23*(-(S45*S51*(-2 + x)) + S34*(-S45 + 2*S45*x + S51*x)))*
         F[1, {1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*x^3*(S45 + S23*x - S45*x)*
         (S23*(S23*S34 + S45*(-S34 + S51)) + S12^2*(S23 - S51)*(-1 + x) + 
          S12*(-(S45*(S34 - S51)*(-1 + x)) + S23^2*(-1 + 2*x) + 
            S23*(S34 + 2*S45 + S51 + S34*x - 2*S45*x - 2*S51*x)))*
         F[1, {1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*(S23 + S34 - S51)*x^2*
         (S45 + S23*x - S45*x)*(S45*S51*(-1 + x) + 
          S34*(S45 + S23*x - S45*x) - S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*x^3*(S45*(-1 + x) - S23*x)*
         (-(S12^2*(S23 - S51)*(-1 + x)*(S45 - S45*x + (S23 - S51)*x)) + 
          (S23*S34 + S45*(-S34 + S51))*(S45*S51*(-1 + x) + 
            S34*(S45 + S23*x - S45*x)) + S12*(S45*(S34 - S51)*(S45 + S51)*
             (-1 + x)^2 + S23^2*S34*(-2 + x)*x + S23*(S45*S51*(-1 + x)^2 - 
              S34*(2*S45*(-1 + x)^2 + S51*(-2 + x)*x))))*
         F[1, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*(S12^2*(S23 - S51) + S34*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-2*S23*S34 + S45*S51 + S34*(S45 + S51)))*x^3*
         (S45 + S23*x - S45*x)*F[1, {1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*S34*S45*(-S12 + S34 + S45)*
         x^2*(S45*(-1 + x) - S23*x)*F[1, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + 
          S45*S51)*x^2*(S45 + S23*x - S45*x)*F[1, {1, 1, 1, 0, 1, 1, 0, 1, 0, 
           0, 0}])/(32*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*(-(S12*(S23*(S34 + S45) + S45*(S34 - 2*S51))) + 
          S45*(-(S23*S34) + S45*(S34 - S51)) + S12^2*(S23 - S51))*x^3*
         (S45 + S23*x - S45*x)*F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*x^2*(S45 + S23*x - S45*x)*
         (S45*(S34 - S51)*(S34*(-2 + x) + S45*(-1 + x)) - 
          S23*S34*(S45 + S34*x + S45*x) + S12*(S45*S51*(-1 + x) + 
            S23*(S45 + S34*x - S45*x) - S34*(2*S45*(-1 + x) + S51*x)))*
         F[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*S45*x^3*(S45 + S23*x - S45*x)*
         (-(S34*(S23*S34 + S45*(-S34 + S51))) + S12^2*(S23 - S51)*(-1 + x) - 
          S12*(S23*S34*(-2 + x) - S45*S51*(-1 + x) + 
            S34*(S45 + S51 - S45*x - 2*S51*x)))*F[1, {1, 1, 1, 0, 1, 1, 1, 1, 
           0, 0, 0}])/(32*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*S51*(S23*S34 + S45*(-S34 + S51) + S12*(-S23 + 2*S45 + S51))*x^3*
         (S45 + S23*x - S45*x)*F[1, {1, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*S12*S51*x^4*(S45 + S23*x - S45*x)*(S45*S51*(-2 + x) + 
          S34*(2*S45 + S23*x - S45*x) + S12*(2*S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*S45*(-(S23*S34) + S34*S45 + S12*(S23 - S51) + 2*S34*S51 + 
          S45*S51)*x^2*(S45 + S23*x - S45*x)*F[1, {1, 1, 1, 1, 1, 0, 1, 1, 
           -1, 0, 0}])/(32*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) + 
       (ep^4*S45*x^3*(S45 + S23*x - S45*x)*
         (-(S34*(S23*S34 + S45*(-S34 + S51))) + S12^2*(S23 - S51)*(-1 + x) - 
          S12*(S23*S34*(-2 + x) - S45*S51*(-1 + x) + 
            S34*(S45 + S51 - S45*x - 2*S51*x)))*F[1, {1, 1, 1, 1, 1, 0, 1, 1, 
           0, 0, 0}])/(32*Sqrt[(S12^2*(S23 - S51)^2 + 
            (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + 
              S45*(S34 - S51)*S51 + S23*(S45*S51 + S34*(S45 + S51))))*x^4]) - 
       (ep^4*S45*S51*(-S23 + S45 + S51)*x^2*(S45*(-1 + x) - S23*x)*
         F[1, {1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*S45*S51*x^3*(S45 + S23*x - S45*x)*(S23*S34 + S45*(-S34 + S51) + 
          S12*(2*S45 + S51 - 2*S45*x - 2*S51*x + S23*(-1 + 2*x)))*
         F[1, {1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]*(S45 + S23*x - S45*x)*
         F[1, {1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/32 + 
       (ep^4*((S23 - S45)*(S23*S34 + S45*(-S34 + S51)) + 
          S12*(-S23^2 + S45*S51 + S23*(S45 + S51)))*x^3*(S45 + S23*x - S45*x)*
         F[1, {1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + (ep^4*x^2*(S45 + S23*x - S45*x)*
         (-(S45*(S34 - S51)*(S51*(-2 + x) + S45*(-1 + x))) - S23^2*S34*x + 
          S12*(S23 - S51)*(S45 - S45*x + (S23 - S51)*x) + 
          S23*(-(S45*S51*(-2 + x)) + S34*(-S45 + 2*S45*x + S51*x)))*
         F[1, {1, 1, 1, 1, 1, 1, 1, 1, -1, 0, -1}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*S45*S51*x^3*(S45 + S23*x - S45*x)*(S23*S34 + S45*(-S34 + S51) + 
          S12*(2*S45 + S51 - 2*S45*x - 2*S51*x + S23*(-1 + 2*x)))*
         F[1, {1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) + 
       (ep^4*S12*x^4*(S45*(-1 + x) - S23*x)*(S45^2*(S34 - S51)*(-1 + x) + 
          S23^2*S34*x + S23*S45*(S34 + S51*(-2 + x) - 2*S34*x) + 
          S12*(S45*S51*(-1 + x) - S23^2*x + S23*(S45*(-1 + x) + S51*x)))*
         F[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - (ep^4*x^3*(S45*(-1 + x) - S23*x)*
         (-(S12^2*(S23 - S51)*(-1 + x)*(S45 - S45*x + (S23 - S51)*x)) + 
          (S23*S34 + S45*(-S34 + S51))*(S45*S51*(-1 + x) + 
            S34*(S45 + S23*x - S45*x)) + S12*(S45*(S34 - S51)*(S45 + S51)*
             (-1 + x)^2 + S23^2*S34*(-2 + x)*x + S23*(S45*S51*(-1 + x)^2 - 
              S34*(2*S45*(-1 + x)^2 + S51*(-2 + x)*x))))*
         F[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}])/
        (32*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4]) - 
       (ep^4*S12*S45*S51*x^4*(S45*(-1 + x) - S23*x)*(-(S45*S51*(-1 + x)) + 
          S34*(S45*(-1 + x) - S23*x) + S12*(-1 + x)*(S45*(-1 + x) + 
            (-S23 + S51)*x))*F[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
        (16*Sqrt[(S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
            2*S12*(-(S23^2*S34) + S45*(S34 - S51)*S51 + S23*(S45*S51 + 
                S34*(S45 + S51))))*x^4])}


==> anc/P3/Boundaries.m <==
{b[1] -> 1 - 2*ep*Log[-S45] + ep^2*(-Pi^2/6 + 2*Log[-S45]^2) + 
   ep^3*((Pi^2*Log[-S45])/3 - (4*Log[-S45]^3)/3 - (14*Zeta[3])/3) + 
   ep^4*((-7*Pi^4)/120 - (Pi^2*Log[-S45]^2)/3 + (2*Log[-S45]^4)/3 + 
     (28*Log[-S45]*Zeta[3])/3), 
 b[2] -> 1 + (ep*(-120*Log[-S45] - 120*Log[-S51]))/120 + 
   (ep^2*(-20*Pi^2 + 60*Log[-S45]^2 + 120*Log[-S45]*Log[-S51] + 
      60*Log[-S51]^2))/120 + (ep^3*(20*Pi^2*Log[-S45] - 20*Log[-S45]^3 + 
      20*Pi^2*Log[-S51] - 60*Log[-S45]^2*Log[-S51] - 
      60*Log[-S45]*Log[-S51]^2 - 20*Log[-S51]^3 - 560*Zeta[3]))/120 + 
   (ep^4*(-7*Pi^4 - 10*Pi^2*Log[-S45]^2 + 5*Log[-S45]^4 - 
      20*Pi^2*Log[-S45]*Log[-S51] + 20*Log[-S45]^3*Log[-S51] - 
      10*Pi^2*Log[-S51]^2 + 30*Log[-S45]^2*Log[-S51]^2 + 
      20*Log[-S45]*Log[-S51]^3 + 5*Log[-S51]^4 + 560*Log[-S45]*Zeta[3] + 
      560*Log[-S51]*Zeta[3]))/120, 
 b[3] -> 1 - 2*ep*Log[-S45] + ep^2*(-Pi^2/6 + 2*Log[-S45]^2) + 
   ep^3*((Pi^2*Log[-S45])/3 - (4*Log[-S45]^3)/3 - (14*Zeta[3])/3) + 
   ep^4*((-7*Pi^4)/120 - (Pi^2*Log[-S45]^2)/3 + (2*Log[-S45]^4)/3 + 
     (28*Log[-S45]*Zeta[3])/3), 
 b[4] -> 1 + (ep*(-120*Log[-S45] - 120*Log[-S51]))/120 + 
   (ep^2*(-20*Pi^2 + 60*Log[-S45]^2 + 120*Log[-S45]*Log[-S51] + 
      60*Log[-S51]^2))/120 + (ep^3*(20*Pi^2*Log[-S45] - 20*Log[-S45]^3 + 
      20*Pi^2*Log[-S51] - 60*Log[-S45]^2*Log[-S51] - 
      60*Log[-S45]*Log[-S51]^2 - 20*Log[-S51]^3 - 560*Zeta[3]))/120 + 
   (ep^4*(-7*Pi^4 - 10*Pi^2*Log[-S45]^2 + 5*Log[-S45]^4 - 
      20*Pi^2*Log[-S45]*Log[-S51] + 20*Log[-S45]^3*Log[-S51] - 
      10*Pi^2*Log[-S51]^2 + 30*Log[-S45]^2*Log[-S51]^2 + 
      20*Log[-S45]*Log[-S51]^3 + 5*Log[-S51]^4 + 560*Log[-S45]*Zeta[3] + 
      560*Log[-S51]*Zeta[3]))/120, 
 b[5] -> 1 - 2*ep*Log[-S45] + ep^2*(-Pi^2/6 + 2*Log[-S45]^2) + 
   ep^3*((Pi^2*Log[-S45])/3 - (4*Log[-S45]^3)/3 - (14*Zeta[3])/3) + 
   ep^4*((-7*Pi^4)/120 - (Pi^2*Log[-S45]^2)/3 + (2*Log[-S45]^4)/3 + 
     (28*Log[-S45]*Zeta[3])/3), 
 b[6] -> 1 - 2*ep*Log[-S45] + ep^2*(-Pi^2/6 + 2*Log[-S45]^2) + 
   ep^3*((Pi^2*Log[-S45])/3 - (4*Log[-S45]^3)/3 - (14*Zeta[3])/3) + 
   ep^4*((-7*Pi^4)/120 - (Pi^2*Log[-S45]^2)/3 + (2*Log[-S45]^4)/3 + 
     (28*Log[-S45]*Zeta[3])/3), 
 b[7] -> 2 + (ep*(-120*Log[-S45] - 120*Log[-S51]))/60 + 
   (ep^2*(-20*Pi^2 + 60*Log[-S45]^2 + 120*Log[-S45]*Log[-S51] + 
      60*Log[-S51]^2))/60 + (ep^3*(20*Pi^2*Log[-S45] - 20*Log[-S45]^3 + 
      20*Pi^2*Log[-S51] - 60*Log[-S45]^2*Log[-S51] - 
      60*Log[-S45]*Log[-S51]^2 - 20*Log[-S51]^3 - 560*Zeta[3]))/60 + 
   (ep^4*(-7*Pi^4 - 10*Pi^2*Log[-S45]^2 + 5*Log[-S45]^4 - 
      20*Pi^2*Log[-S45]*Log[-S51] + 20*Log[-S45]^3*Log[-S51] - 
      10*Pi^2*Log[-S51]^2 + 30*Log[-S45]^2*Log[-S51]^2 + 
      20*Log[-S45]*Log[-S51]^3 + 5*Log[-S51]^4 + 560*Log[-S45]*Zeta[3] + 
      560*Log[-S51]*Zeta[3]))/60, 
 b[8] -> 2 + (ep*(-120*Log[-S45] - 120*Log[-S51]))/60 + 
   (ep^2*(-20*Pi^2 + 60*Log[-S45]^2 + 120*Log[-S45]*Log[-S51] + 
      60*Log[-S51]^2))/60 + (ep^3*(20*Pi^2*Log[-S45] - 20*Log[-S45]^3 + 
      20*Pi^2*Log[-S51] - 60*Log[-S45]^2*Log[-S51] - 
      60*Log[-S45]*Log[-S51]^2 - 20*Log[-S51]^3 - 560*Zeta[3]))/60 + 
   (ep^4*(-7*Pi^4 - 10*Pi^2*Log[-S45]^2 + 5*Log[-S45]^4 - 
      20*Pi^2*Log[-S45]*Log[-S51] + 20*Log[-S45]^3*Log[-S51] - 
      10*Pi^2*Log[-S51]^2 + 30*Log[-S45]^2*Log[-S51]^2 + 
      20*Log[-S45]*Log[-S51]^3 + 5*Log[-S51]^4 + 560*Log[-S45]*Zeta[3] + 
      560*Log[-S51]*Zeta[3]))/60, 
 b[9] -> -1/2 + ep*Log[-S45] + (ep^2*(20*Pi^2 - 240*Log[-S45]^2))/240 + 
   (ep^3*(-40*Pi^2*Log[-S45] + 160*Log[-S45]^3 + 1280*Zeta[3]))/240 + 
   (ep^4*(19*Pi^4 + 40*Pi^2*Log[-S45]^2 - 80*Log[-S45]^4 - 
      2560*Log[-S45]*Zeta[3]))/240, 
 b[10] -> -1/2 + ep*Log[-S51] + (ep^2*(20*Pi^2 - 240*Log[-S51]^2))/240 + 
   (ep^3*(-40*Pi^2*Log[-S51] + 160*Log[-S51]^3 + 1280*Zeta[3]))/240 + 
   (ep^4*(19*Pi^4 + 40*Pi^2*Log[-S51]^2 - 80*Log[-S51]^4 - 
      2560*Log[-S51]*Zeta[3]))/240, 
 b[11] -> -1/2 + ep*Log[-S45] + (ep^2*(20*Pi^2 - 240*Log[-S45]^2))/240 + 
   (ep^3*(-40*Pi^2*Log[-S45] + 160*Log[-S45]^3 + 1280*Zeta[3]))/240 + 
   (ep^4*(19*Pi^4 + 40*Pi^2*Log[-S45]^2 - 80*Log[-S45]^4 - 
      2560*Log[-S45]*Zeta[3]))/240, 
 b[12] -> -1/2 + ep*Log[S12 - S34] + (ep^2*(20*Pi^2 - 240*Log[S12 - S34]^2))/
    240 + (ep^3*(-40*Pi^2*Log[S12 - S34] + 160*Log[S12 - S34]^3 + 
      1280*Zeta[3]))/240 + (ep^4*(19*Pi^4 + 40*Pi^2*Log[S12 - S34]^2 - 
      80*Log[S12 - S34]^4 - 2560*Log[S12 - S34]*Zeta[3]))/240, 
 b[13] -> -1/2 + ep*Log[-S12] + (ep^2*(20*Pi^2 - 240*Log[-S12]^2))/240 + 
   (ep^3*(-40*Pi^2*Log[-S12] + 160*Log[-S12]^3 + 1280*Zeta[3]))/240 + 
   (ep^4*(19*Pi^4 + 40*Pi^2*Log[-S12]^2 - 80*Log[-S12]^4 - 
      2560*Log[-S12]*Zeta[3]))/240, 
 b[14] -> -1/2 + ep*Log[-S45] + (ep^2*(20*Pi^2 - 240*Log[-S45]^2))/240 + 
   (ep^3*(-40*Pi^2*Log[-S45] + 160*Log[-S45]^3 + 1280*Zeta[3]))/240 + 
   (ep^4*(19*Pi^4 + 40*Pi^2*Log[-S45]^2 - 80*Log[-S45]^4 - 
      2560*Log[-S45]*Zeta[3]))/240, 
 b[15] -> 1/2 - ep*Log[-S45] + ep^2*(-Pi^2/12 + Log[-S45]^2) + 
   ep^3*((Pi^2*Log[-S45])/6 - (2*Log[-S45]^3)/3 - (16*Zeta[3])/3) + 
   ep^4*((-19*Pi^4)/240 - (Pi^2*Log[-S45]^2)/6 + Log[-S45]^4/3 + 
     (32*Log[-S45]*Zeta[3])/3), 
 b[16] -> 1/2 - ep*Log[-S51] + ep^2*(Pi^2/12 + G[0, 1, -((S12 - S34)/S51)] + 
     Log[S12 - S34]*Log[-S51] - Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])) + 
   ep^3*(2*G[0, 0, 1, -((S12 - S34)/S51)] + G[0, 1, 1, -((S12 - S34)/S51)] - 
     2*G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     G[0, 1, -((S12 - S34)/S51)]*Log[-S51] - Log[S12 - S34]^2*Log[-S51] + 
     (Log[S12 - S34]*Log[-S51]^2)/2 - Log[-S51]^3/6 - 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 - 
     G[0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 - 
     (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 - 
     (13*Zeta[3])/3) + ep^4*((-41*Pi^4)/720 - 
     (Pi^2*G[0, 1, -((S12 - S34)/S51)])/6 + 
     4*G[0, 0, 0, 1, -((S12 - S34)/S51)] + 
     2*G[0, 0, 1, 1, -((S12 - S34)/S51)] + G[0, 1, 1, 1, 
      -((S12 - S34)/S51)] - G[1, 0, 1, 1, -((S12 - S34)/S51)] - 
     G[1, 1, 0, 1, -((S12 - S34)/S51)] - 4*G[0, 0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34] - 2*G[0, 1, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     2*G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]^2 + 
     2*G[0, 0, 1, -((S12 - S34)/S51)]*Log[-S51] + 
     2*G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S51] - 
     (Pi^2*Log[S12 - S34]*Log[-S51])/6 - 2*G[0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34]*Log[-S51] + (2*Log[S12 - S34]^3*Log[-S51])/3 + 
     (Pi^2*Log[-S51]^2)/12 + G[0, 1, -((S12 - S34)/S51)]*Log[-S51]^2 - 
     (Log[S12 - S34]^2*Log[-S51]^2)/2 + (Log[S12 - S34]*Log[-S51]^3)/6 - 
     2*G[0, 0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - 2*G[0, 1, 1, -((S12 - S34)/S51)]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (Pi^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 + 
     2*G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - (2*Log[S12 - S34]^3*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/3 - 2*G[0, 1, -((S12 - S34)/S51)]*Log[-S51]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) + Log[S12 - S34]^2*Log[-S51]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     (Log[S12 - S34]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     (Log[-S51]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 + 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/12 + 
     G[0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 - 
     (Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 + 
     (Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 - 
     ((Log[S12 - S34] - Log[-S51])*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/
      6 + (29*Log[-S51]*Zeta[3])/3 - (G[1, -((S12 - S34)/S51)] + Log[-S51])*
      Zeta[3]), b[17] -> 1/2 - ep*Log[-S45] + ep^2*(Pi^2/12 + Log[-S45]^2) + 
   ep^3*(-(Pi^2*Log[-S45])/6 - (2*Log[-S45]^3)/3 - (13*Zeta[3])/3) + 
   ep^4*((-41*Pi^4)/720 + (Pi^2*Log[-S45]^2)/6 + Log[-S45]^4/3 + 
     (26*Log[-S45]*Zeta[3])/3), 
 b[18] -> 1/2 - ep*Log[-S45] + ep^2*(-Pi^2/12 + Log[-S45]^2) + 
   ep^3*((Pi^2*Log[-S45])/6 - (2*Log[-S45]^3)/3 - (16*Zeta[3])/3) + 
   ep^4*((-19*Pi^4)/240 - (Pi^2*Log[-S45]^2)/6 + Log[-S45]^4/3 + 
     (32*Log[-S45]*Zeta[3])/3), 
 b[19] -> 1/2 - ep*Log[-S51] + 
   (ep^2*(-36*Pi^2 - 72*Log[-S45]^2 + 144*Log[-S45]*Log[-S51] + 
      72*Log[-S51]^2))/144 + (ep^3*(24*Pi^2*Log[-S45] + 72*Log[-S45]^3 + 
      48*Pi^2*Log[-S51] - 72*Log[-S45]^2*Log[-S51] - 
      72*Log[-S45]*Log[-S51]^2 - 24*Log[-S51]^3 - 480*Zeta[3]))/144 + 
   (ep^4*(-11*Pi^4 - 42*Log[-S45]^4 - 48*Pi^2*Log[-S45]*Log[-S51] + 
      24*Log[-S45]^3*Log[-S51] - 24*Pi^2*Log[-S51]^2 + 
      36*Log[-S45]^2*Log[-S51]^2 + 24*Log[-S45]*Log[-S51]^3 + 6*Log[-S51]^4 - 
      288*Log[-S45]*Zeta[3] + 1248*Log[-S51]*Zeta[3]))/144, 
 b[20] -> 1/2 - ep*Log[-S45] + ep^2*(-Pi^2/12 + Log[-S45]^2) + 
   ep^3*((Pi^2*Log[-S45])/6 - (2*Log[-S45]^3)/3 - (16*Zeta[3])/3) + 
   ep^4*((-19*Pi^4)/240 - (Pi^2*Log[-S45]^2)/6 + Log[-S45]^4/3 + 
     (32*Log[-S45]*Zeta[3])/3), 
 b[21] -> 1/2 - ep*Log[-S45] + ep^2*(-Pi^2/12 + Log[-S45]^2) + 
   ep^3*((Pi^2*Log[-S45])/6 - (2*Log[-S45]^3)/3 - (16*Zeta[3])/3) + 
   ep^4*((-19*Pi^4)/240 - (Pi^2*Log[-S45]^2)/6 + Log[-S45]^4/3 + 
     (32*Log[-S45]*Zeta[3])/3), 
 b[22] -> 1/2 - ep*Log[-S45] + ep^2*(Pi^2/12 + Log[-S45]^2) + 
   ep^3*(-(Pi^2*Log[-S45])/6 - (2*Log[-S45]^3)/3 - (13*Zeta[3])/3) + 
   ep^4*((-41*Pi^4)/720 + (Pi^2*Log[-S45]^2)/6 + Log[-S45]^4/3 + 
     (26*Log[-S45]*Zeta[3])/3), b[23] -> 0, 
 b[24] -> 1 - 2*ep*Log[-S45] + ep^2*(-Pi^2/6 + 2*Log[-S45]^2) + 
   ep^3*((Pi^2*Log[-S45])/3 - (4*Log[-S45]^3)/3 - (32*Zeta[3])/3) + 
   ep^4*((-19*Pi^4)/120 - (Pi^2*Log[-S45]^2)/3 + (2*Log[-S45]^4)/3 + 
     (64*Log[-S45]*Zeta[3])/3), b[25] -> 0, 
 b[26] -> 1 - 2*ep*Log[-S45] + ep^2*(-Pi^2/6 + 2*Log[-S45]^2) + 
   ep^3*((Pi^2*Log[-S45])/3 - (4*Log[-S45]^3)/3 - (32*Zeta[3])/3) + 
   ep^4*((-19*Pi^4)/120 - (Pi^2*Log[-S45]^2)/3 + (2*Log[-S45]^4)/3 + 
     (64*Log[-S45]*Zeta[3])/3), 
 b[27] -> 1 + ep*(-Log[S12 - S34] - Log[-S45]) + 
   ep^2*(-Pi^2/6 + Log[S12 - S34]^2 + Log[-S45]^2) + 
   ep^3*((Pi^2*Log[S12 - S34])/6 - (2*Log[S12 - S34]^3)/3 + 
     (Pi^2*Log[-S45])/6 - (2*Log[-S45]^3)/3 - (32*Zeta[3])/3) + 
   ep^4*((-19*Pi^4)/120 - (Pi^2*Log[S12 - S34]^2)/6 + Log[S12 - S34]^4/3 - 
     (Pi^2*Log[-S45]^2)/6 + Log[-S45]^4/3 + (32*Log[S12 - S34]*Zeta[3])/3 + 
     (32*Log[-S45]*Zeta[3])/3), b[28] -> 0, b[29] -> 0, b[30] -> 0, 
 b[31] -> ep*(-Log[-S45] + Log[-S51]) + 
   ep^2*(-Pi^2/6 - G[0, 1, -((S12 - S34)/S51)] + Log[-S45]^2 - 
     Log[S12 - S34]*Log[-S51] + Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])) + 
   ep^3*(-2*G[0, 0, 1, -((S12 - S34)/S51)] - G[0, 1, 1, -((S12 - S34)/S51)] + 
     2*G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + (Pi^2*Log[-S45])/6 - 
     (2*Log[-S45]^3)/3 - G[0, 1, -((S12 - S34)/S51)]*Log[-S51] + 
     Log[S12 - S34]^2*Log[-S51] - (Log[S12 - S34]*Log[-S51]^2)/2 + 
     Log[-S51]^3/6 + (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 + 
     G[0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     (Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 + 
     (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 - Zeta[3]) + 
   ep^4*(-Pi^4/45 + (Pi^2*G[0, 1, -((S12 - S34)/S51)])/6 - 
     4*G[0, 0, 0, 1, -((S12 - S34)/S51)] - 
     2*G[0, 0, 1, 1, -((S12 - S34)/S51)] - G[0, 1, 1, 1, 
      -((S12 - S34)/S51)] + G[1, 0, 1, 1, -((S12 - S34)/S51)] + 
     G[1, 1, 0, 1, -((S12 - S34)/S51)] + 4*G[0, 0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34] + 2*G[0, 1, 1, -((S12 - S34)/S51)]*Log[S12 - S34] - 
     2*G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]^2 - (Pi^2*Log[-S45]^2)/6 + 
     Log[-S45]^4/3 - 2*G[0, 0, 1, -((S12 - S34)/S51)]*Log[-S51] - 
     2*G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S51] + 
     (Pi^2*Log[S12 - S34]*Log[-S51])/6 + 2*G[0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34]*Log[-S51] - (2*Log[S12 - S34]^3*Log[-S51])/3 - 
     (Pi^2*Log[-S51]^2)/12 - G[0, 1, -((S12 - S34)/S51)]*Log[-S51]^2 + 
     (Log[S12 - S34]^2*Log[-S51]^2)/2 - (Log[S12 - S34]*Log[-S51]^3)/6 + 
     2*G[0, 0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + 2*G[0, 1, 1, -((S12 - S34)/S51)]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     (Pi^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 - 
     2*G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + (2*Log[S12 - S34]^3*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/3 + 2*G[0, 1, -((S12 - S34)/S51)]*Log[-S51]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) - Log[S12 - S34]^2*Log[-S51]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (Log[S12 - S34]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     (Log[-S51]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 - 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/12 - 
     G[0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 + 
     (Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 - 
     (Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 + 
     ((Log[S12 - S34] - Log[-S51])*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/
      6 + (32*Log[-S45]*Zeta[3])/3 - (29*Log[-S51]*Zeta[3])/3 + 
     (G[1, -((S12 - S34)/S51)] + Log[-S51])*Zeta[3]), 
 b[32] -> 1 + ep*(-Log[-S45] - Log[-S51]) + 
   ep^2*(-Pi^2/6 + Log[-S45]^2 + Log[-S51]^2) + 
   ep^3*((Pi^2*Log[-S45])/6 - (2*Log[-S45]^3)/3 + (Pi^2*Log[-S51])/6 - 
     (2*Log[-S51]^3)/3 - (32*Zeta[3])/3) + 
   ep^4*((-19*Pi^4)/120 - (Pi^2*Log[-S45]^2)/6 + Log[-S45]^4/3 - 
     (Pi^2*Log[-S51]^2)/6 + Log[-S51]^4/3 + (32*Log[-S45]*Zeta[3])/3 + 
     (32*Log[-S51]*Zeta[3])/3), 
 b[33] -> 1 + (ep*(-360*Log[-S45] - 360*Log[-S51]))/360 + 
   (ep^2*(-120*Pi^2 + 180*Log[-S45]^2 + 360*Log[-S45]*Log[-S51] + 
      180*Log[-S51]^2))/360 + (ep^3*(120*Pi^2*Log[-S45] - 60*Log[-S45]^3 + 
      120*Pi^2*Log[-S51] - 180*Log[-S45]^2*Log[-S51] - 
      180*Log[-S45]*Log[-S51]^2 - 60*Log[-S51]^3 - 3120*Zeta[3]))/360 + 
   (ep^4*(-56*Pi^4 - 60*Pi^2*Log[-S45]^2 + 15*Log[-S45]^4 - 
      120*Pi^2*Log[-S45]*Log[-S51] + 60*Log[-S45]^3*Log[-S51] - 
      60*Pi^2*Log[-S51]^2 + 90*Log[-S45]^2*Log[-S51]^2 + 
      60*Log[-S45]*Log[-S51]^3 + 15*Log[-S51]^4 + 3120*Log[-S45]*Zeta[3] + 
      3120*Log[-S51]*Zeta[3]))/360, 
 b[34] -> 1 + ep*(-Log[-S12] - Log[-S51]) + 
   ep^2*(-Pi^2/6 + Log[-S12]^2 - Log[-S12]*Log[S12 - S34] + 
     Log[S12 - S34]^2/2 + Log[-S12]*Log[-S51] + Log[-S51]^2/2) + 
   ep^3*(G[0, 0, 1, -((S12 - S34)/S51)] - G[1, 0, 1, -((S12 - S34)/S51)]/2 + 
     (Pi^2*Log[-S12])/3 + G[0, 1, -((S12 - S34)/S51)]*Log[-S12] - 
     (2*Log[-S12]^3)/3 + (G[1, -((S12 - S34)/S51)]^2*Log[S12 - S34])/2 - 
     G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     Log[-S12]^2*Log[S12 - S34] - Log[S12 - S34]^3/3 + (Pi^2*Log[-S51])/6 + 
     (G[0, 1, -((S12 - S34)/S51)]*Log[-S51])/2 - Log[-S12]^2*Log[-S51] + 
     Log[-S12]*Log[S12 - S34]*Log[-S51] - (Log[S12 - S34]^2*Log[-S51])/2 - 
     Log[-S12]*Log[-S51]^2 - Log[-S51]^3/3 - 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 - 
     (G[0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 - 
     (32*Zeta[3])/3) + ep^4*((-5*Pi^4)/36 + 
     2*G[0, 0, 0, 1, -((S12 - S34)/S51)] + 
     2*G[0, 0, 1, 1, -((S12 - S34)/S51)] + G[0, 1, 0, 1, -((S12 - S34)/S51)]/
      2 + G[1, 0, 0, 1, -((S12 - S34)/S51)]/2 - 
     G[1, 0, 1, 1, -((S12 - S34)/S51)] - G[1, 1, 0, 1, -((S12 - S34)/S51)] + 
     G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S12] - (Pi^2*Log[-S12]^2)/3 - 
     G[0, 1, -((S12 - S34)/S51)]*Log[-S12]^2 + Log[-S12]^4/3 + 
     G[0, 1, 1, -((S12 - S34)/S51)]*(-G[1, -((S12 - S34)/S51)] + Log[-S12] - 
       Log[S12 - S34]) - 2*G[0, 0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     (Pi^2*Log[-S12]*Log[S12 - S34])/6 - (2*Log[-S12]^3*Log[S12 - S34])/3 - 
     (Pi^2*Log[S12 - S34]^2)/12 + G[0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34]^2 + Log[S12 - S34]^4/6 - 
     (G[1, -((S12 - S34)/S51)]*G[0, 1, -((S12 - S34)/S51)]*Log[-S51])/2 + 
     (3*G[0, 0, 1, -((S12 - S34)/S51)]*Log[-S51])/2 - 
     (Pi^2*Log[-S12]*Log[-S51])/3 + (2*Log[-S12]^3*Log[-S51])/3 - 
     G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]*Log[-S51] - 
     Log[-S12]^2*Log[S12 - S34]*Log[-S51] + (Log[S12 - S34]^3*Log[-S51])/3 - 
     (Pi^2*Log[-S51]^2)/12 + Log[-S12]^2*Log[-S51]^2 - 
     (Log[-S12]*Log[S12 - S34]*Log[-S51]^2)/2 - 
     (Log[S12 - S34]^2*Log[-S51]^2)/4 + (Log[-S12]*Log[-S51]^3)/2 + 
     Log[-S51]^4/12 + (G[1, -((S12 - S34)/S51)]*G[0, 1, -((S12 - S34)/S51)]*
       (G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     (3*G[0, 0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/2 + (Pi^2*Log[-S12]*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/6 + G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) + Log[-S12]^2*Log[S12 - S34]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     (Log[S12 - S34]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 + 
     (Pi^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 - 
     Log[-S12]^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     Log[-S12]*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + (Log[S12 - S34]^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/2 - Log[-S12]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - (Log[-S51]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 - 
     (Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 - 
     (Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 + 
     (Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 + 
     (Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 + 
     (35*Log[-S12]*Zeta[3])/3 + (32*Log[-S51]*Zeta[3])/3 - 
     (G[1, -((S12 - S34)/S51)] + Log[-S51])*Zeta[3]), b[35] -> 0, b[36] -> 0, 
 b[37] -> -(ep^4*(4*Pi^4 + 5*Pi^2*Log[-S45]^2 + 5*Pi^2*Log[-S51]^2 - 
      10*Log[-S45]*(Pi^2*Log[-S51] - 18*Zeta[3]) - 180*Log[-S51]*Zeta[3]))/
   60, b[38] -> 0, b[39] -> (ep*(6*Log[S12 - S34] - 6*Log[-S51]))/2 + 
   (ep^2*(-6*Log[S12 - S34]^2 + 6*Log[-S51]^2))/2 + 
   (ep^3*(-(Pi^2*Log[S12 - S34]) + 4*Log[S12 - S34]^3 + Pi^2*Log[-S51] - 
      4*Log[-S51]^3))/2 + (ep^4*(Pi^2*Log[S12 - S34]^2 - 2*Log[S12 - S34]^4 - 
      Pi^2*Log[-S51]^2 + 2*Log[-S51]^4 - 64*Log[S12 - S34]*Zeta[3] + 
      64*Log[-S51]*Zeta[3]))/2, 
 b[40] -> -1/2 + ep*Log[-S12] + (ep^2*(20*Pi^2 - 240*Log[-S12]^2))/240 + 
   (ep^3*(-40*Pi^2*Log[-S12] + 160*Log[-S12]^3 + 1280*Zeta[3]))/240 + 
   (ep^4*(19*Pi^4 + 40*Pi^2*Log[-S12]^2 - 80*Log[-S12]^4 - 
      2560*Log[-S12]*Zeta[3]))/240, b[41] -> 0, 
 b[42] -> -1/2 + ep*Log[-S12] + (ep^2*(20*Pi^2 - 240*Log[-S12]^2))/240 + 
   (ep^3*(-40*Pi^2*Log[-S12] + 160*Log[-S12]^3 + 1280*Zeta[3]))/240 + 
   (ep^4*(19*Pi^4 + 40*Pi^2*Log[-S12]^2 - 80*Log[-S12]^4 - 
      2560*Log[-S12]*Zeta[3]))/240, b[43] -> 0, 
 b[44] -> -1/2 + ep*(-Log[-S12] + 2*Log[S12 - S34]) + 
   ep^2*(Pi^2/4 + Log[-S12]^2 - 2*Log[S12 - S34]^2) + 
   ep^3*((Pi^2*Log[-S12])/6 - (2*Log[-S12]^3)/3 - (2*Pi^2*Log[S12 - S34])/3 + 
     (4*Log[S12 - S34]^3)/3 + (37*Zeta[3])/3) + 
   ep^4*((277*Pi^4)/720 - (Pi^2*Log[-S12]^2)/6 + Log[-S12]^4/3 + 
     (2*Pi^2*Log[S12 - S34]^2)/3 - (2*Log[S12 - S34]^4)/3 + 
     (32*Log[-S12]*Zeta[3])/3 - (106*Log[S12 - S34]*Zeta[3])/3), 
 b[45] -> -(ep^3*(-20*Pi^2*Log[S12 - S34] + 20*Pi^2*Log[-S45] + 360*Zeta[3]))/
    120 - (ep^4*(17*Pi^4 + 20*Pi^2*Log[S12 - S34]^2 - 20*Pi^2*Log[-S45]^2 - 
      840*Log[S12 - S34]*Zeta[3] + 120*Log[-S45]*Zeta[3]))/120, 
 b[46] -> ep^2*(Pi^2/6 + G[0, 1, -((S12 - S34)/S51)] - 
     G[1, -((S12 - S34)/S51)]*Log[S12 - S34] + Log[-S12]*Log[S12 - S34] - 
     Log[S12 - S34]^2/2 - Log[-S12]*Log[-S51] - Log[-S51]^2/2 + 
     Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])) + 
   ep^3*(2*G[0, 1, 1, -((S12 - S34)/S51)] + 
     2*G[1, 0, 1, -((S12 - S34)/S51)] - (Pi^2*Log[-S12])/3 - 
     2*G[0, 1, -((S12 - S34)/S51)]*Log[-S12] - Log[-S12]^2*Log[S12 - S34] + 
     Log[S12 - S34]^3/3 - (Pi^2*Log[-S51])/3 + Log[-S12]^2*Log[-S51] + 
     G[1, -((S12 - S34)/S51)]*Log[S12 - S34]*Log[-S51] - 
     2*Log[-S12]*Log[S12 - S34]*Log[-S51] + 2*Log[-S12]*Log[-S51]^2 + 
     (2*Log[-S51]^3)/3 + (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 - 
     G[1, -((S12 - S34)/S51)]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + 2*Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - 2*Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - 2*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 + 2*Zeta[3]) + 
   ep^4*(Pi^4/60 - (Pi^2*G[0, 1, -((S12 - S34)/S51)])/6 + 
     4*G[0, 1, 1, 1, -((S12 - S34)/S51)] + 
     4*G[1, 0, 1, 1, -((S12 - S34)/S51)] + 
     4*G[1, 1, 0, 1, -((S12 - S34)/S51)] - 4*G[0, 1, 1, -((S12 - S34)/S51)]*
      Log[-S12] - 4*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S12] + 
     (Pi^2*Log[-S12]^2)/3 + 2*G[0, 1, -((S12 - S34)/S51)]*Log[-S12]^2 + 
     (Pi^2*G[1, -((S12 - S34)/S51)]*Log[S12 - S34])/6 - 
     (Pi^2*Log[-S12]*Log[S12 - S34])/6 + (Pi^2*Log[S12 - S34]^2)/12 - 
     Log[S12 - S34]^4/6 + (2*Log[-S12]^3*(Log[S12 - S34] - Log[-S51]))/3 + 
     (5*Pi^2*Log[-S12]*Log[-S51])/6 + 2*Log[-S12]^2*Log[S12 - S34]*
      Log[-S51] + (5*Pi^2*Log[-S51]^2)/12 - 2*Log[-S12]^2*Log[-S51]^2 - 
     (2*G[1, -((S12 - S34)/S51)]*Log[S12 - S34]*Log[-S51]^2)/3 + 
     2*Log[-S12]*Log[S12 - S34]*Log[-S51]^2 - 2*Log[-S12]*Log[-S51]^3 - 
     Log[-S51]^4/2 - (2*Pi^2*Log[-S12]*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/3 - 2*Log[-S12]^2*Log[S12 - S34]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     (5*Pi^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 + 
     2*Log[-S12]^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (4*G[1, -((S12 - S34)/S51)]*Log[S12 - S34]*Log[-S51]*
       (G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 - 4*Log[-S12]*Log[S12 - S34]*
      Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     4*Log[-S12]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     2*Log[-S51]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/3 - 
     (2*G[1, -((S12 - S34)/S51)]*Log[S12 - S34]*
       (G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/3 + 
     2*Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 - 
     2*Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 - 
     2*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 + 
     (2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/3 - 
     4*Log[-S12]*Zeta[3] - 4*Log[-S51]*Zeta[3] + 
     4*(G[1, -((S12 - S34)/S51)] + Log[-S51])*Zeta[3]), 
 b[47] -> -1 + 2*ep*Log[-S51] + ep^2*(Pi^2/3 - 2*Log[-S51]^2) + 
   ep^3*((-2*Pi^2*Log[-S51])/3 + (4*Log[-S51]^3)/3 + (53*Zeta[3])/3) + 
   ep^4*((167*Pi^4)/360 + (2*Pi^2*Log[-S51]^2)/3 - (2*Log[-S51]^4)/3 - 
     (106*Log[-S51]*Zeta[3])/3), 
 b[48] -> -(ep^3*(20*Pi^2*Log[-S45] - 20*Pi^2*Log[-S51] + 360*Zeta[3]))/120 - 
   (ep^4*(17*Pi^4 - 20*Pi^2*Log[-S45]^2 + 20*Pi^2*Log[-S51]^2 + 
      120*Log[-S45]*Zeta[3] - 840*Log[-S51]*Zeta[3]))/120, b[49] -> 0, 
 b[50] -> ep*(Log[S12 - S34]/2 - Log[-S45]/2) + 
   ep^2*(-G[0, 1, -((S12 - S34)/S51)]/2 - Log[S12 - S34]^2/2 + 
     Log[-S45]^2/4 - (Log[S12 - S34]*Log[-S51])/2 + (Log[-S45]*Log[-S51])/2 + 
     Log[-S51]^2/4 + (Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/
      2 - (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2) + 
   ep^3*(-G[0, 0, 1, -((S12 - S34)/S51)] + G[0, 1, 1, -((S12 - S34)/S51)]/2 + 
     G[1, 0, 1, -((S12 - S34)/S51)]/2 + (Pi^2*Log[S12 - S34])/12 + 
     G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + Log[S12 - S34]^3/3 - 
     (Pi^2*Log[-S45])/6 - Log[-S45]^3/12 + (Log[S12 - S34]^2*Log[-S51])/2 - 
     (Log[-S45]^2*Log[-S51])/4 - (Log[S12 - S34]*Log[-S51]^2)/4 - 
     (Log[-S45]*Log[-S51]^2)/4 + (Pi^2*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/12 - (Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/2 + (Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/2 - (Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
         Log[-S51])^2)/4 + (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^
        2)/4 + (3*Zeta[3])/2) + ep^4*((-107*Pi^4)/720 - 
     (Pi^2*G[0, 1, -((S12 - S34)/S51)])/12 - 
     2*G[0, 0, 0, 1, -((S12 - S34)/S51)] + G[0, 0, 1, 1, 
      -((S12 - S34)/S51)] + G[0, 1, 0, 1, -((S12 - S34)/S51)] - 
     G[0, 1, 1, 1, -((S12 - S34)/S51)]/2 + G[1, 0, 0, 1, 
      -((S12 - S34)/S51)] - G[1, 0, 1, 1, -((S12 - S34)/S51)]/2 - 
     G[1, 1, 0, 1, -((S12 - S34)/S51)]/2 + 2*G[0, 0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34] - G[0, 1, 1, -((S12 - S34)/S51)]*Log[S12 - S34] - 
     G[1, 0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] - 
     (Pi^2*Log[S12 - S34]^2)/12 - G[0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34]^2 - Log[S12 - S34]^4/6 + (Pi^2*Log[-S45]^2)/12 + 
     Log[-S45]^4/48 - (Pi^2*Log[S12 - S34]*Log[-S51])/12 - 
     (Log[S12 - S34]^3*Log[-S51])/3 + (Pi^2*Log[-S45]*Log[-S51])/6 + 
     (Log[-S45]^3*Log[-S51])/12 + (Pi^2*Log[-S51]^2)/24 + 
     (Log[S12 - S34]^2*Log[-S51]^2)/4 + (Log[-S45]^2*Log[-S51]^2)/8 - 
     (Log[S12 - S34]*Log[-S51]^3)/12 + (Log[-S45]*Log[-S51]^3)/12 + 
     Log[-S51]^4/48 + (Pi^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/12 + (Log[S12 - S34]^3*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/3 - (Pi^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/6 - (Log[S12 - S34]^2*Log[-S51]*
       (G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     (Log[S12 - S34]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/4 - 
     (Log[-S51]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/12 - 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/24 + 
     (Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 - 
     (Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 + 
     (Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/12 - 
     (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/12 + 
     (5*Log[S12 - S34]*Zeta[3])/3 - (11*Log[-S45]*Zeta[3])/3 - 
     (3*Log[-S51]*Zeta[3])/2 + ((G[1, -((S12 - S34)/S51)] + Log[-S51])*
       Zeta[3])/2), b[51] -> ep*(Log[-S45]/2 - Log[-S51]/2) + 
   ep^2*(-Pi^2/6 - G[0, 1, -((S12 - S34)/S51)]/2 - Log[-S45]^2 - 
     (Log[S12 - S34]*Log[-S51])/2 + Log[-S45]*Log[-S51] + Log[-S51]^2/2 + 
     (Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2) + 
   ep^3*(-G[0, 0, 1, -((S12 - S34)/S51)] - (5*G[0, 1, 1, -((S12 - S34)/S51)])/
      2 - G[1, 0, 1, -((S12 - S34)/S51)] + G[0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34] - (Pi^2*Log[-S45])/12 + (5*Log[-S45]^3)/6 + 
     (Pi^2*Log[-S51])/3 - (3*G[0, 1, -((S12 - S34)/S51)]*Log[-S51])/2 + 
     (Log[S12 - S34]^2*Log[-S51])/2 - (Log[-S45]^2*Log[-S51])/2 - 
     (Log[S12 - S34]*Log[-S51]^2)/4 - (Log[-S45]*Log[-S51]^2)/2 - 
     Log[-S51]^3/12 + (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/12 + 
     (3*G[0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/
      2 - (Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     (Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     (Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 + 
     (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 + 2*Zeta[3]) + 
   ep^4*((23*Pi^4)/120 + (5*Pi^2*G[0, 1, -((S12 - S34)/S51)])/12 - 
     2*G[0, 0, 0, 1, -((S12 - S34)/S51)] - 
     5*G[0, 0, 1, 1, -((S12 - S34)/S51)] - 
     2*G[0, 1, 0, 1, -((S12 - S34)/S51)] - G[0, 1, 1, 1, -((S12 - S34)/S51)]/
      2 - 2*G[1, 0, 0, 1, -((S12 - S34)/S51)] + 
     (5*G[1, 0, 1, 1, -((S12 - S34)/S51)])/2 + 
     (5*G[1, 1, 0, 1, -((S12 - S34)/S51)])/2 + 
     2*G[0, 0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     5*G[0, 1, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     2*G[1, 0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] - 
     G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]^2 + (5*Pi^2*Log[-S45]^2)/12 - 
     (11*Log[-S45]^4)/24 - 3*G[0, 0, 1, -((S12 - S34)/S51)]*Log[-S51] - 
     3*G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S51] + 
     (5*Pi^2*Log[S12 - S34]*Log[-S51])/12 + 3*G[0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34]*Log[-S51] - (Log[S12 - S34]^3*Log[-S51])/3 - 
     (2*Pi^2*Log[-S45]*Log[-S51])/3 + (Log[-S45]^3*Log[-S51])/6 - 
     (3*Pi^2*Log[-S51]^2)/8 - (3*G[0, 1, -((S12 - S34)/S51)]*Log[-S51]^2)/2 + 
     (Log[S12 - S34]^2*Log[-S51]^2)/4 + (Log[-S45]^2*Log[-S51]^2)/4 - 
     (Log[S12 - S34]*Log[-S51]^3)/12 + (Log[-S45]*Log[-S51]^3)/6 + 
     Log[-S51]^4/24 + 3*G[0, 0, 1, -((S12 - S34)/S51)]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     3*G[0, 1, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - (5*Pi^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/12 - 3*G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (Log[S12 - S34]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 + 
     (Pi^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 + 
     3*G[0, 1, -((S12 - S34)/S51)]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - (Log[S12 - S34]^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/2 + (Log[S12 - S34]*Log[-S51]^2*
       (G[1, -((S12 - S34)/S51)] + Log[-S51]))/4 - 
     (Log[-S51]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/12 - 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/24 - 
     (3*G[0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/
      2 + (Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 - 
     (Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 + 
     ((Log[S12 - S34] - Log[-S51])*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/
      12 - (7*Log[-S45]*Zeta[3])/3 - (13*Log[-S51]*Zeta[3])/6 + 
     ((G[1, -((S12 - S34)/S51)] + Log[-S51])*Zeta[3])/2), 
 b[52] -> ep*(Log[S12 - S34] - Log[-S51]) + 
   ep^2*(Pi^2/6 + G[0, 1, -((S12 - S34)/S51)] - Log[S12 - S34]^2 + 
     Log[S12 - S34]*Log[-S51] - Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])) + 
   ep^3*(2*G[0, 0, 1, -((S12 - S34)/S51)] + 
     2*G[0, 1, 1, -((S12 - S34)/S51)] + G[1, 0, 1, -((S12 - S34)/S51)]/2 - 
     (Pi^2*Log[S12 - S34])/3 - 2*G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     (2*Log[S12 - S34]^3)/3 + (Pi^2*Log[-S51])/6 + 
     (3*G[0, 1, -((S12 - S34)/S51)]*Log[-S51])/2 - 
     Log[S12 - S34]^2*Log[-S51] + (Log[S12 - S34]*Log[-S51]^2)/2 - 
     Log[-S51]^3/6 - (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 - 
     (3*G[0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/
      2 + Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 - 
     (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 + Zeta[3]) + 
   ep^4*(-Pi^4/180 - (Pi^2*G[0, 1, -((S12 - S34)/S51)])/3 + 
     4*G[0, 0, 0, 1, -((S12 - S34)/S51)] + 
     4*G[0, 0, 1, 1, -((S12 - S34)/S51)] + G[0, 1, 0, 1, 
      -((S12 - S34)/S51)] + G[0, 1, 1, 1, -((S12 - S34)/S51)] + 
     G[1, 0, 0, 1, -((S12 - S34)/S51)] - 
     2*G[1, 0, 1, 1, -((S12 - S34)/S51)] - 
     2*G[1, 1, 0, 1, -((S12 - S34)/S51)] - 4*G[0, 0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34] - 4*G[0, 1, 1, -((S12 - S34)/S51)]*Log[S12 - S34] - 
     G[1, 0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     (Pi^2*Log[S12 - S34]^2)/3 + 2*G[0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34]^2 - Log[S12 - S34]^4/3 + 
     3*G[0, 0, 1, -((S12 - S34)/S51)]*Log[-S51] + 
     3*G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S51] - 
     (Pi^2*Log[S12 - S34]*Log[-S51])/3 - 3*G[0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34]*Log[-S51] + (2*Log[S12 - S34]^3*Log[-S51])/3 + 
     (Pi^2*Log[-S51]^2)/12 + (3*G[0, 1, -((S12 - S34)/S51)]*Log[-S51]^2)/2 - 
     (Log[S12 - S34]^2*Log[-S51]^2)/2 + (Log[S12 - S34]*Log[-S51]^3)/6 - 
     3*G[0, 0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - 3*G[0, 1, 1, -((S12 - S34)/S51)]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (Pi^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 + 
     3*G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - (2*Log[S12 - S34]^3*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/3 - (Pi^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/6 - 3*G[0, 1, -((S12 - S34)/S51)]*Log[-S51]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) + Log[S12 - S34]^2*Log[-S51]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     (Log[S12 - S34]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     (Log[-S51]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 + 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/12 + 
     (3*G[0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/
      2 - (Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 + 
     (Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 - 
     (Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/6 + 
     (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/6 - 
     (53*Log[S12 - S34]*Zeta[3])/3 + (50*Log[-S51]*Zeta[3])/3 - 
     (G[1, -((S12 - S34)/S51)] + Log[-S51])*Zeta[3]), 
 b[53] -> ep^3*(G[0, 1, 1, -((S12 - S34)/S51)] + 
     G[1, 0, 1, -((S12 - S34)/S51)]/2 + (G[0, 1, -((S12 - S34)/S51)]*
       Log[-S51])/2 - (G[0, 1, -((S12 - S34)/S51)]*
       (G[1, -((S12 - S34)/S51)] + Log[-S51]))/2) + 
   ep^4*(-(Pi^2*G[0, 1, -((S12 - S34)/S51)])/6 - G[1, -((S12 - S34)/S51)]*
      G[0, 0, 1, -((S12 - S34)/S51)] + 2*G[0, 0, 1, 1, -((S12 - S34)/S51)] + 
     G[0, 1, 0, 1, -((S12 - S34)/S51)] + G[1, 0, 0, 1, -((S12 - S34)/S51)] - 
     G[1, 0, 1, 1, -((S12 - S34)/S51)] - G[1, 1, 0, 1, -((S12 - S34)/S51)] - 
     2*G[0, 1, 1, -((S12 - S34)/S51)]*Log[S12 - S34] - 
     G[1, 0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S51] - G[0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34]*Log[-S51] + (G[0, 1, -((S12 - S34)/S51)]*Log[-S51]^2)/
      2 - G[0, 1, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) - G[0, 1, -((S12 - S34)/S51)]*
      Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (G[0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/
      2 + (-17*Pi^4 + 30*Pi^2*G[1, -((S12 - S34)/S51)]*Log[S12 - S34] - 
       15*Pi^2*Log[-S45]^2 + 15*Pi^2*Log[-S51]^2 - 30*Pi^2*Log[-S51]*
        (G[1, -((S12 - S34)/S51)] + Log[-S51]) + 30*Log[-S45]*
        (Pi^2*Log[-S51] - 18*Zeta[3]) + 540*Log[-S51]*Zeta[3])/180), 
 b[54] -> 0, b[55] -> (ep*(-180*Log[-S45] + 180*Log[-S51]))/360 + 
   (ep^2*(60*Pi^2 + 180*Log[-S45]^2 - 180*Log[-S51]^2))/360 + 
   (ep^3*(-150*Pi^2*Log[-S45] - 120*Log[-S45]^3 + 30*Pi^2*Log[-S51] + 
      120*Log[-S51]^3 + 1440*Zeta[3]))/360 + 
   (ep^4*(-7*Pi^4 + 150*Pi^2*Log[-S45]^2 + 60*Log[-S45]^4 - 
      30*Pi^2*Log[-S51]^2 - 60*Log[-S51]^4 - 3480*Log[-S45]*Zeta[3] + 
      600*Log[-S51]*Zeta[3]))/360, 
 b[56] -> (ep*(180*Log[S12 - S34] - 180*Log[-S45]))/360 + 
   (ep^2*(60*Pi^2 - 180*Log[S12 - S34]^2 + 180*Log[-S45]^2))/360 + 
   (ep^3*(30*Pi^2*Log[S12 - S34] + 120*Log[S12 - S34]^3 - 
      150*Pi^2*Log[-S45] - 120*Log[-S45]^3 + 1440*Zeta[3]))/360 + 
   (ep^4*(-7*Pi^4 - 30*Pi^2*Log[S12 - S34]^2 - 60*Log[S12 - S34]^4 + 
      150*Pi^2*Log[-S45]^2 + 60*Log[-S45]^4 + 600*Log[S12 - S34]*Zeta[3] - 
      3480*Log[-S45]*Zeta[3]))/360, 
 b[57] -> ep^2*(Pi^2/6 + G[0, 1, -((S12 - S34)/S51)]/2 + Log[-S45]^2/4 + 
     (Log[S12 - S34]*Log[-S51])/2 - (Log[-S45]*Log[-S51])/2 - Log[-S51]^2/4 - 
     (Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2) + 
   ep^3*(G[0, 0, 1, -((S12 - S34)/S51)] - G[0, 1, 1, -((S12 - S34)/S51)]/2 - 
     G[1, 0, 1, -((S12 - S34)/S51)]/2 - G[0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34] - (Pi^2*Log[-S45])/4 - Log[-S45]^3/4 - 
     (Log[S12 - S34]^2*Log[-S51])/2 + (Log[-S45]^2*Log[-S51])/4 + 
     (Log[S12 - S34]*Log[-S51]^2)/4 + (Log[-S45]*Log[-S51]^2)/4 - 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/12 + 
     (Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     (Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     (Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 - 
     (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 + 
     (5*Zeta[3])/2) + ep^4*((31*Pi^4)/240 + 
     (Pi^2*G[0, 1, -((S12 - S34)/S51)])/12 + 
     2*G[0, 0, 0, 1, -((S12 - S34)/S51)] - G[0, 0, 1, 1, 
      -((S12 - S34)/S51)] - G[0, 1, 0, 1, -((S12 - S34)/S51)] + 
     G[0, 1, 1, 1, -((S12 - S34)/S51)]/2 - G[1, 0, 0, 1, 
      -((S12 - S34)/S51)] + G[1, 0, 1, 1, -((S12 - S34)/S51)]/2 + 
     G[1, 1, 0, 1, -((S12 - S34)/S51)]/2 - 2*G[0, 0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34] + G[0, 1, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     G[1, 0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]^2 + (Pi^2*Log[-S45]^2)/3 + 
     (7*Log[-S45]^4)/48 + (Pi^2*Log[S12 - S34]*Log[-S51])/12 + 
     (Log[S12 - S34]^3*Log[-S51])/3 - (Pi^2*Log[-S45]*Log[-S51])/6 - 
     (Log[-S45]^3*Log[-S51])/12 - (Pi^2*Log[-S51]^2)/24 - 
     (Log[S12 - S34]^2*Log[-S51]^2)/4 - (Log[-S45]^2*Log[-S51]^2)/8 + 
     (Log[S12 - S34]*Log[-S51]^3)/12 - (Log[-S45]*Log[-S51]^3)/12 - 
     Log[-S51]^4/48 - (Pi^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/12 - (Log[S12 - S34]^3*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/3 + (Pi^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/6 + (Log[S12 - S34]^2*Log[-S51]*
       (G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     (Log[S12 - S34]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/4 + 
     (Log[-S51]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/12 + 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/24 - 
     (Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 + 
     (Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 - 
     ((Log[S12 - S34] - Log[-S51])*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/
      12 - 6*Log[-S45]*Zeta[3] + (3*Log[-S51]*Zeta[3])/2 - 
     ((G[1, -((S12 - S34)/S51)] + Log[-S51])*Zeta[3])/2), 
 b[58] -> ep^2*(Pi^2/12 + G[0, 1, -((S12 - S34)/S51)]/2 + 
     (Log[S12 - S34]*Log[-S51])/2 - Log[-S51]^2/2 - 
     (Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2) + 
   ep^3*(G[0, 0, 1, -((S12 - S34)/S51)] - G[0, 1, 1, -((S12 - S34)/S51)]/2 - 
     G[1, 0, 1, -((S12 - S34)/S51)]/2 - G[0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34] - (Pi^2*Log[-S51])/12 - (Log[S12 - S34]^2*Log[-S51])/2 + 
     (Log[S12 - S34]*Log[-S51]^2)/4 + Log[-S51]^3/4 - 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/12 + 
     (Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     (Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     (Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 - 
     (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 + Zeta[3]/2) + 
   ep^4*((7*Pi^4)/180 + (Pi^2*G[0, 1, -((S12 - S34)/S51)])/12 + 
     2*G[0, 0, 0, 1, -((S12 - S34)/S51)] - G[0, 0, 1, 1, 
      -((S12 - S34)/S51)] - G[0, 1, 0, 1, -((S12 - S34)/S51)] + 
     G[0, 1, 1, 1, -((S12 - S34)/S51)]/2 - G[1, 0, 0, 1, 
      -((S12 - S34)/S51)] + G[1, 0, 1, 1, -((S12 - S34)/S51)]/2 + 
     G[1, 1, 0, 1, -((S12 - S34)/S51)]/2 - 2*G[0, 0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34] + G[0, 1, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     G[1, 0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]^2 + 
     (Pi^2*Log[S12 - S34]*Log[-S51])/12 + (Log[S12 - S34]^3*Log[-S51])/3 - 
     (Pi^2*Log[-S51]^2)/24 - (Log[S12 - S34]^2*Log[-S51]^2)/4 + 
     (Log[S12 - S34]*Log[-S51]^3)/12 - Log[-S51]^4/6 - 
     (Pi^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/12 - 
     (Log[S12 - S34]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 + 
     (Pi^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 + 
     (Log[S12 - S34]^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     (Log[S12 - S34]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/4 + 
     (Log[-S51]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/12 + 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/24 - 
     (Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 + 
     (Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 - 
     ((Log[S12 - S34] - Log[-S51])*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/
      12 - (Log[-S51]*Zeta[3])/2 - ((G[1, -((S12 - S34)/S51)] + Log[-S51])*
       Zeta[3])/2), b[59] -> 0, b[60] -> 0, b[61] -> 0, 
 b[62] -> -3/2 + ep*(2*Log[-S12] - (3*Log[S12 - S34])/2 + Log[-S45] + 
     (3*Log[-S51])/2) + ep^2*((2*Pi^2)/3 + (3*G[0, 1, -((S12 - S34)/S51)])/
      2 - 2*Log[-S12]^2 + 2*Log[-S12]*Log[S12 - S34] + Log[S12 - S34]^2/2 - 
     Log[-S45]^2/2 - 2*Log[-S12]*Log[-S51] + (3*Log[S12 - S34]*Log[-S51])/2 - 
     Log[-S45]*Log[-S51] - (3*Log[-S51]^2)/2 - 
     (3*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     (3*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2) + 
   ep^3*(G[0, 0, 1, -((S12 - S34)/S51)] + (19*G[0, 1, 1, -((S12 - S34)/S51)])/
      2 + 5*G[1, 0, 1, -((S12 - S34)/S51)] - (2*Pi^2*Log[-S12])/3 - 
     2*G[0, 1, -((S12 - S34)/S51)]*Log[-S12] + (4*Log[-S12]^3)/3 + 
     (7*Pi^2*Log[S12 - S34])/12 - G[0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34] - 2*Log[-S12]^2*Log[S12 - S34] - Log[S12 - S34]^3/3 - 
     (2*Pi^2*Log[-S45])/3 + Log[-S45]^3/6 - (2*Pi^2*Log[-S51])/3 + 
     (9*G[0, 1, -((S12 - S34)/S51)]*Log[-S51])/2 + 2*Log[-S12]^2*Log[-S51] - 
     2*Log[-S12]*Log[S12 - S34]*Log[-S51] - (Log[S12 - S34]^2*Log[-S51])/2 + 
     (Log[-S45]^2*Log[-S51])/2 + 2*Log[-S12]*Log[-S51]^2 - 
     (Log[S12 - S34]*Log[-S51]^2)/4 + (Log[-S45]*Log[-S51]^2)/2 + 
     (7*Log[-S51]^3)/12 + (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/12 - 
     (9*G[0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/
      2 + 2*Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     2*Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     (Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 + 
     (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 + 
     (19*Zeta[3])/2) + ep^4*((-35*Pi^4)/144 - 
     (7*Pi^2*G[0, 1, -((S12 - S34)/S51)])/12 + 
     2*G[0, 0, 0, 1, -((S12 - S34)/S51)] - 
     5*G[0, 0, 1, 1, -((S12 - S34)/S51)] - 
     3*G[0, 1, 0, 1, -((S12 - S34)/S51)] + 
     (39*G[0, 1, 1, 1, -((S12 - S34)/S51)])/2 - 
     3*G[1, 0, 0, 1, -((S12 - S34)/S51)] + 
     9*G[1, 0, 1, 1, -((S12 - S34)/S51)] + 
     3*G[1, 1, 0, 1, -((S12 - S34)/S51)] - 2*G[0, 1, 1, -((S12 - S34)/S51)]*
      Log[-S12] - 2*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S12] + 
     (2*Pi^2*Log[-S12]^2)/3 + 2*G[0, 1, -((S12 - S34)/S51)]*Log[-S12]^2 - 
     (2*Log[-S12]^4)/3 - 2*G[0, 0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] - 
     5*G[0, 1, 1, -((S12 - S34)/S51)]*Log[S12 - S34] - 
     2*G[1, 0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] - 
     (Pi^2*Log[-S12]*Log[S12 - S34])/3 + (4*Log[-S12]^3*Log[S12 - S34])/3 - 
     (5*Pi^2*Log[S12 - S34]^2)/12 + G[0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34]^2 + Log[S12 - S34]^4/6 + (Pi^2*Log[-S45]^2)/3 - 
     Log[-S45]^4/24 - 2*G[0, 0, 1, -((S12 - S34)/S51)]*Log[-S51] + 
     (9*G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S51])/2 + 
     (2*Pi^2*Log[-S12]*Log[-S51])/3 - (4*Log[-S12]^3*Log[-S51])/3 - 
     (7*Pi^2*Log[S12 - S34]*Log[-S51])/12 - 3*G[0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34]*Log[-S51] + 2*Log[-S12]^2*Log[S12 - S34]*Log[-S51] + 
     (Log[S12 - S34]^3*Log[-S51])/3 + (2*Pi^2*Log[-S45]*Log[-S51])/3 - 
     (Log[-S45]^3*Log[-S51])/6 + (5*Pi^2*Log[-S51]^2)/8 - 
     (3*G[0, 1, -((S12 - S34)/S51)]*Log[-S51]^2)/4 - 
     2*Log[-S12]^2*Log[-S51]^2 + Log[-S12]*Log[S12 - S34]*Log[-S51]^2 - 
     (Log[S12 - S34]^2*Log[-S51]^2)/4 - (Log[-S45]^2*Log[-S51]^2)/4 - 
     Log[-S12]*Log[-S51]^3 + (Log[S12 - S34]*Log[-S51]^3)/4 - 
     (Log[-S45]*Log[-S51]^3)/6 - (5*Log[-S51]^4)/24 + 
     2*G[0, 0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - (33*G[0, 1, 1, -((S12 - S34)/S51)]*
       (G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     6*G[1, 0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - (Pi^2*Log[-S12]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/
      3 + (7*Pi^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/12 + 
     3*G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - 2*Log[-S12]^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - (Log[S12 - S34]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/
      3 - (2*Pi^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 - 
     (9*G[0, 1, -((S12 - S34)/S51)]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/2 + 2*Log[-S12]^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - 2*Log[-S12]*Log[S12 - S34]*Log[-S51]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (Log[S12 - S34]^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     2*Log[-S12]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     (3*Log[S12 - S34]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/
      4 + (7*Log[-S51]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/12 + 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/8 + 
     (21*G[0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^
        2)/4 + Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51])^2 - (Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + 
         Log[-S51])^2)/4 - Log[-S12]*Log[-S51]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51])^2 + 
     (3*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/
      4 - (Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 - 
     (Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/4 + 
     (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/4 - 
     (70*Log[-S12]*Zeta[3])/3 + 30*Log[S12 - S34]*Zeta[3] - 
     (50*Log[-S45]*Zeta[3])/3 - (19*Log[-S51]*Zeta[3])/2 + 
     ((G[1, -((S12 - S34)/S51)] + Log[-S51])*Zeta[3])/2), 
 b[63] -> 3/2 + ep*(Log[-S12] + Log[S12 - S34]/2 - 3*Log[-S45] - 
     (3*Log[-S51])/2) + ep^2*((-2*Pi^2)/3 - G[0, 1, -((S12 - S34)/S51)]/2 - 
     Log[-S12]^2 + Log[-S12]*Log[S12 - S34] - Log[S12 - S34]^2 + 
     (3*Log[-S45]^2)/2 - Log[-S12]*Log[-S51] - (Log[S12 - S34]*Log[-S51])/2 + 
     3*Log[-S45]*Log[-S51] + Log[-S51]^2 + 
     (Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2) + 
   ep^3*(-2*G[0, 0, 1, -((S12 - S34)/S51)] - 
     (11*G[0, 1, 1, -((S12 - S34)/S51)])/2 - 
     2*G[1, 0, 1, -((S12 - S34)/S51)] - (Pi^2*Log[-S12])/3 - 
     G[0, 1, -((S12 - S34)/S51)]*Log[-S12] + (2*Log[-S12]^3)/3 - 
     (Pi^2*Log[S12 - S34])/4 + 2*G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] - 
     Log[-S12]^2*Log[S12 - S34] + (2*Log[S12 - S34]^3)/3 + Pi^2*Log[-S45] - 
     Log[-S45]^3/2 + (2*Pi^2*Log[-S51])/3 - 
     (7*G[0, 1, -((S12 - S34)/S51)]*Log[-S51])/2 + Log[-S12]^2*Log[-S51] - 
     Log[-S12]*Log[S12 - S34]*Log[-S51] + Log[S12 - S34]^2*Log[-S51] - 
     (3*Log[-S45]^2*Log[-S51])/2 + Log[-S12]*Log[-S51]^2 - 
     (3*Log[S12 - S34]*Log[-S51]^2)/4 - (3*Log[-S45]*Log[-S51]^2)/2 - 
     Log[-S51]^3/12 + (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/4 + 
     (7*G[0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/
      2 + Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (3*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     (Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     (3*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 + 
     (3*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 - 
     (7*Zeta[3])/2) + ep^4*((53*Pi^4)/720 + 
     (Pi^2*G[0, 1, -((S12 - S34)/S51)])/4 - 
     4*G[0, 0, 0, 1, -((S12 - S34)/S51)] + G[0, 1, 0, 1, 
      -((S12 - S34)/S51)] - (25*G[0, 1, 1, 1, -((S12 - S34)/S51)])/2 + 
     G[1, 0, 0, 1, -((S12 - S34)/S51)] - 
     (9*G[1, 0, 1, 1, -((S12 - S34)/S51)])/2 - 
     G[1, 1, 0, 1, -((S12 - S34)/S51)]/2 - G[0, 1, 1, -((S12 - S34)/S51)]*
      Log[-S12] - G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S12] + 
     (Pi^2*Log[-S12]^2)/3 + G[0, 1, -((S12 - S34)/S51)]*Log[-S12]^2 - 
     Log[-S12]^4/3 + 4*G[0, 0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     4*G[0, 1, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     G[1, 0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] - 
     (Pi^2*Log[-S12]*Log[S12 - S34])/6 + (2*Log[-S12]^3*Log[S12 - S34])/3 + 
     (Pi^2*Log[S12 - S34]^2)/3 - 2*G[0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34]^2 - Log[S12 - S34]^4/3 - (Pi^2*Log[-S45]^2)/2 + 
     Log[-S45]^4/8 - G[0, 0, 1, -((S12 - S34)/S51)]*Log[-S51] - 
     4*G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S51] + (Pi^2*Log[-S12]*Log[-S51])/
      3 - (2*Log[-S12]^3*Log[-S51])/3 + (Pi^2*Log[S12 - S34]*Log[-S51])/4 + 
     3*G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]*Log[-S51] + 
     Log[-S12]^2*Log[S12 - S34]*Log[-S51] - (2*Log[S12 - S34]^3*Log[-S51])/
      3 - Pi^2*Log[-S45]*Log[-S51] + (Log[-S45]^3*Log[-S51])/2 - 
     (11*Pi^2*Log[-S51]^2)/24 - Log[-S12]^2*Log[-S51]^2 + 
     (Log[-S12]*Log[S12 - S34]*Log[-S51]^2)/2 + 
     (Log[S12 - S34]^2*Log[-S51]^2)/2 + (3*Log[-S45]^2*Log[-S51]^2)/4 - 
     (Log[-S12]*Log[-S51]^3)/2 - (Log[S12 - S34]*Log[-S51]^3)/12 + 
     (Log[-S45]*Log[-S51]^3)/2 + Log[-S51]^4/24 + 
     G[0, 0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     12*G[0, 1, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + 4*G[1, 0, 1, -((S12 - S34)/S51)]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     (Pi^2*Log[-S12]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 - 
     (Pi^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/4 - 
     3*G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - Log[-S12]^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + (2*Log[S12 - S34]^3*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/3 + 4*G[0, 1, -((S12 - S34)/S51)]*Log[-S51]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) + Log[-S12]^2*Log[-S51]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) - Log[-S12]*Log[S12 - S34]*
      Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     Log[S12 - S34]^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     Log[-S12]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (Log[S12 - S34]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/4 + 
     (Log[-S51]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/12 - 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/24 - 
     4*G[0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 + 
     (Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 + 
     (Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 - 
     (Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 - 
     (Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 - 
     (Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 + 
     (Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/12 - 
     (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/12 - 
     (35*Log[-S12]*Zeta[3])/3 - (37*Log[S12 - S34]*Zeta[3])/3 + 
     26*Log[-S45]*Zeta[3] + (7*Log[-S51]*Zeta[3])/2 + 
     (3*(G[1, -((S12 - S34)/S51)] + Log[-S51])*Zeta[3])/2), 
 b[64] -> 3/2 + ep*(-3*Log[-S12] + (3*Log[S12 - S34])/2 - (3*Log[-S51])/2) + 
   ep^2*(-Pi^2/2 - (3*G[0, 1, -((S12 - S34)/S51)])/2 + 3*Log[-S12]^2 - 
     3*Log[-S12]*Log[S12 - S34] + 3*Log[-S12]*Log[-S51] - 
     (3*Log[S12 - S34]*Log[-S51])/2 + (3*Log[-S51]^2)/2 + 
     (3*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     (3*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2) + 
   ep^3*((-3*G[0, 1, 1, -((S12 - S34)/S51)])/2 - 
     (3*G[1, 0, 1, -((S12 - S34)/S51)])/2 + Pi^2*Log[-S12] + 
     3*G[0, 1, -((S12 - S34)/S51)]*Log[-S12] - 2*Log[-S12]^3 - 
     (Pi^2*Log[S12 - S34])/4 + 3*Log[-S12]^2*Log[S12 - S34] + 
     (Pi^2*Log[-S51])/2 - 3*Log[-S12]^2*Log[-S51] + 
     3*Log[-S12]*Log[S12 - S34]*Log[-S51] - 3*Log[-S12]*Log[-S51]^2 + 
     (3*Log[S12 - S34]*Log[-S51]^2)/4 - (3*Log[-S51]^3)/4 - 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/4 - 
     3*Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     3*Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     (3*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     (3*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     (3*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 - 
     (3*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 - 
     (35*Zeta[3])/2) + ep^4*((-17*Pi^4)/80 + 
     (Pi^2*G[0, 1, -((S12 - S34)/S51)])/4 - 
     (3*G[1, -((S12 - S34)/S51)]*G[0, 0, 1, -((S12 - S34)/S51)])/2 + 
     3*G[0, 0, 1, 1, -((S12 - S34)/S51)] + 
     (3*G[0, 1, 0, 1, -((S12 - S34)/S51)])/2 - 
     (3*G[0, 1, 1, 1, -((S12 - S34)/S51)])/2 + 
     (3*G[1, 0, 0, 1, -((S12 - S34)/S51)])/2 - 
     (3*G[1, 0, 1, 1, -((S12 - S34)/S51)])/2 - 
     (3*G[1, 1, 0, 1, -((S12 - S34)/S51)])/2 + 
     3*G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S12] + 
     3*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S12] - Pi^2*Log[-S12]^2 - 
     3*G[0, 1, -((S12 - S34)/S51)]*Log[-S12]^2 + Log[-S12]^4 + 
     (Pi^2*Log[-S12]*Log[S12 - S34])/2 - 2*Log[-S12]^3*Log[S12 - S34] - 
     Pi^2*Log[-S12]*Log[-S51] + 2*Log[-S12]^3*Log[-S51] + 
     (Pi^2*Log[S12 - S34]*Log[-S51])/4 - 3*Log[-S12]^2*Log[S12 - S34]*
      Log[-S51] - (3*Pi^2*Log[-S51]^2)/8 + 3*Log[-S12]^2*Log[-S51]^2 - 
     (3*Log[-S12]*Log[S12 - S34]*Log[-S51]^2)/2 + (3*Log[-S12]*Log[-S51]^3)/
      2 - (Log[S12 - S34]*Log[-S51]^3)/4 + Log[-S51]^4/4 + 
     (Pi^2*Log[-S12]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     (Pi^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/4 + 
     3*Log[-S12]^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (Pi^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     3*Log[-S12]^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     3*Log[-S12]*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - 3*Log[-S12]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + (3*Log[S12 - S34]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/4 - (3*Log[-S51]^3*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/4 - (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/8 - 
     (3*Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/
      2 + (3*Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/
      2 - (3*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^
        2)/4 + (3*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 + 
     (Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/4 - 
     (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/4 + 
     35*Log[-S12]*Zeta[3] - 16*Log[S12 - S34]*Zeta[3] + 
     (35*Log[-S51]*Zeta[3])/2 - (3*(G[1, -((S12 - S34)/S51)] + Log[-S51])*
       Zeta[3])/2), b[65] -> 0, b[66] -> 0, b[67] -> 0, 
 b[68] -> ep*(-Log[S12 - S34] + Log[-S51]) + 
   ep^2*(-Pi^2/6 - G[0, 1, -((S12 - S34)/S51)] - Log[-S12]*Log[S12 - S34] + 
     (3*Log[S12 - S34]^2)/2 + Log[-S12]*Log[-S51] - 
     Log[S12 - S34]*Log[-S51] - Log[-S51]^2/2 + 
     Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])) + 
   ep^3*(-2*G[0, 1, 1, -((S12 - S34)/S51)] - 
     2*G[1, 0, 1, -((S12 - S34)/S51)] + (Pi^2*Log[-S12])/3 + 
     2*G[0, 1, -((S12 - S34)/S51)]*Log[-S12] + (Pi^2*Log[S12 - S34])/6 + 
     Log[-S12]^2*Log[S12 - S34] - Log[S12 - S34]^3 + (Pi^2*Log[-S51])/6 - 
     Log[-S12]^2*Log[-S51] + 2*Log[-S12]*Log[S12 - S34]*Log[-S51] - 
     2*Log[-S12]*Log[-S51]^2 + Log[S12 - S34]*Log[-S51]^2 - 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 - 
     2*Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     2*Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     2*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     2*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 - 
     Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 - 2*Zeta[3]) + 
   ep^4*(-Pi^4/60 + (Pi^2*G[0, 1, -((S12 - S34)/S51)])/6 - 
     4*G[0, 1, 1, 1, -((S12 - S34)/S51)] - 
     4*G[1, 0, 1, 1, -((S12 - S34)/S51)] - 
     4*G[1, 1, 0, 1, -((S12 - S34)/S51)] + 4*G[0, 1, 1, -((S12 - S34)/S51)]*
      Log[-S12] + 4*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S12] - 
     (Pi^2*Log[-S12]^2)/3 - 2*G[0, 1, -((S12 - S34)/S51)]*Log[-S12]^2 + 
     (Pi^2*Log[-S12]*Log[S12 - S34])/6 - (Pi^2*Log[S12 - S34]^2)/4 + 
     Log[S12 - S34]^4/2 - (2*Log[-S12]^3*(Log[S12 - S34] - Log[-S51]))/3 - 
     (5*Pi^2*Log[-S12]*Log[-S51])/6 + (Pi^2*Log[S12 - S34]*Log[-S51])/6 - 
     2*Log[-S12]^2*Log[S12 - S34]*Log[-S51] - (Pi^2*Log[-S51]^2)/4 + 
     2*Log[-S12]^2*Log[-S51]^2 - 2*Log[-S12]*Log[S12 - S34]*Log[-S51]^2 + 
     2*Log[-S12]*Log[-S51]^3 - (2*Log[S12 - S34]*Log[-S51]^3)/3 + 
     Log[-S51]^4/6 + (2*Pi^2*Log[-S12]*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/3 - (Pi^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/6 + 2*Log[-S12]^2*Log[S12 - S34]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (5*Pi^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 - 
     2*Log[-S12]^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     4*Log[-S12]*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - 4*Log[-S12]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + 2*Log[S12 - S34]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - 2*Log[-S51]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/3 - 
     2*Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 + 
     2*Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 - 
     2*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 + 
     2*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 + 
     (2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/3 - 
     (2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/3 + 
     4*Log[-S12]*Zeta[3] + (32*Log[S12 - S34]*Zeta[3])/3 - 
     (20*Log[-S51]*Zeta[3])/3 - 4*(G[1, -((S12 - S34)/S51)] + Log[-S51])*
      Zeta[3]), b[69] -> 0, 
 b[70] -> ep^2*(-Pi^2/6 - G[0, 1, -((S12 - S34)/S51)] - 
     Log[-S12]*Log[S12 - S34] + Log[S12 - S34]^2/2 + Log[-S12]*Log[-S51] - 
     Log[S12 - S34]*Log[-S51] + Log[-S51]^2/2 + 
     Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])) + 
   ep^3*(-2*G[0, 1, 1, -((S12 - S34)/S51)] - 
     2*G[1, 0, 1, -((S12 - S34)/S51)] + (Pi^2*Log[-S12])/3 + 
     2*G[0, 1, -((S12 - S34)/S51)]*Log[-S12] - (Pi^2*Log[S12 - S34])/6 + 
     Log[-S12]^2*Log[S12 - S34] - Log[S12 - S34]^3/3 + (Pi^2*Log[-S51])/2 - 
     Log[-S12]^2*Log[-S51] + 2*Log[-S12]*Log[S12 - S34]*Log[-S51] - 
     2*Log[-S12]*Log[-S51]^2 + Log[S12 - S34]*Log[-S51]^2 - 
     (2*Log[-S51]^3)/3 - (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 - 
     2*Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     2*Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     2*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     2*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 - 
     Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 - 2*Zeta[3]) + 
   ep^4*(-Pi^4/60 + (Pi^2*G[0, 1, -((S12 - S34)/S51)])/6 - 
     4*G[0, 1, 1, 1, -((S12 - S34)/S51)] - 
     4*G[1, 0, 1, 1, -((S12 - S34)/S51)] - 
     4*G[1, 1, 0, 1, -((S12 - S34)/S51)] + 4*G[0, 1, 1, -((S12 - S34)/S51)]*
      Log[-S12] + 4*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S12] - 
     (Pi^2*Log[-S12]^2)/3 - 2*G[0, 1, -((S12 - S34)/S51)]*Log[-S12]^2 + 
     (Pi^2*Log[-S12]*Log[S12 - S34])/6 + (Pi^2*Log[S12 - S34]^2)/12 + 
     Log[S12 - S34]^4/6 - (2*Log[-S12]^3*(Log[S12 - S34] - Log[-S51]))/3 - 
     (5*Pi^2*Log[-S12]*Log[-S51])/6 + (Pi^2*Log[S12 - S34]*Log[-S51])/6 - 
     2*Log[-S12]^2*Log[S12 - S34]*Log[-S51] - (7*Pi^2*Log[-S51]^2)/12 + 
     2*Log[-S12]^2*Log[-S51]^2 - 2*Log[-S12]*Log[S12 - S34]*Log[-S51]^2 + 
     2*Log[-S12]*Log[-S51]^3 - (2*Log[S12 - S34]*Log[-S51]^3)/3 + 
     Log[-S51]^4/2 + (2*Pi^2*Log[-S12]*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/3 - (Pi^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/6 + 2*Log[-S12]^2*Log[S12 - S34]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (5*Pi^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 - 
     2*Log[-S12]^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     4*Log[-S12]*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - 4*Log[-S12]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + 2*Log[S12 - S34]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - 2*Log[-S51]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/3 - 
     2*Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 + 
     2*Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 - 
     2*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 + 
     2*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 + 
     (2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/3 - 
     (2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/3 + 
     4*Log[-S12]*Zeta[3] - 7*Log[S12 - S34]*Zeta[3] + 11*Log[-S51]*Zeta[3] - 
     4*(G[1, -((S12 - S34)/S51)] + Log[-S51])*Zeta[3]), b[71] -> 0, 
 b[72] -> 1/4 - (ep*Log[-S12])/2 + (ep^2*(-20*Pi^2 + 240*Log[-S12]^2))/480 + 
   (ep^3*(40*Pi^2*Log[-S12] - 160*Log[-S12]^3 - 1280*Zeta[3]))/480 + 
   (ep^4*(-19*Pi^4 - 40*Pi^2*Log[-S12]^2 + 80*Log[-S12]^4 + 
      2560*Log[-S12]*Zeta[3]))/480, 
 b[73] -> ep^2*(-Pi^2/4 - (3*G[0, 1, -((S12 - S34)/S51)])/2 - 
     (3*Log[S12 - S34]*Log[-S51])/2 + (3*Log[-S51]^2)/2 + 
     (3*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     (3*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2) + 
   ep^3*(-3*G[0, 0, 1, -((S12 - S34)/S51)] - 
     (3*G[0, 1, 1, -((S12 - S34)/S51)])/2 + 3*G[0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34] + (Pi^2*Log[-S51])/4 - 
     (3*G[0, 1, -((S12 - S34)/S51)]*Log[-S51])/2 + 
     (3*Log[S12 - S34]^2*Log[-S51])/2 - (3*Log[S12 - S34]*Log[-S51]^2)/4 - 
     (3*Log[-S51]^3)/4 + (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/4 + 
     (3*G[0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/
      2 - (3*Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     (3*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     (3*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 + 
     (3*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 - 
     (3*Zeta[3])/2) + ep^4*(-Pi^4/30 + (Pi^2*G[0, 1, -((S12 - S34)/S51)])/4 - 
     6*G[0, 0, 0, 1, -((S12 - S34)/S51)] - 
     3*G[0, 0, 1, 1, -((S12 - S34)/S51)] - 
     (3*G[0, 1, 1, 1, -((S12 - S34)/S51)])/2 + 
     (3*G[1, 0, 1, 1, -((S12 - S34)/S51)])/2 + 
     (3*G[1, 1, 0, 1, -((S12 - S34)/S51)])/2 + 
     6*G[0, 0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     3*G[0, 1, 1, -((S12 - S34)/S51)]*Log[S12 - S34] - 
     3*G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]^2 - 
     3*G[0, 0, 1, -((S12 - S34)/S51)]*Log[-S51] - 
     3*G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S51] + 
     (Pi^2*Log[S12 - S34]*Log[-S51])/4 + 3*G[0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34]*Log[-S51] - Log[S12 - S34]^3*Log[-S51] - 
     (3*Pi^2*Log[-S51]^2)/8 - (3*G[0, 1, -((S12 - S34)/S51)]*Log[-S51]^2)/2 + 
     (3*Log[S12 - S34]^2*Log[-S51]^2)/4 - (Log[S12 - S34]*Log[-S51]^3)/4 + 
     Log[-S51]^4/2 + 3*G[0, 0, 1, -((S12 - S34)/S51)]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     3*G[0, 1, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - (Pi^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/4 - 3*G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) + Log[S12 - S34]^3*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) + 3*G[0, 1, -((S12 - S34)/S51)]*
      Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     (3*Log[S12 - S34]^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/
      2 + (3*Log[S12 - S34]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/4 - (Log[-S51]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/
      4 - (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/8 - 
     (3*G[0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/
      2 + (3*Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 - 
     (3*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/
      4 + ((Log[S12 - S34] - Log[-S51])*(G[1, -((S12 - S34)/S51)] + 
         Log[-S51])^3)/4 + (3*Log[-S51]*Zeta[3])/2 + 
     (3*(G[1, -((S12 - S34)/S51)] + Log[-S51])*Zeta[3])/2), 
 b[74] -> ep^2*(-Pi^2/3 - 2*G[0, 1, -((S12 - S34)/S51)] - 
     2*Log[S12 - S34]*Log[-S51] + 2*Log[-S51]^2 + 
     2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])) + 
   ep^3*(-4*G[0, 0, 1, -((S12 - S34)/S51)] - G[0, 1, 1, -((S12 - S34)/S51)] + 
     G[1, 0, 1, -((S12 - S34)/S51)]/2 + 4*G[0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34] + (Pi^2*Log[-S51])/3 - 
     (3*G[0, 1, -((S12 - S34)/S51)]*Log[-S51])/2 + 
     2*Log[S12 - S34]^2*Log[-S51] - Log[S12 - S34]*Log[-S51]^2 - 
     Log[-S51]^3 + (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 + 
     (3*G[0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/
      2 - 2*Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     2*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 + 
     Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 - 2*Zeta[3]) + 
   ep^4*((-13*Pi^4)/180 + (Pi^2*G[0, 1, -((S12 - S34)/S51)])/6 - 
     8*G[0, 0, 0, 1, -((S12 - S34)/S51)] - 
     2*G[0, 0, 1, 1, -((S12 - S34)/S51)] + G[0, 1, 0, 1, 
      -((S12 - S34)/S51)] - 2*G[0, 1, 1, 1, -((S12 - S34)/S51)] + 
     G[1, 0, 0, 1, -((S12 - S34)/S51)] + G[1, 0, 1, 1, -((S12 - S34)/S51)] + 
     G[1, 1, 0, 1, -((S12 - S34)/S51)] + 8*G[0, 0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34] + 2*G[0, 1, 1, -((S12 - S34)/S51)]*Log[S12 - S34] - 
     G[1, 0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] - 
     4*G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]^2 - 
     3*G[0, 0, 1, -((S12 - S34)/S51)]*Log[-S51] - 
     3*G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S51] + 
     (Pi^2*Log[S12 - S34]*Log[-S51])/6 + 3*G[0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34]*Log[-S51] - (4*Log[S12 - S34]^3*Log[-S51])/3 - 
     (Pi^2*Log[-S51]^2)/3 - (3*G[0, 1, -((S12 - S34)/S51)]*Log[-S51]^2)/2 + 
     Log[S12 - S34]^2*Log[-S51]^2 - (Log[S12 - S34]*Log[-S51]^3)/3 + 
     (2*Log[-S51]^4)/3 + 3*G[0, 0, 1, -((S12 - S34)/S51)]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     3*G[0, 1, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - (Pi^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/6 - 3*G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (4*Log[S12 - S34]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 - 
     (Pi^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 + 
     3*G[0, 1, -((S12 - S34)/S51)]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - 2*Log[S12 - S34]^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + Log[S12 - S34]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - (Log[-S51]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 - 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/6 - 
     (3*G[0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/
      2 + Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 - 
     Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 + 
     ((Log[S12 - S34] - Log[-S51])*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/
      3 + 2*Log[-S51]*Zeta[3] + 2*(G[1, -((S12 - S34)/S51)] + Log[-S51])*
      Zeta[3]), b[75] -> 0, b[76] -> 0, 
 b[77] -> 3/4 - (3*ep*Log[-S12])/2 + 
   ep^2*(Pi^2/8 + (3*G[0, 1, -((S12 - S34)/S51)])/2 + (3*Log[-S12]^2)/2 + 
     (3*Log[S12 - S34]*Log[-S51])/2 - (3*Log[-S51]^2)/2 - 
     (3*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     (3*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2) + 
   ep^3*((9*G[0, 1, 1, -((S12 - S34)/S51)])/2 + 
     (9*G[1, 0, 1, -((S12 - S34)/S51)])/2 - (Pi^2*Log[-S12])/4 - 
     3*G[0, 1, -((S12 - S34)/S51)]*Log[-S12] - Log[-S12]^3 - 
     (3*Pi^2*Log[-S51])/4 - 3*Log[-S12]*Log[S12 - S34]*Log[-S51] + 
     3*Log[-S12]*Log[-S51]^2 - (9*Log[S12 - S34]*Log[-S51]^2)/4 + 
     (9*Log[-S51]^3)/4 + (3*Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/4 + 
     3*Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     3*Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (9*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     (9*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     (9*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 + 
     (9*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 - 
     (7*Zeta[3])/2) + ep^4*((-7*Pi^4)/160 - 
     (Pi^2*G[0, 1, -((S12 - S34)/S51)])/4 - 
     (3*G[1, -((S12 - S34)/S51)]*G[0, 0, 1, -((S12 - S34)/S51)])/2 + 
     3*G[0, 0, 1, 1, -((S12 - S34)/S51)] + 
     (3*G[0, 1, 0, 1, -((S12 - S34)/S51)])/2 + 
     (21*G[0, 1, 1, 1, -((S12 - S34)/S51)])/2 + 
     (3*G[1, 0, 0, 1, -((S12 - S34)/S51)])/2 + 
     (21*G[1, 0, 1, 1, -((S12 - S34)/S51)])/2 + 
     (21*G[1, 1, 0, 1, -((S12 - S34)/S51)])/2 - 
     9*G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S12] - 
     9*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S12] + (Pi^2*Log[-S12]^2)/4 + 
     3*G[0, 1, -((S12 - S34)/S51)]*Log[-S12]^2 + Log[-S12]^4/2 - 
     3*G[1, -((S12 - S34)/S51)]*Log[-S12]^2*Log[S12 - S34] + 
     (3*Pi^2*Log[-S12]*Log[-S51])/2 - (Pi^2*Log[S12 - S34]*Log[-S51])/4 + 
     (9*Pi^2*Log[-S51]^2)/8 - 3*Log[-S12]^2*Log[-S51]^2 + 
     (9*Log[-S12]*Log[S12 - S34]*Log[-S51]^2)/2 - (9*Log[-S12]*Log[-S51]^3)/
      2 + (7*Log[S12 - S34]*Log[-S51]^3)/4 - (7*Log[-S51]^4)/4 - 
     (3*Pi^2*Log[-S12]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     (Pi^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/4 - 
     2*Pi^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     3*Log[-S12]^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     9*Log[-S12]*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + 9*Log[-S12]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - (21*Log[S12 - S34]*Log[-S51]^2*
       (G[1, -((S12 - S34)/S51)] + Log[-S51]))/4 + 
     (21*Log[-S51]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/4 + 
     (7*Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/8 + 
     (9*Log[-S12]*(Log[S12 - S34] - Log[-S51])*
       (G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 + 
     (21*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/
      4 - (21*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 - 
     (7*(Log[S12 - S34] - Log[-S51])*(G[1, -((S12 - S34)/S51)] + Log[-S51])^
        3)/4 + 7*Log[-S12]*Zeta[3] - (21*Log[-S51]*Zeta[3])/2 + 
     (21*(G[1, -((S12 - S34)/S51)] + Log[-S51])*Zeta[3])/2), b[78] -> 0, 
 b[79] -> 0, b[80] -> ep*((-3*Log[S12 - S34])/2 + (3*Log[-S51])/2) + 
   ep^2*(-Pi^2/6 - G[0, 1, -((S12 - S34)/S51)] - Log[-S12]*Log[S12 - S34] + 
     2*Log[S12 - S34]^2 + Log[-S12]*Log[-S51] - Log[S12 - S34]*Log[-S51] - 
     Log[-S51]^2 + Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])) + 
   ep^3*(-2*G[0, 1, 1, -((S12 - S34)/S51)] - 
     2*G[1, 0, 1, -((S12 - S34)/S51)] + (Pi^2*Log[-S12])/3 + 
     2*G[0, 1, -((S12 - S34)/S51)]*Log[-S12] + (Pi^2*Log[S12 - S34])/12 + 
     Log[-S12]^2*Log[S12 - S34] - (4*Log[S12 - S34]^3)/3 + 
     (Pi^2*Log[-S51])/4 - Log[-S12]^2*Log[-S51] + 2*Log[-S12]*Log[S12 - S34]*
      Log[-S51] - 2*Log[-S12]*Log[-S51]^2 + Log[S12 - S34]*Log[-S51]^2 + 
     Log[-S51]^3/3 - (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 - 
     2*Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     2*Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     2*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     2*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 - 
     Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 - 2*Zeta[3]) + 
   ep^4*(-Pi^4/60 + (Pi^2*G[0, 1, -((S12 - S34)/S51)])/6 - 
     4*G[0, 1, 1, 1, -((S12 - S34)/S51)] - 
     4*G[1, 0, 1, 1, -((S12 - S34)/S51)] - 
     4*G[1, 1, 0, 1, -((S12 - S34)/S51)] + 4*G[0, 1, 1, -((S12 - S34)/S51)]*
      Log[-S12] + 4*G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S12] - 
     (Pi^2*Log[-S12]^2)/3 - 2*G[0, 1, -((S12 - S34)/S51)]*Log[-S12]^2 + 
     (Pi^2*Log[-S12]*Log[S12 - S34])/6 - (Pi^2*Log[S12 - S34]^2)/6 + 
     (2*Log[S12 - S34]^4)/3 - (2*Log[-S12]^3*(Log[S12 - S34] - Log[-S51]))/
      3 - (5*Pi^2*Log[-S12]*Log[-S51])/6 + (Pi^2*Log[S12 - S34]*Log[-S51])/
      6 - 2*Log[-S12]^2*Log[S12 - S34]*Log[-S51] - (Pi^2*Log[-S51]^2)/3 + 
     2*Log[-S12]^2*Log[-S51]^2 - 2*Log[-S12]*Log[S12 - S34]*Log[-S51]^2 + 
     2*Log[-S12]*Log[-S51]^3 - (2*Log[S12 - S34]*Log[-S51]^3)/3 + 
     (2*Pi^2*Log[-S12]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 - 
     (Pi^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 + 
     2*Log[-S12]^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (5*Pi^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 - 
     2*Log[-S12]^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     4*Log[-S12]*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - 4*Log[-S12]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + 2*Log[S12 - S34]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - 2*Log[-S51]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/3 - 
     2*Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 + 
     2*Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 - 
     2*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 + 
     2*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 + 
     (2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/3 - 
     (2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/3 + 
     4*Log[-S12]*Zeta[3] + 9*Log[S12 - S34]*Zeta[3] - 5*Log[-S51]*Zeta[3] - 
     4*(G[1, -((S12 - S34)/S51)] + Log[-S51])*Zeta[3]), b[81] -> 0, 
 b[82] -> 2 + ep*(-Log[-S12] - Log[S12 - S34] - 2*Log[-S51]) + 
   ep^2*(-Pi^2/6 + G[0, 1, -((S12 - S34)/S51)] + Log[-S12]^2 - 
     Log[-S12]*Log[S12 - S34] + (3*Log[S12 - S34]^2)/2 + 
     Log[-S12]*Log[-S51] + Log[S12 - S34]*Log[-S51] + Log[-S51]^2/2 - 
     Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])) + 
   ep^3*(3*G[0, 0, 1, -((S12 - S34)/S51)] + G[0, 1, 1, -((S12 - S34)/S51)] - 
     G[1, 0, 1, -((S12 - S34)/S51)]/2 + (Pi^2*Log[-S12])/3 + 
     G[0, 1, -((S12 - S34)/S51)]*Log[-S12] - (2*Log[-S12]^3)/3 + 
     (Pi^2*Log[S12 - S34])/6 - 3*G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     Log[-S12]^2*Log[S12 - S34] - Log[S12 - S34]^3 + (Pi^2*Log[-S51])/6 + 
     (3*G[0, 1, -((S12 - S34)/S51)]*Log[-S51])/2 - Log[-S12]^2*Log[-S51] + 
     Log[-S12]*Log[S12 - S34]*Log[-S51] - (3*Log[S12 - S34]^2*Log[-S51])/2 - 
     Log[-S12]*Log[-S51]^2 + Log[S12 - S34]*Log[-S51]^2 - Log[-S51]^3/2 - 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/3 - 
     (3*G[0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/
      2 - Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (3*Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     2*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 - 
     Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 - (61*Zeta[3])/3) + 
   ep^4*((-11*Pi^4)/40 - (Pi^2*G[0, 1, -((S12 - S34)/S51)])/6 + 
     6*G[0, 0, 0, 1, -((S12 - S34)/S51)] + 
     4*G[0, 0, 1, 1, -((S12 - S34)/S51)] + G[0, 1, 0, 1, -((S12 - S34)/S51)]/
      2 + G[0, 1, 1, 1, -((S12 - S34)/S51)] + 
     G[1, 0, 0, 1, -((S12 - S34)/S51)]/2 - 
     2*G[1, 0, 1, 1, -((S12 - S34)/S51)] - 
     2*G[1, 1, 0, 1, -((S12 - S34)/S51)] + G[0, 1, 1, -((S12 - S34)/S51)]*
      Log[-S12] + G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S12] - 
     (Pi^2*Log[-S12]^2)/3 - G[0, 1, -((S12 - S34)/S51)]*Log[-S12]^2 + 
     Log[-S12]^4/3 - 6*G[0, 0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] - 
     3*G[0, 1, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     (Pi^2*Log[-S12]*Log[S12 - S34])/6 - (2*Log[-S12]^3*Log[S12 - S34])/3 - 
     (Pi^2*Log[S12 - S34]^2)/4 + 3*G[0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34]^2 + Log[S12 - S34]^4/2 + 
     (7*G[0, 0, 1, -((S12 - S34)/S51)]*Log[-S51])/2 + 
     3*G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S51] - (Pi^2*Log[-S12]*Log[-S51])/
      3 + (2*Log[-S12]^3*Log[-S51])/3 - (Pi^2*Log[S12 - S34]*Log[-S51])/6 - 
     3*G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]*Log[-S51] - 
     Log[-S12]^2*Log[S12 - S34]*Log[-S51] + Log[S12 - S34]^3*Log[-S51] + 
     (3*G[0, 1, -((S12 - S34)/S51)]*Log[-S51]^2)/2 + 
     Log[-S12]^2*Log[-S51]^2 - (Log[-S12]*Log[S12 - S34]*Log[-S51]^2)/2 - 
     (3*Log[S12 - S34]^2*Log[-S51]^2)/4 + (Log[-S12]*Log[-S51]^3)/2 + 
     (Log[S12 - S34]*Log[-S51]^3)/6 + Log[-S51]^4/12 - 
     (7*G[0, 0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/2 - 3*G[0, 1, 1, -((S12 - S34)/S51)]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (Pi^2*Log[-S12]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 + 
     (Pi^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 + 
     3*G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + Log[-S12]^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - Log[S12 - S34]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (Pi^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/6 - 
     3*G[0, 1, -((S12 - S34)/S51)]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - Log[-S12]^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + Log[-S12]*Log[S12 - S34]*Log[-S51]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     (3*Log[S12 - S34]^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/
      2 - Log[-S12]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     (Log[S12 - S34]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/12 + 
     (3*G[0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/
      2 - (Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/
      2 - (3*Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 + 
     (Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 + 
     (Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 + 
     (Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 - 
     (Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/6 + 
     (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/6 + 
     (35*Log[-S12]*Zeta[3])/3 + (32*Log[S12 - S34]*Zeta[3])/3 + 
     (61*Log[-S51]*Zeta[3])/3 - 2*(G[1, -((S12 - S34)/S51)] + Log[-S51])*
      Zeta[3]), b[83] -> 0, 
 b[84] -> 1/2 + ep*(-Log[-S12] - (3*Log[S12 - S34])/2 + (3*Log[-S51])/2) + 
   ep^2*(Pi^2/6 + (3*G[0, 1, -((S12 - S34)/S51)])/2 + Log[-S12]^2 - 
     Log[-S12]*Log[S12 - S34] + 2*Log[S12 - S34]^2 + Log[-S12]*Log[-S51] + 
     (3*Log[S12 - S34]*Log[-S51])/2 - (7*Log[-S51]^2)/2 - 
     (3*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     (3*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2) + 
   ep^3*(4*G[0, 0, 1, -((S12 - S34)/S51)] - 
     (3*G[0, 1, 1, -((S12 - S34)/S51)])/2 - 
     2*G[1, 0, 1, -((S12 - S34)/S51)] + (Pi^2*Log[-S12])/3 + 
     G[0, 1, -((S12 - S34)/S51)]*Log[-S12] - (2*Log[-S12]^3)/3 + 
     (Pi^2*Log[S12 - S34])/12 - 4*G[0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34] + Log[-S12]^2*Log[S12 - S34] - (4*Log[S12 - S34]^3)/3 - 
     (Pi^2*Log[-S51])/3 + (G[0, 1, -((S12 - S34)/S51)]*Log[-S51])/2 - 
     Log[-S12]^2*Log[-S51] + Log[-S12]*Log[S12 - S34]*Log[-S51] - 
     2*Log[S12 - S34]^2*Log[-S51] - Log[-S12]*Log[-S51]^2 + 
     (5*Log[S12 - S34]*Log[-S51]^2)/4 + (25*Log[-S51]^3)/12 - 
     (5*Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/12 - 
     (G[0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - 
     Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     2*Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     (5*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     (Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     (5*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 - 
     (5*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 - 
     (23*Zeta[3])/6) + ep^4*(Pi^4/720 - (Pi^2*G[0, 1, -((S12 - S34)/S51)])/
      12 + 8*G[0, 0, 0, 1, -((S12 - S34)/S51)] + 
     (17*G[0, 0, 1, 1, -((S12 - S34)/S51)])/3 + 
     (5*G[0, 1, 0, 1, -((S12 - S34)/S51)])/6 - 
     (9*G[0, 1, 1, 1, -((S12 - S34)/S51)])/2 + 
     (5*G[1, 0, 0, 1, -((S12 - S34)/S51)])/6 - 
     5*G[1, 0, 1, 1, -((S12 - S34)/S51)] - 
     3*G[1, 1, 0, 1, -((S12 - S34)/S51)] + G[0, 1, 1, -((S12 - S34)/S51)]*
      Log[-S12] + G[1, 0, 1, -((S12 - S34)/S51)]*Log[-S12] - 
     (Pi^2*Log[-S12]^2)/3 - G[0, 1, -((S12 - S34)/S51)]*Log[-S12]^2 + 
     Log[-S12]^4/3 - 8*G[0, 0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] - 
     2*G[0, 1, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     G[1, 0, 1, -((S12 - S34)/S51)]*Log[S12 - S34] + 
     (Pi^2*Log[-S12]*Log[S12 - S34])/6 - (2*Log[-S12]^3*Log[S12 - S34])/3 - 
     (Pi^2*Log[S12 - S34]^2)/6 + 4*G[0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34]^2 + (2*Log[S12 - S34]^4)/3 + 
     (29*G[0, 0, 1, -((S12 - S34)/S51)]*Log[-S51])/6 + 
     (5*G[0, 1, 1, -((S12 - S34)/S51)]*Log[-S51])/2 - 
     (Pi^2*Log[-S12]*Log[-S51])/3 + (2*Log[-S12]^3*Log[-S51])/3 - 
     (Pi^2*Log[S12 - S34]*Log[-S51])/12 - 3*G[0, 1, -((S12 - S34)/S51)]*
      Log[S12 - S34]*Log[-S51] - Log[-S12]^2*Log[S12 - S34]*Log[-S51] + 
     (4*Log[S12 - S34]^3*Log[-S51])/3 + (3*Pi^2*Log[-S51]^2)/8 + 
     (9*G[0, 1, -((S12 - S34)/S51)]*Log[-S51]^2)/4 + 
     Log[-S12]^2*Log[-S51]^2 - (Log[-S12]*Log[S12 - S34]*Log[-S51]^2)/2 - 
     Log[S12 - S34]^2*Log[-S51]^2 + (Log[-S12]*Log[-S51]^3)/2 + 
     (Log[S12 - S34]*Log[-S51]^3)/4 - (5*Log[-S51]^4)/4 - 
     (29*G[0, 0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/6 + (3*G[0, 1, 1, -((S12 - S34)/S51)]*
       (G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 + 
     2*G[1, 0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + (Pi^2*Log[-S12]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/
      6 + (Pi^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/12 + 
     3*G[0, 1, -((S12 - S34)/S51)]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) + Log[-S12]^2*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + 
       Log[-S51]) - (4*Log[S12 - S34]^3*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/3 + (Pi^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + 
        Log[-S51]))/3 - (5*G[0, 1, -((S12 - S34)/S51)]*Log[-S51]*
       (G[1, -((S12 - S34)/S51)] + Log[-S51]))/2 - Log[-S12]^2*Log[-S51]*
      (G[1, -((S12 - S34)/S51)] + Log[-S51]) + Log[-S12]*Log[S12 - S34]*
      Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) + 
     2*Log[S12 - S34]^2*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     Log[-S12]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]) - 
     (3*Log[S12 - S34]*Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/
      4 + (Log[-S51]^3*(G[1, -((S12 - S34)/S51)] + Log[-S51]))/12 + 
     (Pi^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/8 + 
     (G[0, 1, -((S12 - S34)/S51)]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/
      4 - (Log[-S12]*Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/
      2 - Log[S12 - S34]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2 + 
     (Log[-S12]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/2 + 
     (3*Log[S12 - S34]*Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/
      4 + (Log[-S51]^2*(G[1, -((S12 - S34)/S51)] + Log[-S51])^2)/4 - 
     (Log[S12 - S34]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/4 + 
     (Log[-S51]*(G[1, -((S12 - S34)/S51)] + Log[-S51])^3)/4 + 
     (35*Log[-S12]*Zeta[3])/3 + 9*Log[S12 - S34]*Zeta[3] - 
     (21*Log[-S51]*Zeta[3])/2 - (5*(G[1, -((S12 - S34)/S51)] + Log[-S51])*
       Zeta[3])/2), b[85] -> 0, b[86] -> 0}


==> anc/P3/Letters.m <==
lettersP3 = {l1 -> 0, l2 -> 1, l3 -> S45/S12, l4 -> 1 - S34/S12, 
     l5 -> -(S45/(S23 - S45)), l6 -> S45/(S34 + S45), l7 -> (S12 + S23)/S12, 
     l8 -> S45/(S12 - S34), l9 -> (-S23 + S45)/S12, 
     l10 -> S45/(-S23 + S45 + S51), l11 -> (S12 - S34 + S51)/S12, 
     l12 -> -(S45/S51), l13 -> (S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - 
        S12*S51 - S45*S51 + Sqrt[\[CapitalDelta][1]])/
       (2*S12*S23 - 2*S12*S45 - 2*S12*S51), 
     l14 -> -(S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + 2*S45 + S51) + 
         Sqrt[\[CapitalDelta][1]])/(2*S12*(S23 - S45 - S51)), 
     l15 -> -(S12*S23 - S23*S34 + S34*S45 - S12*S51 - S45*S51 + 
         Sqrt[\[CapitalDelta][1]])/(2*S12*S51), 
     l16 -> (S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + S51) + 
        Sqrt[\[CapitalDelta][1]])/(2*S12*S51), 
     l17 -> (S12*S45 + Sqrt[\[CapitalDelta][2]])/(S12*(-S23 + S45)), 
     l18 -> (-(S12*S45) + Sqrt[\[CapitalDelta][2]])/(S12*(S23 - S45)), 
     l19 -> ((S23 - S45)*S45)/(S12*S23 + (S23 - S45)*S45), 
     l20 -> (S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + S45 + S51) - 
        Sqrt[\[CapitalDelta][3]])/(2*S12*S51), 
     l21 -> (S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + S45 + S51) + 
        Sqrt[\[CapitalDelta][3]])/(2*S12*S51), 
     l22 -> (S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + 2*S45 + S51) - 
        Sqrt[\[CapitalDelta][1]])/(2*S12*(S12 - S34 + S51)), 
     l23 -> (S23*S34 - S34*S45 + S45*S51 + S12*(-S23 + 2*S45 + S51) + 
        Sqrt[\[CapitalDelta][1]])/(2*S12*(S12 - S34 + S51)), 
     l24 -> -(-(S23*S34*S45) - 2*S23*S45^2 + S34*S45^2 + 2*S45^3 + 
         S45^2*S51 + S12*S45*(-S23 + S51) + Sqrt[\[CapitalDelta][4]])/
       (2*(S12*S23*(S34 + S45) + (S23 - S45)*S45*(S34 + S45) - S12*S45*S51)), 
     l25 -> (S23*S34*S45 + 2*S23*S45^2 - S34*S45^2 - 2*S45^3 + 
        S12*S45*(S23 - S51) - S45^2*S51 + Sqrt[\[CapitalDelta][4]])/
       (2*(S12*S23*(S34 + S45) + (S23 - S45)*S45*(S34 + S45) - S12*S45*S51))}
 
deltastoP3 = {\[CapitalDelta][1] -> S12^2*(S23 - S51)^2 + 
       (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + S23*S45*S51 + 
         S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)), 
     \[CapitalDelta][x] -> S45^2*(-1 + x)^2 - 
       2*S45*(S23 + S34 - 2*S51 + S12*(-1 + x))*(-1 + x)*x + 
       ((S23 + S34)^2 + 2*S12*(S23 + S34 - 2*S51)*(-1 + x) + 
         S12^2*(-1 + x)^2)*x^2, \[CapitalDelta][2] -> 
      S12*S23*(S12 + S23 - S45)*S45, \[CapitalDelta][3] -> 
      (S23*S34 + S45*(-S34 + S51))^2 + S12^2*(S23^2 + (S45 - S51)^2 - 
         2*S23*(S45 + S51)) - 2*S12*(S23^2*S34 + S45*(S34 - S51)*
          (S45 - S51) + S23*S45*S51 - S23*S34*(2*S45 + S51)), 
     \[CapitalDelta][4] -> S45^2*(S12^2*(S23 - S51)^2 + 
        (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + S23*S45*S51 + 
          S45*(S34 - S51)*S51 + S23*S34*(S45 + S51)))}
 
todeltasP3 = {S12^2*(S23 - S51)^2 + (S23*S34 + S45*(-S34 + S51))^2 + 
       2*S12*(-(S23^2*S34) + S23*S45*S51 + S45*(S34 - S51)*S51 + 
         S23*S34*(S45 + S51)) -> \[CapitalDelta][1], 
     S45^2*(-1 + x)^2 - 2*S45*(S23 + S34 - 2*S51 + S12*(-1 + x))*(-1 + x)*x + 
       ((S23 + S34)^2 + 2*S12*(S23 + S34 - 2*S51)*(-1 + x) + 
         S12^2*(-1 + x)^2)*x^2 -> \[CapitalDelta][x], 
     S12*S23*(S12 + S23 - S45)*S45 -> \[CapitalDelta][2], 
     (S23*S34 + S45*(-S34 + S51))^2 + S12^2*(S23^2 + (S45 - S51)^2 - 
         2*S23*(S45 + S51)) - 2*S12*(S23^2*S34 + S45*(S34 - S51)*
          (S45 - S51) + S23*S45*S51 - S23*S34*(2*S45 + S51)) -> 
      \[CapitalDelta][3], S45^2*(S12^2*(S23 - S51)^2 + 
        (S23*S34 + S45*(-S34 + S51))^2 + 2*S12*(-(S23^2*S34) + S23*S45*S51 + 
          S45*(S34 - S51)*S51 + S23*S34*(S45 + S51))) -> \[CapitalDelta][4]}
 
xtoy = {s12 -> (-(S45^2*(-1 + x)^2) + 2*S45*(S23 + S34 - 2*S51 + 
          S12*(-1 + x))*(-1 + x)*x - (S23^2 + S34^2 + 2*S23*(S34 - S51) - 
          2*S34*S51 + 2*S51^2 + 2*S12*(S23 + S34 - 2*S51)*(-1 + x) + 
          S12^2*(-1 + x)^2)*x^2 + (S45 - S45*x + 
          (S23 + S34 - 2*S51 + S12*(-1 + x))*x)*
         Sqrt[4*(S23 + S34 - S51)*S51*x^2 + (S45 - S45*x + 
             (S23 + S34 - 2*S51 + S12*(-1 + x))*x)^2])/
       (2*(S23 + S34 - S51)*x), s23 -> (S34*S45 - S45*S51 + S23*S34*x + 
        S34^2*x - S34*S45*x + S23*S51*x - S34*S51*x + S45*S51*x + 
        S12^2*(-1 + x)^2*x - S12*(-1 + x)*(S45*(-1 + x) - 
          (S23 + 2*S34 - 3*S51)*x) + (S12 - S34 + S51 - S12*x)*
         Sqrt[4*(S23 + S34 - S51)*S51*x^2 + (S45 - S45*x + 
             (S23 + S34 - 2*S51 + S12*(-1 + x))*x)^2])/(2*(S23 + S34 - S51)), 
     q -> S51*x, y -> -(S45 - S45*x + (S23 + S34 - 2*S51 + S12*(-1 + x))*x + 
         Sqrt[4*(S23 + S34 - S51)*S51*x^2 + (S45 - S45*x + 
             (S23 + S34 - 2*S51 + S12*(-1 + x))*x)^2])/(2*S51*x)}


==> anc/P3/Masters.m <==
{G[1, {1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0}], 
 G[1, {0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0}], 
 G[1, {1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}], 
 G[1, {0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}], 
 G[1, {1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}], 
 G[1, {1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}], 
 G[1, {1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}], 
 G[1, {1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}], 
 G[1, {1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0}], 
 G[1, {0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}], 
 G[1, {0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0}], 
 G[1, {0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0}], 
 G[1, {0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}], 
 G[1, {1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0}], 
 G[1, {0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0}], 
 G[1, {0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}], 
 G[1, {0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}], 
 G[1, {1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0}], 
 G[1, {0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0}], 
 G[1, {1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0}], 
 G[1, {0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
 G[1, {0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0}], 
 G[1, {1, 0, 1, 0, 0, 0, 1, 2, 0, 0, 0}], 
 G[1, {1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}], 
 G[1, {0, 0, 1, 0, 1, 0, 1, 2, 0, 0, 0}], 
 G[1, {0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}], 
 G[1, {1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0}], 
 G[1, {1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0}], 
 G[1, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
 G[1, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}], 
 G[1, {1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}], 
 G[1, {1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0}], 
 G[1, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}], 
 G[1, {0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}], 
 G[1, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
 G[1, {1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0}], 
 G[1, {0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0}], 
 G[1, {1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}], 
 G[1, {1, 1, 0, 0, 0, 1, 1, 2, 0, 0, 0}], 
 G[1, {1, 0, 1, 0, 0, 1, 1, 2, 0, 0, 0}], 
 G[1, {1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0}], 
 G[1, {0, 0, 1, 1, 1, 0, 1, 2, 0, 0, 0}], 
 G[1, {0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}], 
 G[1, {0, 1, 1, 0, 1, 0, 1, 2, 0, 0, 0}], 
 G[1, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}], 
 G[1, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}], 
 G[1, {0, 1, 1, 0, 1, 1, 0, 2, 0, 0, 0}], 
 G[1, {0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
 G[1, {0, 1, 0, 2, 1, 0, 1, 1, 0, 0, 0}], 
 G[1, {0, 2, 0, 1, 1, 0, 1, 1, 0, 0, 0}], 
 G[1, {0, 1, 0, 1, 2, 0, 1, 1, 0, 0, 0}], 
 G[1, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}], 
 G[1, {0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}], 
 G[1, {0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}], 
 G[1, {1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
 G[1, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}], 
 G[1, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}], 
 G[1, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
 G[1, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}], 
 G[1, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
 G[1, {0, 1, 1, 1, 1, 0, 1, 2, 0, 0, 0}], 
 G[1, {0, 1, 1, 1, 1, 0, 2, 1, 0, 0, -1}], 
 G[1, {0, 1, 1, 1, 2, 0, 1, 1, 0, 0, 0}], 
 G[1, {0, 1, 1, 1, 1, 0, 2, 1, 0, 0, 0}], 
 G[1, {0, 1, 1, 1, 1, 0, 1, 2, -2, 0, 0}], 
 G[1, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}], 
 G[1, {1, 1, 1, 0, 0, 1, 1, 2, 0, 0, 0}], 
 G[1, {1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}], 
 G[1, {0, 1, 1, 0, 1, 1, 1, 2, 0, 0, 0}], 
 G[1, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
 G[1, {1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0}], 
 G[1, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
 G[1, {1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0}], 
 G[1, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
 G[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}], 
 G[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}], 
 G[1, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
 G[1, {1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0}], 
 G[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}], 
 G[1, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
 G[1, {1, 1, 1, 1, 0, 0, 1, 2, 0, 0, 0}], 
 G[1, {1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}], 
 G[1, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}], 
 G[1, {1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0}], 
 G[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}], 
 G[1, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}]}


==> anc/P3/Matrices.m <==
Mres2[1] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -2*ep, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, -ep, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, -ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
      -ep, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 
      -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, -ep, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, -ep, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 6*ep, 0, -6*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, -ep/2, 0, 0, 0, (-7*ep)/2, 0, 0, 0, 0, 
      (3*ep)/2, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, -ep/2, 3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, -ep/4, 0, 0, 0, ep/4, ep/2, 0, 0, 0, 
      (-3*ep)/4, 0, 0, 0, 0, 0, ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, -ep/4, (-5*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/2, 0, (-7*ep)/2, 0, 
      (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, -ep/2, 3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/4, 0, ep/4, ep/2, 
      (-3*ep)/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, -ep/4, (-5*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/2, -3*ep, 
      (7*ep)/2, 0, 0, 0, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/2, 3*ep, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/4, 
      ep/2, -ep/4, 0, 0, 0, (5*ep)/4, 0, 0, 0, 0, 0, 0, 0, 0, -ep/2, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/4, (-5*ep)/2, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -ep, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4*ep, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -3*ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, (3*ep)/2, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/2, 3*ep, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, ep/2, ep/2, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, (-3*ep)/4, (5*ep)/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/4, (-5*ep)/2, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/2, 0, 3*ep, 
      -3*ep, (-3*ep)/2, 3*ep, 0, 3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, -3*ep, -4*ep, -ep, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      (-3*ep)/4, 0, (-3*ep)/4, (3*ep)/2, (9*ep)/4, 0, 0, (-9*ep)/4, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, -ep/2, ep/2, 3*ep, ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*ep, 0, 0, 3*ep, 0, -3*ep, 0, -3*ep, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, -2*ep, 2*ep, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, (3*ep)/2, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3*ep, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/2, -3*ep, 0, 0, 0, 0, 0, 0, 
      2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, ep/2, 0, 
      ep/2, 0, 0, 0, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, ep, 3*ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/2, -3*ep, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-2*ep, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, (3*ep)/2, 0, 0, 0, 0, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -2*ep, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, -ep, 0, ep, 0, 0, 0, 0, 0, -ep/2, 0, (3*ep)/4, 0, -ep/4, (-3*ep)/2, 
      (-3*ep)/4, 0, 0, (5*ep)/4, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, -3*ep, 0, 0, 
      0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/2, -ep/2, -ep, 
      -ep/2, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {2*ep, 0, -2*ep, 0, 0, 0, 0, 0, 
      0, 0, ep/2, 0, ep/2, 0, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 
      -3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/2, 3*ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, -2*ep, 0, 2*ep, 0, 0, 0, ep/2, 0, 0, 0, ep/2, 0, 0, 0, 0, 
      (-3*ep)/2, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, -3*ep, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, -ep/2, 3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 
      0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 4*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3*ep, 0, 6*ep, -3*ep, -3*ep, 
      3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6*ep, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, -4*ep, -ep, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, -4*ep, -3*ep, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/2, 
      0, (3*ep)/2, 0, (-3*ep)/2, 0, 0, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 6*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 
      -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, ep, ep, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*ep, 0, 0, 0, 3*ep, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, ep/4, (3*ep)/2, 0, (-3*ep)/2, ep/4, 0, 0, 0, 0, 
      (-3*ep)/4, 0, 0, 0, 0, 0, ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, ep/2, -ep/4, (-3*ep)/2, 0, 0, 0, 0, 3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/2, ep/4, (-3*ep)/2, ep/4, 0, 0, 0, 
      (3*ep)/4, 0, 0, 0, (-3*ep)/4, (-3*ep)/4, 0, 0, 0, ep/2, 0, 0, 0, 3*ep, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/4, (3*ep)/2, 3*ep, -ep/4, 
      (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {2*ep, 0, -4*ep, 0, 2*ep, 0, 0, 0, ep/2, 0, (-3*ep)/4, 0, (3*ep)/4, 
      (5*ep)/2, (-3*ep)/4, 0, 0, -ep/2, 0, 0, ep/2, 0, 0, ep, 0, ep/2, 0, 0, 
      -3*ep, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, -ep/2, 3*ep, -ep/4, (3*ep)/2, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 2*ep, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, -ep, 0, 4*ep, 0, 0, 0, 0, 0, 0, 3*ep, 
      3*ep, 0, 0, -2*ep, 0, -2*ep, 0, -6*ep, -6*ep, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, -ep, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {-2*ep, ep, 0, ep, 0, 0, 0, 0, -3*ep, (5*ep)/2, 0, (-3*ep)/4, 
      0, -ep/4, 0, (3*ep)/4, 0, 0, -ep/4, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 
      3*ep, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/2, 
      ep/2, -ep, ep/2, 0, 0, 0, 0, 2*ep, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, -3*ep, 3*ep, 0, 0, 0, 0, 0, -3*ep, 3*ep, 0, 0, 
      3*ep, 0, -3*ep, 0, 0, 0, 0, 0, 0, 0, 6*ep, -6*ep, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 
      -ep/2, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, -3*ep, 0, 0, -3*ep, 0, 0, 3*ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6*ep, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, -6*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, -2*ep, 0, 2*ep, 0, 0, 0, (-5*ep)/4, 0, 0, 0, ep/4, (3*ep)/2, 0, 
      0, 0, (-3*ep)/4, 0, 0, 0, 0, 0, ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, -ep/4, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 3*ep, 0, -3*ep, 0, 
      0, 0, 0, 3*ep, 0, 0, 0, 0, -3*ep, 0, 0, 0, 0, 0, 0, 0, 6*ep, 0, 0, 0, 
      0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, -3*ep, 0, 3*ep, 0, 6*ep, 0, 0, -3*ep, -3*ep, 
      -3*ep, 0, 0, 3*ep, 0, 0, 0, 0, 0, 0, 0, -6*ep, 0, 6*ep, 6*ep, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, -ep, 0, 2*ep, 0, 0, 0, 
      -2*ep, 0, 0, 0, 0, -ep, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 
      0, 0, 0, 0, -2*ep, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/32, 0, 0, 0, 0, 
      ep/32, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -ep/2, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 2*ep, 0, 0, ep, 0, -2*ep, 0, 
      0, 0}}
 
Mres2[2] = {{-ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
      -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, ep, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, (-3*ep)/2, ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, (3*ep)/2, -ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, ep/2, ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {-ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 
      0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, ep, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/2, -ep/2, ep/2, -ep/2, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 6*ep, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 2*ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, -3*ep, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, (-3*ep)/2, 0, (3*ep)/2, 0, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/2, -3*ep, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/4, 0, -ep/4, -ep/2, -ep/4, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, -ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      ep/4, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/2, 0, (-3*ep)/2, 0, 0, 0, 
      (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, ep/2, -3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/4, -ep/2, ep/4, 0, 
      0, 0, -ep/4, 0, 0, 0, 0, 0, 0, 0, ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, ep/4, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-9*ep)/4, 0, 
      (-3*ep)/4, (3*ep)/2, (9*ep)/4, (-3*ep)/2, 0, (-9*ep)/4, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -ep/2, (5*ep)/2, 2*ep, ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/4, 0, (-9*ep)/4, (3*ep)/2, 
      (3*ep)/4, (-3*ep)/2, 0, (-3*ep)/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/2, (3*ep)/2, 
      2*ep, ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/2, 0, 
      (3*ep)/2, -3*ep, (-3*ep)/2, 0, 0, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, -ep, 
      -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, ep, 0, 0, 0, 0, 0, 
      -ep/2, 0, -ep/4, 0, (-3*ep)/4, 0, 0, 0, (3*ep)/4, 0, 0, 0, 0, 0, ep/2, 
      ep/2, -ep, -ep/2, -3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 
      0, (-3*ep)/4, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {ep, -ep, 0, 0, 0, 0, 0, 0, -ep/2, 0, 0, (3*ep)/4, 0, -ep/4, 
      ep/2, (-3*ep)/4, 0, 0, (-3*ep)/4, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -3*ep, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/2, ep/2, 
      ep, -ep/2, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/2, (3*ep)/2, 
      (-3*ep)/2, 0, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, ep, ep, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {-ep, 0, ep, 0, 0, 0, 0, 0, 0, 0, -ep/4, 0, 
      (-3*ep)/4, -ep/2, ep/4, 0, 0, 0, 0, -ep, 0, 0, ep/2, ep/2, -ep, -ep/2, 
      0, 3*ep, 0, 0, 0, 0, 0, 0, 0, -ep, 0, -ep, 0, 0, 0, (3*ep)/4, 
      (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -2*ep, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -2*ep, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, (-9*ep)/4, 0, (-3*ep)/4, (3*ep)/2, (9*ep)/4, (-3*ep)/2, 0, 
      (-9*ep)/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/2, (5*ep)/2, 2*ep, ep/2, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, -2*ep, 0, -ep, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -ep, -ep, -ep, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 
      ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, ep, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/4, (-3*ep)/2, (5*ep)/4, 0, 0, 0, 
      (3*ep)/4, 0, 0, 0, 0, 0, 0, 0, 0, -ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, ep/4, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {-2*ep, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, (5*ep)/4, 0, 
      -ep/4, (-3*ep)/2, (3*ep)/4, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, ep, -ep/2, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, ep/4, (-3*ep)/2, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, -3*ep, 0, 
      0, 0, 2*ep, 0, 0, 0, 6*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {2*ep, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 3*ep, 0, 0, -3*ep, 0, 0, 0, 3*ep, 0, 0, 0, 
      -3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, -ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, -ep, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, ep, 0, 0, 0, 0, 0, 
      (3*ep)/2, 0, -ep/4, 0, (5*ep)/4, 0, 0, 0, (3*ep)/4, 0, 0, 0, 0, 0, 
      ep/2, (-3*ep)/2, -ep, -ep/2, 3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 
      0, 0, 0, 0, 0, ep/4, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 2*ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 6*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -ep, 0, -ep, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -ep, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
Mres2[3] = {{-ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
      -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, ep, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, (-3*ep)/2, -ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, (-3*ep)/2, -ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, -ep/2, ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {-ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 
      0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -ep, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/2, ep/2, ep/2, ep/2, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 6*ep, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 2*ep, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 3*ep, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/2, 0, (3*ep)/2, 0, (-3*ep)/2, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, ep/2, -3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/4, 0, -ep/4, -ep/2, -ep/4, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, ep/4, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/2, 0, (-3*ep)/2, 0, 0, 
      0, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, -3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, ep/2, -3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/4, -ep/2, ep/4, 
      0, 0, 0, -ep/4, 0, 0, 0, 0, 0, 0, 0, -ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, ep/4, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-9*ep)/4, 0, 
      (-3*ep)/4, (3*ep)/2, (9*ep)/4, (-3*ep)/2, 0, (-9*ep)/4, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -ep/2, (5*ep)/2, 2*ep, ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/4, 0, (-9*ep)/4, (3*ep)/2, 
      (3*ep)/4, (-3*ep)/2, 0, (-3*ep)/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/2, (3*ep)/2, 
      2*ep, ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/2, 0, 
      (3*ep)/2, -3*ep, (-3*ep)/2, 0, 0, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, -ep, 
      -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, ep, 0, 0, 0, 0, 0, 
      -ep/2, 0, -ep/4, 0, (-3*ep)/4, 0, 0, 0, (3*ep)/4, 0, 0, 0, 0, 0, -ep/2, 
      ep/2, ep, -ep/2, -3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 
      0, (-3*ep)/4, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {ep, -ep, 0, 0, 0, 0, 0, 0, -ep/2, 0, 0, (3*ep)/4, 0, -ep/4, 
      ep/2, (-3*ep)/4, 0, 0, (-3*ep)/4, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -3*ep, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/2, ep/2, 
      ep, -ep/2, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/2, (3*ep)/2, 
      (-3*ep)/2, 0, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, ep, ep, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {-ep, 0, ep, 0, 0, 0, 0, 0, 0, 0, -ep/4, 0, 
      (-3*ep)/4, -ep/2, ep/4, 0, 0, 0, 0, -ep, 0, 0, -ep/2, ep/2, ep, -ep/2, 
      0, 3*ep, 0, 0, 0, 0, 0, 0, 0, -ep, 0, ep, 0, 0, 0, (3*ep)/4, (-3*ep)/2, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 
      0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -2*ep, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, (-9*ep)/4, 0, (-3*ep)/4, (3*ep)/2, (9*ep)/4, (-3*ep)/2, 0, 
      (-9*ep)/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/2, (5*ep)/2, 2*ep, ep/2, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, -2*ep, 0, -ep, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -ep, -ep, -ep, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 
      -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, -ep, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/4, (-3*ep)/2, (5*ep)/4, 0, 0, 0, 
      (3*ep)/4, 0, 0, 0, 0, 0, 0, 0, 0, -ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, ep/4, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {-2*ep, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, (5*ep)/4, 0, 
      -ep/4, (-3*ep)/2, (3*ep)/4, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, -ep, -ep/2, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, ep/4, (-3*ep)/2, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, -3*ep, 0, 
      0, 0, 2*ep, 0, 0, 0, 6*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {2*ep, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 3*ep, 0, 0, -3*ep, 0, 0, 0, 3*ep, 0, 0, 0, 
      -3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, ep, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, ep, 0, 0, 0, 0, 0, 
      (3*ep)/2, 0, -ep/4, 0, (5*ep)/4, 0, 0, 0, (3*ep)/4, 0, 0, 0, 0, 0, 
      -ep/2, (-3*ep)/2, ep, -ep/2, 3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 
      0, 0, 0, 0, ep/4, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, -2*ep, 0, 0, 6*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -ep, 0, -ep, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -ep, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
Mres2[4] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
      -ep, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, -3*ep, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 2*ep, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, (3*ep)/2, 0, (3*ep)/2, -3*ep, (-3*ep)/2, 3*ep, 0, (3*ep)/2, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, ep, -3*ep, -2*ep, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -2*ep, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, (-9*ep)/2, 0, (-3*ep)/2, 3*ep, (3*ep)/2, -3*ep, 0, (-3*ep)/2, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, -ep, 3*ep, 2*ep, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -ep, 0, 0, 3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3*ep, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/2, 0, (3*ep)/2, -3*ep, 
      (-3*ep)/2, 3*ep, 0, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, ep, -3*ep, -2*ep, -ep, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
      -ep, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, -3*ep, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 2*ep, 0, 0, -6*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
      -ep, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, -3*ep, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 2*ep, 0, 0, -6*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}}
 
Mres2[5] = {{-ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 2*ep, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 
      0, ep, 0, 0, 0, -ep, 0, 0, 0, -3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 
      0, 0, -ep, 0, 0, -3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, -ep, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, -ep, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, ep, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, -6*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -4*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4*ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/2, (-3*ep)/2, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/2, -3*ep, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -ep/2, -ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/4, -ep/4, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/4, 
      (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/2, 0, (3*ep)/2, 0, 
      (-3*ep)/2, 0, 0, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, -ep, -2*ep, -ep, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/2, 0, (3*ep)/2, 0, 
      (-3*ep)/2, 0, 0, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, -ep, -2*ep, -ep, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      (-3*ep)/2, 0, (-9*ep)/2, 0, (3*ep)/2, 0, 0, (-3*ep)/2, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      ep, ep, 2*ep, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, ep, 0, 0, 0, 0, 0, 
      ep/2, 0, 0, 0, -ep/2, 0, 0, 0, 0, ep, 0, (3*ep)/4, -ep/4, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, -3*ep, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      (-3*ep)/4, (3*ep)/2, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, ep, 0, 0, 0, 0, 0, ep/2, 0, 0, -ep/2, 0, 0, 0, ep, 0, 0, 
      -ep/4, (3*ep)/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*ep, 0, 0, -ep, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/4, (3*ep)/2, 0, 0, 0, 0, 0, 0, -ep, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, ep, ep, 0, 0, 0, 0, 2*ep, 0, 0, 
      0, -ep, 0, 0, 0, -3*ep, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, -ep, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, ep, 0, 0, 0, ep, 0, 0, 2*ep, 0, 
      0, 0, 0, -ep, 0, 0, -3*ep, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, -ep, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/2, 0, 
      (-3*ep)/2, 0, (-3*ep)/2, 0, 0, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, -ep, -ep, 
      -2*ep, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      (3*ep)/2, ep/2, 0, -ep, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/4, (-3*ep)/4, 0, 
      0, 0, ep, 0, 0, 3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, -ep/4, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-ep, 0, 0, 0, 0, ep, 0, 0, -ep/2, 0, -ep, 0, 2*ep, 2*ep, ep/2, 0, 0, 0, 
      0, ep, 3*ep, 0, 0, 0, 0, -2*ep, 0, 0, -6*ep, 0, 0, 0, 0, 0, 0, ep, 0, 
      0, 0, -2*ep, 0, -ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, -4*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-ep, 2*ep, 0, 0, 0, -ep, 0, 0, -ep/2, -6*ep, 0, 6*ep, 0, (7*ep)/2, 
      ep/2, (-3*ep)/2, (-9*ep)/2, 0, (3*ep)/2, ep, 0, 6*ep, 0, 0, 0, 0, 0, 0, 
      0, -9*ep, 0, 0, 0, 0, 0, ep, 0, 0, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, -ep, -ep, -2*ep, -ep, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, -3*ep, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 2*ep, 0, -2*ep, 0, 0, 0, -2*ep, 0, 3*ep, 0, -4*ep, 0, 0, 
      -3*ep, 0, -ep, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, -6*ep, 0, 0, 0, 0, 0, 0, 
      2*ep, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, -ep, 0, 0, 0, ep/2, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, ep, 0, 0, 0, 0, 0, (-5*ep)/2, 0, 3*ep, 0, (5*ep)/2, 0, 
      0, -3*ep, 0, -2*ep, 0, (3*ep)/4, (11*ep)/4, 0, 0, 0, 0, 0, 0, 0, -6*ep, 
      0, 0, 3*ep, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/4, (3*ep)/2, 0, 
      0, 0, -ep, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, -ep, -ep, 0, 0, 0, 0, 0, 
      2*ep, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 3*ep, 
      0, 0, 0, 0, -2*ep, 0, 0, -6*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, -ep, 0, 0, 0, 
      0, 0, ep/2, 0, -2*ep, (-5*ep)/2, 0, 0, 0, 2*ep, 0, 0, (-11*ep)/4, 
      (-3*ep)/4, 0, 0, 0, 2*ep, 0, 0, 6*ep, 0, 0, -3*ep, 0, 0, ep, 0, 0, 0, 
      0, ep, 0, 0, 0, 0, 0, 0, -ep/4, (-3*ep)/2, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, -2*ep, -3*ep, 0, 
      0, 0, 3*ep, 0, 0, -3*ep, 0, 0, 0, 0, 2*ep, 0, 0, 6*ep, 0, 0, -6*ep, 0, 
      0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 
      -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, ep, 0, 0, 0, 3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -2*ep, 0, 2*ep, 0, 
      0, 0, 5*ep, -ep, -6*ep, 2*ep, -2*ep, 0, 0, 6*ep, 3*ep, 4*ep, 0, 3*ep, 
      -4*ep, 0, 0, 0, -2*ep, 0, 0, -6*ep, 12*ep, 0, -6*ep, -6*ep, 0, 0, 0, 
      -2*ep, 0, ep, -ep, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, ep, 0, -2*ep, 
      -2*ep, 0, 0, 2*ep, 0, 0, 0, 0, ep, ep, 0, 0, 0, 0, 0, -2*ep, 0, ep, 
      2*ep, -ep, 0, 2*ep, -ep, 0, 0, ep, 0, 0, 0, -ep, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, ep/32, 0, 0, 0, 0, -ep/32, 0, -ep, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep}}
 
Mres2[6] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
      -6*ep, 0, 0, 6*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3*ep, 0, 0, 0, 0, 
      3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/2, 0, 0, 0, 0, (-3*ep)/2, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3*ep, 0, 0, 0, 0, 3*ep, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 3*ep, 0, 0, (-3*ep)/2, 0, 0, 0, 0, (3*ep)/2, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, -2*ep, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}}
 
Mres2[7] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, -ep, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, -6*ep, 0, 0, 0, 0, 6*ep, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, (-7*ep)/2, 0, 0, 0, -ep/2, 3*ep, 0, 0, 0, 
      (3*ep)/2, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, ep/2, -3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, ep/4, 0, 0, 0, -ep/4, -ep/2, 0, 0, 
      0, (3*ep)/4, 0, 0, 0, 0, 0, -ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, ep/4, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3*ep, 3*ep, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3*ep, 3*ep, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -2*ep, 0, 2*ep, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, (-3*ep)/2, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, -3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 2*ep, 0, -2*ep, 0, 0, 
      0, -ep/2, 0, 0, 0, -ep/2, 0, 0, 0, 0, (3*ep)/2, 0, 0, 0, 0, 0, -ep, 0, 
      0, 0, 0, 3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/2, -3*ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, (-5*ep)/4, 0, 0, 0, ep/4, (3*ep)/2, 0, 0, 0, 
      (-3*ep)/4, 0, 0, 0, 0, 0, ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, -ep/4, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, -3*ep, 3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {2*ep, 0, 0, 0, 0, -2*ep, 0, 0, -ep/2, 0, 0, 0, -ep/2, 0, 0, 0, 0, 
      (3*ep)/2, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, ep/2, -3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, -2*ep, 2*ep, 0, 0, -ep, 0, 0, 0, 0, 4*ep, 0, 
      0, 0, ep, 0, 3*ep, -ep, 0, 0, -2*ep, 0, 2*ep, 0, -6*ep, 6*ep, 0, 0, 0, 
      0, 0, 2*ep, 0, 0, 0, 0, ep, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-2*ep, 2*ep, 0, -2*ep, 0, 2*ep, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -2*ep, 0, 2*ep, 0, 0, -3*ep, 2*ep, 0, 
      0, 0, 4*ep, 0, -3*ep, 3*ep, 0, ep, 3*ep, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 
      6*ep, -6*ep, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, -2*ep, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
      (5*ep)/4, 0, 0, 0, -ep/4, (-3*ep)/2, 0, 0, 0, (3*ep)/4, 0, 0, 0, 0, 0, 
      -ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/4, (-3*ep)/2, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, -2*ep, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/32, 0, -ep/64, 0, 
      ep/64, 0, 0, 0, 0, 0, -ep/32, 0, 0, -ep/32, 0, 0, ep/32, 0, ep/32, 0, 
      0, ep/32}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
Mres2[8] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6*ep, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
Mres2[9] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      4*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6*ep, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
Mres2[10] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {-2*ep, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 2*ep, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, -ep, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, ep, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, -6*ep, 0, 0, 0, 6*ep, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, (-3*ep)/2, 0, 0, 0, 0, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3*ep, 0, 0, 
      0, 0, 3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {2*ep, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/2, 0, 0, 0, 0, 
      (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*ep, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, -2*ep, 0, 2*ep, 0, 0, 0, -ep/2, 0, 0, 0, -ep, 
      0, 0, 0, 0, -ep, 0, 0, -ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, -2*ep, 0, 2*ep, 0, 0, 0, -ep, 0, 0, 0, 4*ep, 0, 
      0, 0, 0, ep, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, -3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 2*ep, 0, -2*ep, 0, 
      0, 0, ep, 0, 0, 0, -4*ep, 0, 0, 0, 0, -ep, 0, 0, -2*ep, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}}
 
Mres2[11] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, -ep, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      ep, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -6*ep, 0, 6*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 0, -ep, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/2, 0, 0, 
      3*ep, (3*ep)/2, -3*ep, 0, -3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 2*ep, 2*ep, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3*ep, 0, 0, -3*ep, 0, 3*ep, 0, 3*ep, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 2*ep, -2*ep, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/2, 0, 0, 0, (-3*ep)/2, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 3*ep, 3*ep, -3*ep, 0, -3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 
      2*ep, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -3*ep, 0, (3*ep)/2, 0, 0, 0, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}}
 
Mres2[12] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4*ep, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
Mres2[13] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -ep, 0, ep, 0, 0, 0, 0, -ep, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 
      -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 
      ep, 0, 0, 0, -ep, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/4, 0, (-3*ep)/4, (-3*ep)/2, 
      (-3*ep)/4, (3*ep)/2, 0, (3*ep)/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/2, (-3*ep)/2, 
      0, ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, (-3*ep)/4, 0, (3*ep)/4, (3*ep)/2, (3*ep)/4, (-3*ep)/2, 0, (-3*ep)/4, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, (-3*ep)/2, (3*ep)/2, 0, ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/4, 0, (-3*ep)/4, 
      (-3*ep)/2, (-3*ep)/4, (3*ep)/2, 0, (3*ep)/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/2, 
      (-3*ep)/2, 0, ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, -3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-ep, ep, 0, 0, 0, 0, 0, 0, 
      ep/2, 0, 0, (-3*ep)/4, 0, ep/4, -ep/2, (3*ep)/4, 0, 0, (3*ep)/4, -ep, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3*ep, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, ep/2, -ep/2, -ep, ep/2, 0, 0, 0, 0, ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, ep, 0, -ep, 0, 0, 0, 0, 0, ep/2, 0, (-3*ep)/4, 0, ep/4, 0, 
      (-3*ep)/4, (3*ep)/2, 0, ep/4, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 3*ep, 0, 
      0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/2, -ep/2, 0, 
      ep/2, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (7*ep)/64, 0, (-7*ep)/64, -ep/32, 
      (-7*ep)/64, ep/32, 0, (7*ep)/64, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      (-3*ep)/16, (3*ep)/16, 0, 0, 0, 0, 0, 0, 0, ep/32, 0, -ep/32, 0, 0, 0, 
      0, ep/32, -ep/32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, ep/32, -ep/32, 
      -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, (-3*ep)/2, 0, (3*ep)/2, 0, (3*ep)/2, 0, 0, (-3*ep)/2, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 3*ep, -3*ep, 0, 0, 0, 0, 0, 0, 0, -ep/2, 0, 
      ep/2, 0, 0, 0, 0, 0, 0, 0, ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 16*ep, 0, 
      -ep/2, ep/2, 16*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/2, 0, (-3*ep)/2, 
      0, (-3*ep)/2, 0, 0, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -3*ep, 3*ep, 0, 0, 0, 0, 0, 0, 0, ep/2, 0, -ep/2, 0, 0, 0, 0, 0, 0, 0, 
      ep/2, 0, 0, 0, 0, 0, 0, 0, 0, -16*ep, 0, ep/2, -ep/2, -16*ep, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (5*ep)/64, 0, (-5*ep)/64, ep/32, 
      (-5*ep)/64, -ep/32, 0, (5*ep)/64, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, (-3*ep)/16, (3*ep)/16, 0, 0, 0, 0, 0, 0, 0, ep/32, 0, -ep/32, 0, 0, 
      0, 0, -ep/32, ep/32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, ep/32, 
      -ep/32, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, ep/16, (-3*ep)/32, 0, (3*ep)/32, -ep/32, 
      (-3*ep)/32, 0, 0, 0, (3*ep)/32, 0, 0, 0, 0, 0, -ep/16, 0, 0, (3*ep)/16, 
      0, 0, 0, 0, (-3*ep)/16, 0, 0, 0, 0, 0, 0, ep/96, ep/32, 0, 0, 0, 0, 0, 
      (-3*ep)/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      (-3*ep)/2, -ep/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, ep/2, (-3*ep)/4, 0, (3*ep)/4, -ep/4, 
      (-3*ep)/4, 0, 0, 0, (3*ep)/4, 0, 0, 0, 0, 0, -ep/2, 0, 0, (3*ep)/2, 0, 
      0, 0, 0, (-3*ep)/2, 0, 0, 0, 0, 0, 0, -ep/4, ep/4, 0, 0, 0, 0, 0, 
      (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -12*ep, -ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/16, -ep/32, ep/16, -ep/32, 0, 0, 0, 
      ep/32, 0, 0, 0, (3*ep)/32, -ep/32, 0, 0, 0, -ep/16, 0, 0, (-3*ep)/16, 
      ep/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/32, 0, (-3*ep)/16, 
      ep/32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      (-3*ep)/2, -ep/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/2, -ep/4, (3*ep)/2, -ep/4, 0, 0, 0, 
      (-3*ep)/4, 0, 0, 0, (3*ep)/4, (3*ep)/4, 0, 0, 0, -ep/2, 0, 0, 
      (-3*ep)/2, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/4, 0, 
      (-3*ep)/2, ep/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, -12*ep, -ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {ep, -ep, 0, ep, 0, -ep, 0, 
      0, ep/2, 4*ep, 0, (-15*ep)/4, 0, (-9*ep)/4, -ep/2, (3*ep)/4, 3*ep, 0, 
      -ep/4, -ep, 0, (-7*ep)/2, 0, 0, 0, 0, 0, 0, 0, 6*ep, 0, 0, 0, 0, 0, 
      -ep, -ep, 0, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/2, ep/2, 0, ep/2, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, -ep, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, -ep/32, 0, ep/32, 0, 0, 0, 0, 0, ep/64, 0, 0, 0, 
      -ep/64, -ep/64, ep/64, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/32, 
      0, 0, 0, 0, 0, 0, -ep/32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/32, 0, 0, 
      0, 0, 0, 0, 0, 0, -ep/32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -ep, 0, ep, 0, 0, 0, 0, 0, 
      (5*ep)/2, 0, (-9*ep)/4, 0, -ep/4, 0, (3*ep)/4, (3*ep)/2, 0, -ep/4, 0, 
      0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 3*ep, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, ep/2, ep/2, 0, ep/2, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 3*ep, ep/2, (-3*ep)/2, ep/2, (-3*ep)/2, 
      0, (-3*ep)/2, (3*ep)/2, 0, (3*ep)/2, 0, (-3*ep)/2, (-3*ep)/2, 0, 0, 0, 
      ep, 0, 0, 3*ep, 3*ep, 0, 0, -3*ep, 3*ep, 0, 0, 0, 0, 0, 0, 0, ep/2, 0, 
      0, 0, 3*ep, -ep/2, 0, 0, 0, 0, ep/2, 0, 0, 0, 0, 0, 0, 0, 0, -16*ep, 0, 
      ep/2, -ep/2, -16*ep, 0, 0, 0, 24*ep, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, ep/64, ep/128, ep/64, 
      -ep/128, ep/128, (-3*ep)/128, 0, 0, -ep/64, (3*ep)/128, 0, 0, 
      (-3*ep)/64, ep/64, 0, -ep/64, 0, ep/32, (3*ep)/64, 0, (3*ep)/32, 
      -ep/32, 0, (-3*ep)/64, 0, 0, 0, 0, 0, 0, ep/384, ep/128, 0, 0, 0, 
      ep/64, 0, (3*ep)/64, -ep/64, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/64, 
      (3*ep)/64, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/32, 0, ep/32, 0, 0, 0, 
      0, 0, 0, 0, (-3*ep)/2, (3*ep)/64, -ep/64, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, -ep/2, (3*ep)/4, 0, (-3*ep)/4, ep/4, (3*ep)/4, 
      0, 0, 0, (-3*ep)/4, 0, 0, 0, 0, 0, ep/2, 0, 0, (-3*ep)/2, 0, 0, 0, 0, 
      (3*ep)/2, 0, 0, 0, 0, 0, 0, ep/4, -ep/4, 0, 0, 0, 0, 0, (3*ep)/2, 0, 0, 
      0, 0, 0, 0, 0, 0, ep/2, -ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8*ep, 0, 
      8*ep, 0, 0, 0, 0, 0, 0, 0, 0, 16*ep, -ep/2, -ep/2, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/16, ep/16, 0, 0, -ep/16, 0, 0, 0, 
      ep/16, 0, 0, 0, -ep/16, 0, 0, (3*ep)/32, (-3*ep)/32, 0, 0, -ep/32, 0, 
      0, (3*ep)/32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, (-3*ep)/2, -ep/32, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, ep, 
      0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, (3*ep)/2, 
      (-3*ep)/2, 0, 0, (3*ep)/2, 0, 0, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -24*ep, -ep/2, 0, 0, 0, 0}, 
     {-ep/32, ep/32, 0, 0, 0, 0, 0, 0, -ep/64, 0, 0, 0, 0, ep/64, 0, 0, 
      -ep/64, 0, ep/64, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/32, 0, 0, 0, 0, 
      -ep/32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/32, 0, 0, 0, 0, 
      0, ep/32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, ep, (-3*ep)/2, 
      ep/2, (3*ep)/2, 0, (-3*ep)/2, 0, 0, (-3*ep)/2, (3*ep)/2, 0, 0, 
      (-3*ep)/2, (3*ep)/2, 0, -ep, 0, ep, 3*ep, 0, 3*ep, -3*ep, 0, -3*ep, 0, 
      0, 0, 0, 0, 0, -ep/2, ep/2, 0, 0, 0, ep/2, 0, 0, -ep/2, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -16*ep, 0, -24*ep, -ep, 32*ep, ep, 
      0, -ep/2, 0, ep/2, -32*ep, 0, ep/2, -32*ep, 0, -ep/2, 0, 0, 32*ep, 
      -ep/2, 1024*ep, 48*ep}, {(5*ep)/2048, -ep/512, 0, ep/1024, 0, 
      (-3*ep)/2048, 0, 0, (5*ep)/4096, (11*ep)/4096, 0, (-5*ep)/2048, 0, 
      (-15*ep)/4096, (-3*ep)/4096, (3*ep)/4096, (9*ep)/4096, 0, (-3*ep)/4096, 
      (-3*ep)/2048, 0, (-9*ep)/4096, 0, 0, 0, 0, 0, 0, 0, (7*ep)/2048, 
      -ep/1024, 0, 0, 0, 0, -ep/2048, -ep/1024, 0, (7*ep)/12288, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, ep/2048, ep/2048, ep/1024, ep/2048, 0, 0, 0, 0, 
      -ep/1024, ep/2048, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      (3*ep)/2048, -ep/2048, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-ep/32, 0, 0, 0, 0, ep/32, 0, 0, -ep/64, (-3*ep)/64, ep/64, (3*ep)/32, 
      ep/64, ep/64, ep/64, (-3*ep)/64, (-3*ep)/32, 0, (3*ep)/64, ep/32, 
      (-3*ep)/64, (3*ep)/32, 0, 0, 0, ep/32, 0, 0, (3*ep)/32, (-3*ep)/16, 0, 
      0, (-3*ep)/32, (3*ep)/32, 0, ep/32, 0, 0, -ep/64, 0, 0, ep/64, 0, 0, 0, 
      (3*ep)/32, -ep/64, 0, 0, 0, 0, -ep/64, 0, 0, -ep/32, ep/32, 0, -ep/32, 
      0, 0, -ep/2, 0, ep/64, -ep/64, 0, 0, ep/4, ep/32, 0, ep/32, 0, ep/64, 
      -ep/32, ep/64, ep, 0, -ep/64, 0, ep/32, -ep/64, 0, 0, -ep, ep/64, 
      -32*ep, (-3*ep)/2}}
 
Mres2[14] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -ep, 0, ep, 0, 0, 0, 0, -ep, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 
      -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 
      ep, 0, 0, 0, -ep, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/4, 0, (-3*ep)/4, (-3*ep)/2, 
      (-3*ep)/4, (3*ep)/2, 0, (3*ep)/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/2, (-3*ep)/2, 
      0, ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, (-3*ep)/4, 0, (3*ep)/4, (3*ep)/2, (3*ep)/4, (-3*ep)/2, 0, (-3*ep)/4, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, (-3*ep)/2, (3*ep)/2, 0, ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/4, 0, (-3*ep)/4, 
      (-3*ep)/2, (-3*ep)/4, (3*ep)/2, 0, (3*ep)/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/2, 
      (-3*ep)/2, 0, ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, -3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-ep, ep, 0, 0, 0, 0, 0, 0, 
      ep/2, 0, 0, (-3*ep)/4, 0, ep/4, -ep/2, (3*ep)/4, 0, 0, (3*ep)/4, -ep, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3*ep, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, ep/2, -ep/2, -ep, ep/2, 0, 0, 0, 0, ep, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, ep, 0, -ep, 0, 0, 0, 0, 0, ep/2, 0, (-3*ep)/4, 0, ep/4, 0, 
      (-3*ep)/4, (3*ep)/2, 0, ep/4, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 3*ep, 0, 
      0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/2, -ep/2, 0, 
      ep/2, 0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-7*ep)/64, 0, (7*ep)/64, ep/32, 
      (7*ep)/64, -ep/32, 0, (-7*ep)/64, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, (3*ep)/16, (-3*ep)/16, 0, 0, 0, 0, 0, 0, 0, -ep/32, 0, ep/32, 0, 0, 
      0, 0, -ep/32, ep/32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, -ep/32, 
      ep/32, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/2, 0, (3*ep)/2, 0, (3*ep)/2, 
      0, 0, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3*ep, -3*ep, 0, 
      0, 0, 0, 0, 0, 0, -ep/2, 0, ep/2, 0, 0, 0, 0, 0, 0, 0, ep/2, 0, 0, 0, 
      0, 0, 0, 0, 0, -16*ep, 0, -ep/2, ep/2, -16*ep, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, (3*ep)/2, 0, (-3*ep)/2, 0, (-3*ep)/2, 0, 0, (3*ep)/2, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, -3*ep, 3*ep, 0, 0, 0, 0, 0, 0, 0, ep/2, 0, 
      -ep/2, 0, 0, 0, 0, 0, 0, 0, ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 16*ep, 0, 
      ep/2, -ep/2, 16*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-5*ep)/64, 0, 
      (5*ep)/64, -ep/32, (5*ep)/64, ep/32, 0, (-5*ep)/64, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, (3*ep)/16, (-3*ep)/16, 0, 0, 0, 0, 0, 0, 0, 
      -ep/32, 0, ep/32, 0, 0, 0, 0, ep/32, -ep/32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, -ep, 0, -ep/32, ep/32, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, -ep/16, (3*ep)/32, 0, (-3*ep)/32, ep/32, 
      (3*ep)/32, 0, 0, 0, (-3*ep)/32, 0, 0, 0, 0, 0, ep/16, 0, 0, (-3*ep)/16, 
      0, 0, 0, 0, (3*ep)/16, 0, 0, 0, 0, 0, 0, -ep/96, -ep/32, 0, 0, 0, 0, 0, 
      (3*ep)/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      (-3*ep)/2, ep/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, ep/2, (-3*ep)/4, 0, (3*ep)/4, -ep/4, 
      (-3*ep)/4, 0, 0, 0, (3*ep)/4, 0, 0, 0, 0, 0, -ep/2, 0, 0, (3*ep)/2, 0, 
      0, 0, 0, (-3*ep)/2, 0, 0, 0, 0, 0, 0, -ep/4, ep/4, 0, 0, 0, 0, 0, 
      (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      12*ep, -ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, ep/16, ep/32, -ep/16, ep/32, 0, 0, 0, 
      -ep/32, 0, 0, 0, (-3*ep)/32, ep/32, 0, 0, 0, ep/16, 0, 0, (3*ep)/16, 
      -ep/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/32, 0, (3*ep)/16, 
      -ep/32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      (-3*ep)/2, ep/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/2, -ep/4, (3*ep)/2, -ep/4, 0, 0, 0, 
      (-3*ep)/4, 0, 0, 0, (3*ep)/4, (3*ep)/4, 0, 0, 0, -ep/2, 0, 0, 
      (-3*ep)/2, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/4, 0, 
      (-3*ep)/2, ep/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 12*ep, -ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {ep, -ep, 0, ep, 0, -ep, 0, 0, ep/2, 4*ep, 0, 
      (-15*ep)/4, 0, (-9*ep)/4, -ep/2, (3*ep)/4, 3*ep, 0, -ep/4, -ep, 0, 
      (-7*ep)/2, 0, 0, 0, 0, 0, 0, 0, 6*ep, 0, 0, 0, 0, 0, -ep, -ep, 0, 
      (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/2, ep/2, 0, ep/2, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, -ep, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, ep/32, 0, -ep/32, 0, 0, 0, 0, 0, -ep/64, 0, 0, 0, ep/64, 
      ep/64, -ep/64, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/32, 0, 0, 0, 
      0, 0, 0, ep/32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/32, 0, 0, 0, 0, 0, 
      0, 0, 0, ep/32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -ep, 0, ep, 0, 0, 0, 0, 0, (5*ep)/2, 
      0, (-9*ep)/4, 0, -ep/4, 0, (3*ep)/4, (3*ep)/2, 0, -ep/4, 0, 0, -2*ep, 
      0, 0, 0, 0, 0, 0, 0, 3*ep, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, ep/2, ep/2, 0, ep/2, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 3*ep, ep/2, (-3*ep)/2, ep/2, (-3*ep)/2, 0, 
      (-3*ep)/2, (3*ep)/2, 0, (3*ep)/2, 0, (-3*ep)/2, (-3*ep)/2, 0, 0, 0, ep, 
      0, 0, 3*ep, 3*ep, 0, 0, -3*ep, 3*ep, 0, 0, 0, 0, 0, 0, 0, ep/2, 0, 0, 
      0, 3*ep, -ep/2, 0, 0, 0, 0, ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 16*ep, 0, 
      ep/2, -ep/2, 16*ep, 0, 0, 0, -24*ep, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, -ep/64, -ep/128, -ep/64, 
      ep/128, -ep/128, (3*ep)/128, 0, 0, ep/64, (-3*ep)/128, 0, 0, (3*ep)/64, 
      -ep/64, 0, ep/64, 0, -ep/32, (-3*ep)/64, 0, (-3*ep)/32, ep/32, 0, 
      (3*ep)/64, 0, 0, 0, 0, 0, 0, -ep/384, -ep/128, 0, 0, 0, -ep/64, 0, 
      (-3*ep)/64, ep/64, 0, 0, 0, 0, 0, 0, 0, (3*ep)/64, (-3*ep)/64, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, -ep/32, 0, -ep/32, 0, 0, 0, 0, 0, 0, 0, 
      (-3*ep)/2, (-3*ep)/64, ep/64, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, -ep/2, (3*ep)/4, 0, (-3*ep)/4, ep/4, (3*ep)/4, 
      0, 0, 0, (-3*ep)/4, 0, 0, 0, 0, 0, ep/2, 0, 0, (-3*ep)/2, 0, 0, 0, 0, 
      (3*ep)/2, 0, 0, 0, 0, 0, 0, ep/4, -ep/4, 0, 0, 0, 0, 0, (3*ep)/2, 0, 0, 
      0, 0, 0, 0, 0, 0, ep/2, -ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8*ep, 0, 
      -8*ep, 0, 0, 0, 0, 0, 0, 0, 0, -16*ep, -ep/2, -ep/2, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/16, -ep/16, 0, 0, ep/16, 0, 0, 0, 
      -ep/16, 0, 0, 0, ep/16, 0, 0, (-3*ep)/32, (3*ep)/32, 0, 0, ep/32, 0, 0, 
      (-3*ep)/32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, (-3*ep)/2, ep/32, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, ep, 0, 0, 
      0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, (3*ep)/2, (-3*ep)/2, 0, 
      0, (3*ep)/2, 0, 0, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 24*ep, -ep/2, 0, 0, 0, 0}, 
     {ep/32, -ep/32, 0, 0, 0, 0, 0, 0, ep/64, 0, 0, 0, 0, -ep/64, 0, 0, 
      ep/64, 0, -ep/64, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/32, 0, 0, 0, 0, 
      ep/32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/32, 0, 0, 0, 0, 0, 
      -ep/32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, ep, (-3*ep)/2, ep/2, 
      (3*ep)/2, 0, (-3*ep)/2, 0, 0, (-3*ep)/2, (3*ep)/2, 0, 0, (-3*ep)/2, 
      (3*ep)/2, 0, -ep, 0, ep, 3*ep, 0, 3*ep, -3*ep, 0, -3*ep, 0, 0, 0, 0, 0, 
      0, -ep/2, ep/2, 0, 0, 0, ep/2, 0, 0, -ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 16*ep, 0, 24*ep, -ep, -32*ep, ep, 0, -ep/2, 0, 
      ep/2, 32*ep, 0, ep/2, 32*ep, 0, -ep/2, 0, 0, -32*ep, -ep/2, -1024*ep, 
      -48*ep}, {(-5*ep)/2048, ep/512, 0, -ep/1024, 0, (3*ep)/2048, 0, 0, 
      (-5*ep)/4096, (-11*ep)/4096, 0, (5*ep)/2048, 0, (15*ep)/4096, 
      (3*ep)/4096, (-3*ep)/4096, (-9*ep)/4096, 0, (3*ep)/4096, (3*ep)/2048, 
      0, (9*ep)/4096, 0, 0, 0, 0, 0, 0, 0, (-7*ep)/2048, ep/1024, 0, 0, 0, 0, 
      ep/2048, ep/1024, 0, (-7*ep)/12288, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -ep/2048, -ep/2048, -ep/1024, -ep/2048, 0, 0, 0, 0, ep/1024, -ep/2048, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/2048, ep/2048, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {ep/32, 0, 0, 0, 0, -ep/32, 0, 0, ep/64, 
      (3*ep)/64, -ep/64, (-3*ep)/32, -ep/64, -ep/64, -ep/64, (3*ep)/64, 
      (3*ep)/32, 0, (-3*ep)/64, -ep/32, (3*ep)/64, (-3*ep)/32, 0, 0, 0, 
      -ep/32, 0, 0, (-3*ep)/32, (3*ep)/16, 0, 0, (3*ep)/32, (-3*ep)/32, 0, 
      -ep/32, 0, 0, ep/64, 0, 0, -ep/64, 0, 0, 0, (-3*ep)/32, ep/64, 0, 0, 0, 
      0, ep/64, 0, 0, ep/32, -ep/32, 0, ep/32, 0, 0, -ep/2, 0, -ep/64, ep/64, 
      0, 0, ep/4, -ep/32, 0, -ep/32, 0, -ep/64, ep/32, -ep/64, ep, 0, ep/64, 
      0, -ep/32, ep/64, 0, 0, -ep, -ep/64, -32*ep, (-3*ep)/2}}
 
Mres2[15] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/16, -ep/16, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/16, ep/16, 0, -ep/16, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/2, ep/16, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, (3*ep)/2, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, (3*ep)/2, (3*ep)/2, 0, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 12*ep, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, (3*ep)/64, 0, -ep/16, 0, 0, 0, 0, 0, (3*ep)/128, 0, (-9*ep)/256, 
      (3*ep)/128, (-9*ep)/256, (-3*ep)/256, (-9*ep)/256, (15*ep)/256, 0, 
      (15*ep)/256, 0, (-3*ep)/128, (-3*ep)/128, 0, 0, 0, 0, 0, 0, -ep/32, 
      ep/8, 0, 0, (-3*ep)/64, 0, 0, 0, 0, 0, 0, 0, 0, ep/256, (3*ep)/128, 
      ep/256, -ep/128, ep/64, -ep/128, -ep/64, (-3*ep)/128, (-3*ep)/128, 
      -ep/64, ep/128, 0, -ep/64, 0, 0, 0, ep/32, 0, 0, -ep/2, ep/64, ep/64, 
      ep/32, ep/2, 0, 0, 0, 0, -ep/32, 0, 0, 0, 0, ep/2, (3*ep)/64, -ep/64, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, (3*ep)/2, 0, -2*ep, 0, 0, 0, 0, 0, 
      (3*ep)/4, 0, (-9*ep)/8, (3*ep)/4, (-9*ep)/8, (-3*ep)/8, (-9*ep)/8, 
      (15*ep)/8, 0, (15*ep)/8, 0, (-3*ep)/4, (-3*ep)/4, 0, 0, 0, 0, 0, 0, 0, 
      3*ep, 0, 0, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, ep/8, (3*ep)/4, ep/8, 
      (3*ep)/4, (3*ep)/2, -ep/4, (-3*ep)/2, (-3*ep)/4, (-3*ep)/4, -ep/2, 
      ep/4, 0, -ep/2, 0, 0, 0, ep, 0, 0, -16*ep, ep/2, ep/2, ep, 16*ep, 0, 0, 
      0, 8*ep, 0, 0, 0, 0, 0, 16*ep, (3*ep)/2, -ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, -ep/64, (-3*ep)/128, -ep/128, (3*ep)/128, 0, 
      (3*ep)/128, 0, 0, (-3*ep)/128, (-3*ep)/128, 0, 0, (3*ep)/128, 
      (3*ep)/128, 0, ep/64, 0, -ep/64, (-3*ep)/64, 0, -ep/32, -ep/16, 0, 
      (3*ep)/64, 0, 0, 0, 0, 0, 0, -ep/128, -ep/128, 0, 0, 0, -ep/128, ep/64, 
      ep/64, ep/128, -ep/64, 0, 0, 0, 0, 0, 0, ep/64, -ep/64, 0, 0, 0, ep/32, 
      0, 0, 0, 0, 0, 0, -ep/4, 0, ep/4, 0, 0, 0, 0, 0, 0, 0, 0, -ep/2, 
      -ep/64, ep/64, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, -ep/2, 
      (-3*ep)/4, -ep/4, (3*ep)/4, 0, (3*ep)/4, 0, 0, (-3*ep)/4, (-3*ep)/4, 0, 
      0, (3*ep)/4, (3*ep)/4, 0, ep/2, 0, -ep/2, (-3*ep)/2, 0, -3*ep, 0, 0, 
      (3*ep)/2, 0, 0, 0, 0, 0, 0, -ep/4, -ep/4, 0, 0, 0, -ep/4, (-3*ep)/2, 
      (-3*ep)/2, ep/4, (3*ep)/2, 0, 0, 0, 0, 0, 0, ep/2, -ep/2, 0, 0, 0, ep, 
      0, 0, 0, 0, 0, 0, -8*ep, 0, -8*ep, -2*ep, 0, 0, 0, 0, 0, 0, 0, -16*ep, 
      -ep/2, ep/2, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, -ep, 
      (-3*ep)/2, -ep/2, (3*ep)/2, 0, (3*ep)/2, 0, 0, (-3*ep)/2, (-3*ep)/2, 0, 
      0, (3*ep)/2, (3*ep)/2, 0, ep, 0, -ep, -3*ep, 0, -3*ep, -3*ep, 0, 3*ep, 
      0, 0, 0, 0, 0, 0, -ep/2, -ep/2, 0, 0, 0, -ep/2, 0, 0, ep/2, 0, 0, 0, 0, 
      0, 0, 0, ep, -ep, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, -16*ep, 0, 8*ep, 
      -ep, 0, 0, 0, 0, 0, 0, 0, -32*ep, -ep, ep, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, (3*ep)/2048, 0, -ep/512, 
      0, 0, 0, 0, 0, (3*ep)/4096, 0, (-9*ep)/8192, (3*ep)/4096, (-9*ep)/8192, 
      (-3*ep)/8192, (-9*ep)/8192, (15*ep)/8192, 0, (15*ep)/8192, 0, 
      (-3*ep)/4096, (-3*ep)/4096, 0, 0, 0, 0, 0, 0, -ep/1024, ep/256, 0, 0, 
      (-3*ep)/2048, 0, 0, 0, 0, 0, 0, 0, 0, ep/8192, (3*ep)/4096, ep/8192, 
      -ep/4096, ep/2048, -ep/4096, -ep/2048, (-3*ep)/4096, (-3*ep)/4096, 
      -ep/2048, ep/4096, 0, -ep/2048, 0, 0, 0, ep/1024, 0, 0, -ep/64, 
      ep/2048, ep/2048, ep/1024, ep/64, 0, 0, 0, 0, -ep/1024, 0, 0, 0, 0, 
      ep/64, (3*ep)/2048, -ep/2048, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
Mres2[16] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/16, ep/16, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/16, -ep/16, 0, ep/16, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/2, -ep/16, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, (3*ep)/2, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, (3*ep)/2, (3*ep)/2, 0, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, -12*ep, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, (-3*ep)/64, 0, ep/16, 0, 0, 0, 0, 0, (-3*ep)/128, 0, (9*ep)/256, 
      (-3*ep)/128, (9*ep)/256, (3*ep)/256, (9*ep)/256, (-15*ep)/256, 0, 
      (-15*ep)/256, 0, (3*ep)/128, (3*ep)/128, 0, 0, 0, 0, 0, 0, ep/32, 
      -ep/8, 0, 0, (3*ep)/64, 0, 0, 0, 0, 0, 0, 0, 0, -ep/256, (-3*ep)/128, 
      -ep/256, ep/128, -ep/64, ep/128, ep/64, (3*ep)/128, (3*ep)/128, ep/64, 
      -ep/128, 0, ep/64, 0, 0, 0, -ep/32, 0, 0, -ep/2, -ep/64, -ep/64, 
      -ep/32, ep/2, 0, 0, 0, 0, ep/32, 0, 0, 0, 0, ep/2, (-3*ep)/64, ep/64, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, (3*ep)/2, 0, -2*ep, 0, 0, 0, 0, 0, 
      (3*ep)/4, 0, (-9*ep)/8, (3*ep)/4, (-9*ep)/8, (-3*ep)/8, (-9*ep)/8, 
      (15*ep)/8, 0, (15*ep)/8, 0, (-3*ep)/4, (-3*ep)/4, 0, 0, 0, 0, 0, 0, 0, 
      3*ep, 0, 0, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, ep/8, (3*ep)/4, ep/8, 
      (3*ep)/4, (3*ep)/2, -ep/4, (-3*ep)/2, (-3*ep)/4, (-3*ep)/4, -ep/2, 
      ep/4, 0, -ep/2, 0, 0, 0, ep, 0, 0, 16*ep, ep/2, ep/2, ep, -16*ep, 0, 0, 
      0, -8*ep, 0, 0, 0, 0, 0, -16*ep, (3*ep)/2, -ep/2, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, ep/64, (3*ep)/128, ep/128, (-3*ep)/128, 0, 
      (-3*ep)/128, 0, 0, (3*ep)/128, (3*ep)/128, 0, 0, (-3*ep)/128, 
      (-3*ep)/128, 0, -ep/64, 0, ep/64, (3*ep)/64, 0, ep/32, ep/16, 0, 
      (-3*ep)/64, 0, 0, 0, 0, 0, 0, ep/128, ep/128, 0, 0, 0, ep/128, -ep/64, 
      -ep/64, -ep/128, ep/64, 0, 0, 0, 0, 0, 0, -ep/64, ep/64, 0, 0, 0, 
      -ep/32, 0, 0, 0, 0, 0, 0, -ep/4, 0, ep/4, 0, 0, 0, 0, 0, 0, 0, 0, 
      -ep/2, ep/64, -ep/64, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
      -ep/2, (-3*ep)/4, -ep/4, (3*ep)/4, 0, (3*ep)/4, 0, 0, (-3*ep)/4, 
      (-3*ep)/4, 0, 0, (3*ep)/4, (3*ep)/4, 0, ep/2, 0, -ep/2, (-3*ep)/2, 0, 
      -3*ep, 0, 0, (3*ep)/2, 0, 0, 0, 0, 0, 0, -ep/4, -ep/4, 0, 0, 0, -ep/4, 
      (-3*ep)/2, (-3*ep)/2, ep/4, (3*ep)/2, 0, 0, 0, 0, 0, 0, ep/2, -ep/2, 0, 
      0, 0, ep, 0, 0, 0, 0, 0, 0, 8*ep, 0, 8*ep, -2*ep, 0, 0, 0, 0, 0, 0, 0, 
      16*ep, -ep/2, ep/2, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, -ep, 
      (-3*ep)/2, -ep/2, (3*ep)/2, 0, (3*ep)/2, 0, 0, (-3*ep)/2, (-3*ep)/2, 0, 
      0, (3*ep)/2, (3*ep)/2, 0, ep, 0, -ep, -3*ep, 0, -3*ep, -3*ep, 0, 3*ep, 
      0, 0, 0, 0, 0, 0, -ep/2, -ep/2, 0, 0, 0, -ep/2, 0, 0, ep/2, 0, 0, 0, 0, 
      0, 0, 0, ep, -ep, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 16*ep, 0, -8*ep, 
      -ep, 0, 0, 0, 0, 0, 0, 0, 32*ep, -ep, ep, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, (-3*ep)/2048, 0, ep/512, 
      0, 0, 0, 0, 0, (-3*ep)/4096, 0, (9*ep)/8192, (-3*ep)/4096, (9*ep)/8192, 
      (3*ep)/8192, (9*ep)/8192, (-15*ep)/8192, 0, (-15*ep)/8192, 0, 
      (3*ep)/4096, (3*ep)/4096, 0, 0, 0, 0, 0, 0, ep/1024, -ep/256, 0, 0, 
      (3*ep)/2048, 0, 0, 0, 0, 0, 0, 0, 0, -ep/8192, (-3*ep)/4096, -ep/8192, 
      ep/4096, -ep/2048, ep/4096, ep/2048, (3*ep)/4096, (3*ep)/4096, ep/2048, 
      -ep/4096, 0, ep/2048, 0, 0, 0, -ep/1024, 0, 0, -ep/64, -ep/2048, 
      -ep/2048, -ep/1024, ep/64, 0, 0, 0, 0, ep/1024, 0, 0, 0, 0, ep/64, 
      (-3*ep)/2048, ep/2048, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
Mres2[17] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
Mres2[18] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
Mres2[19] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}}
 
Mres2[20] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
Mres2[21] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
Mres2[22] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/64, 0, 
      (3*ep)/64, 0, (3*ep)/64, 0, 0, (-3*ep)/64, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, ep/16, -ep/16, 0, 0, 0, 0, 0, 0, 0, 0, -ep/16, 0, ep/16, 0, 
      0, 0, ep/32, ep/32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, -ep/16, -ep/32, 
      -ep/32, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (9*ep)/4, 0, (-9*ep)/4, 0, 
      (-9*ep)/4, 0, 0, (9*ep)/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -3*ep, 3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 3*ep, 0, -3*ep, 0, 0, 0, 
      (-3*ep)/2, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -48*ep, 3*ep, 
      (3*ep)/2, (3*ep)/2, 48*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, (3*ep)/64, 0, (-3*ep)/64, 0, (-3*ep)/64, 0, 0, (3*ep)/64, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/16, ep/16, 0, 0, 0, 0, 0, 0, 0, 0, 
      ep/16, 0, -ep/16, 0, 0, 0, -ep/32, -ep/32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, -ep, ep/16, ep/32, ep/32, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/128, 0, 
      (3*ep)/128, 0, (3*ep)/128, 0, 0, (-3*ep)/128, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, ep/32, -ep/32, 0, 0, 0, 0, 0, 0, 0, 0, -ep/32, 0, ep/32, 
      0, 0, 0, ep/64, ep/64, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/2, -ep/32, 
      -ep/64, -ep/64, -ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/128, 0, (-3*ep)/128, 0, 
      (-3*ep)/128, 0, 0, (3*ep)/128, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -ep/32, ep/32, 0, 0, 0, 0, 0, 0, 0, 0, ep/32, 0, -ep/32, 0, 0, 0, 
      -ep/64, -ep/64, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/2, ep/32, ep/64, 
      ep/64, ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/4096, 0, (3*ep)/4096, 0, 
      (3*ep)/4096, 0, 0, (-3*ep)/4096, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      ep/1024, -ep/1024, 0, 0, 0, 0, 0, 0, 0, 0, -ep/1024, 0, ep/1024, 0, 0, 
      0, ep/2048, ep/2048, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/64, -ep/1024, 
      -ep/2048, -ep/2048, -ep/64, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
Mres2[23] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/64, 0, 
      (-3*ep)/64, 0, (-3*ep)/64, 0, 0, (3*ep)/64, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, -ep/16, ep/16, 0, 0, 0, 0, 0, 0, 0, 0, ep/16, 0, -ep/16, 0, 
      0, 0, -ep/32, -ep/32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep, ep/16, ep/32, 
      ep/32, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (9*ep)/4, 0, (-9*ep)/4, 0, 
      (-9*ep)/4, 0, 0, (9*ep)/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -3*ep, 3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 3*ep, 0, -3*ep, 0, 0, 0, 
      (-3*ep)/2, (-3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 48*ep, 3*ep, 
      (3*ep)/2, (3*ep)/2, -48*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, (-3*ep)/64, 0, (3*ep)/64, 0, (3*ep)/64, 0, 0, (-3*ep)/64, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/16, -ep/16, 0, 0, 0, 0, 0, 0, 0, 0, 
      -ep/16, 0, ep/16, 0, 0, 0, ep/32, ep/32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -ep, -ep/16, -ep/32, -ep/32, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/128, 0, 
      (-3*ep)/128, 0, (-3*ep)/128, 0, 0, (3*ep)/128, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, -ep/32, ep/32, 0, 0, 0, 0, 0, 0, 0, 0, ep/32, 0, -ep/32, 
      0, 0, 0, -ep/64, -ep/64, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/2, ep/32, 
      ep/64, ep/64, -ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/128, 0, (3*ep)/128, 0, 
      (3*ep)/128, 0, 0, (-3*ep)/128, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      ep/32, -ep/32, 0, 0, 0, 0, 0, 0, 0, 0, -ep/32, 0, ep/32, 0, 0, 0, 
      ep/64, ep/64, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/2, -ep/32, -ep/64, 
      -ep/64, ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/4096, 0, (-3*ep)/4096, 0, 
      (-3*ep)/4096, 0, 0, (3*ep)/4096, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -ep/1024, ep/1024, 0, 0, 0, 0, 0, 0, 0, 0, ep/1024, 0, -ep/1024, 0, 0, 
      0, -ep/2048, -ep/2048, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/64, ep/1024, 
      ep/2048, ep/2048, -ep/64, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
Mres2[24] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, -ep/32, 0, 0, 0, 0, 0, 0, (-3*ep)/64, 0, 0, 0, 0, 
      (3*ep)/64, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/32, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/32, -ep/32, 
      0, ep/32, 0, -ep/2, 0, ep/32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, ep/2, ep/32, -ep, 0, 0, 0}, {0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 
      0, 0, 0, (-3*ep)/2, 0, 0, 0, 0, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, -3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, ep, -ep, 0, ep, 0, -16*ep, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 16*ep, ep, -32*ep, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, ep/32, 0, 
      0, 0, 0, 0, 0, (3*ep)/64, 0, 0, 0, 0, (-3*ep)/64, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, (3*ep)/32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, -ep/32, ep/32, 0, -ep/32, 0, ep/2, 0, -ep/32, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/2, -ep/32, ep, 
      0, 0, 0}}
 
Mres2[25] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, ep/32, 0, 0, 0, 0, 0, 0, (3*ep)/64, 0, 0, 0, 0, 
      (-3*ep)/64, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/32, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/32, ep/32, 
      0, -ep/32, 0, -ep/2, 0, -ep/32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, ep/2, -ep/32, -ep, 0, 0, 0}, {0, 0, 0, 0, 0, 0, -ep, 0, 0, 
      0, 0, 0, 0, (-3*ep)/2, 0, 0, 0, 0, (3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, -3*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, ep, -ep, 0, ep, 0, 16*ep, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, -16*ep, ep, 32*ep, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, -ep/32, 
      0, 0, 0, 0, 0, 0, (-3*ep)/64, 0, 0, 0, 0, (3*ep)/64, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, (-3*ep)/32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, ep/32, -ep/32, 0, ep/32, 0, ep/2, 0, ep/32, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/2, ep/32, ep, 0, 
      0, 0}}

